An algorithm for atom-centered lossy compression of the atomic orbital basis in density functional theory calculations

Large atomic-orbital (AO) basis sets of at least triple and preferably quadruple-zeta (QZ) size are required to adequately converge Kohn-Sham density functional theory (DFT) calculations towards the complete basis set limit. However, incrementing the cardinal number by one nearly doubles the AO basis dimension, and the computational cost scales as the cube of the AO dimension, so this is very computationally demanding. In this work, we develop and test a natural atomic orbital (NAO) scheme in which the NAOs are obtained as eigenfunctions of atomic blocks of the density matrix in a one-center orthogonalized representation. The NAO representation enables one-center compression of the AO basis in a manner that is optimal for a given threshold, by discarding NAOs with occupation numbers below that threshold. Extensive tests using the Hartree-Fock functional suggest that a threshold of $10^{-5}$ can yield a compression factor (ratio of AO to compressed NAO dimension) between 2.5 and 4.5 for the QZ pc-3 basis. The errors in relative energies are typically less than 0.1 kcal/mol when the compressed basis is used instead of the uncompressed basis. Between 10 and 100 times smaller errors (i.e., usually less than 0.01 kcal/mol) can be obtained with a threshold $10^{-7}$, while the compression factor is typically between 2 and 2.5.

==> anc/absolute-energies.csv <==
BENCHMARK,BASIS,NAME,NATOMS,THRESH,NB,NOAO,NBc,NE,NEc,dNE,SCF (ha),SCFc (ha),dE (ha),Comp. F,Basis (%)
Alkanes,pc-0,10C,32.0,4.0,134.0,134.0,124.0,82.0,81.99999898,5.07909881e-07,-390.44212427,-390.44208559,3.8680000045587803e-05,1.0806451612903225,92.53731343283582
Alkanes,pc-0,10C,32.0,4.5,134.0,134.0,124.0,82.0,81.99999898,5.07909881e-07,-390.44212427,-390.44208559,3.8680000045587803e-05,1.0806451612903225,92.53731343283582
Alkanes,pc-0,10C,32.0,5.0,134.0,134.0,124.0,82.0,81.99999898,5.07909881e-07,-390.44212427,-390.44208559,3.8680000045587803e-05,1.0806451612903225,92.53731343283582
Alkanes,pc-0,10C,32.0,5.5,134.0,134.0,124.0,82.0,81.99999898,5.07909881e-07,-390.44212427,-390.44208559,3.8680000045587803e-05,1.0806451612903225,92.53731343283582
Alkanes,pc-0,10C,32.0,6.0,134.0,134.0,124.0,82.0,81.99999898,5.07909881e-07,-390.44212427,-390.44208559,3.8680000045587803e-05,1.0806451612903225,92.53731343283582
Alkanes,pc-0,10C,32.0,6.5,134.0,134.0,124.0,82.0,81.99999898,5.07909881e-07,-390.44212427,-390.44208559,3.8680000045587803e-05,1.0806451612903225,92.53731343283582
Alkanes,pc-0,10C,32.0,7.0,134.0,134.0,124.0,82.0,81.99999898,5.07909881e-07,-390.44212427,-390.44208559,3.8680000045587803e-05,1.0806451612903225,92.53731343283582
Alkanes,pc-0,10C,32.0,7.5,134.0,134.0,132.0,82.0,81.99999991,4.27062901e-08,-390.44212427,-390.44212093,3.340000034768309e-06,1.0151515151515151,98.50746268656717
Alkanes,pc-0,10C,32.0,8.0,134.0,134.0,134.0,82.0,82.0,-1.42108547e-14,-390.44212427,-390.44212427,0.0,1.0,100.0
Alkanes,pc-0,12C,38.0,4.0,160.0,160.0,148.0,98.0,97.99999875,6.25245654e-07,-468.29974475,-468.29969715,4.760000001624576e-05,1.0810810810810811,92.5
Alkanes,pc-0,12C,38.0,4.5,160.0,160.0,148.0,98.0,97.99999875,6.25245654e-07,-468.29974475,-468.29969715,4.760000001624576e-05,1.0810810810810811,92.5
Alkanes,pc-0,12C,38.0,5.0,160.0,160.0,148.0,98.0,97.99999875,6.25245654e-07,-468.29974475,-468.29969715,4.760000001624576e-05,1.0810810810810811,92.5
Alkanes,pc-0,12C,38.0,5.5,160.0,160.0,148.0,98.0,97.99999875,6.25245654e-07,-468.29974475,-468.29969715,4.760000001624576e-05,1.0810810810810811,92.5
Alkanes,pc-0,12C,38.0,6.0,160.0,160.0,148.0,98.0,97.99999875,6.25245654e-07,-468.29974475,-468.29969715,4.760000001624576e-05,1.0810810810810811,92.5
Alkanes,pc-0,12C,38.0,6.5,160.0,160.0,148.0,98.0,97.99999875,6.25245654e-07,-468.29974475,-468.29969715,4.760000001624576e-05,1.0810810810810811,92.5
Alkanes,pc-0,12C,38.0,7.0,160.0,160.0,148.0,98.0,97.99999875,6.25245654e-07,-468.29974475,-468.29969715,4.760000001624576e-05,1.0810810810810811,92.5
Alkanes,pc-0,12C,38.0,7.5,160.0,160.0,158.0,98.0,97.99999991,4.27080238e-08,-468.29974475,-468.29974141,3.33999997792489e-06,1.0126582278481013,98.75
Alkanes,pc-0,12C,38.0,8.0,160.0,160.0,160.0,98.0,98.0,9.23705556e-14,-468.29974475,-468.29974475,0.0,1.0,100.0
Alkanes,pc-0,14C,44.0,4.0,186.0,186.0,172.0,114.0,113.99999851,7.42583012e-07,-546.15736452,-546.157308,5.652000004374713e-05,1.0813953488372092,92.47311827956989
Alkanes,pc-0,14C,44.0,4.5,186.0,186.0,172.0,114.0,113.99999851,7.42583012e-07,-546.15736452,-546.157308,5.652000004374713e-05,1.0813953488372092,92.47311827956989
Alkanes,pc-0,14C,44.0,5.0,186.0,186.0,172.0,114.0,113.99999851,7.42583012e-07,-546.15736452,-546.157308,5.652000004374713e-05,1.0813953488372092,92.47311827956989
Alkanes,pc-0,14C,44.0,5.5,186.0,186.0,172.0,114.0,113.99999851,7.42583012e-07,-546.15736452,-546.157308,5.652000004374713e-05,1.0813953488372092,92.47311827956989
Alkanes,pc-0,14C,44.0,6.0,186.0,186.0,172.0,114.0,113.99999851,7.42583012e-07,-546.15736452,-546.157308,5.652000004374713e-05,1.0813953488372092,92.47311827956989
Alkanes,pc-0,14C,44.0,6.5,186.0,186.0,172.0,114.0,113.99999851,7.4258309e-07,-546.15736452,-546.157308,5.652000004374713e-05,1.0813953488372092,92.47311827956989
Alkanes,pc-0,14C,44.0,7.0,186.0,186.0,172.0,114.0,113.99999851,7.4258309e-07,-546.15736452,-546.157308,5.652000004374713e-05,1.0813953488372092,92.47311827956989
Alkanes,pc-0,14C,44.0,7.5,186.0,186.0,184.0,114.0,113.99999991,4.27119389e-08,-546.15736452,-546.15736118,3.340000034768309e-06,1.0108695652173914,98.9247311827957
Alkanes,pc-0,14C,44.0,8.0,186.0,186.0,186.0,114.0,114.0,1.42108547e-14,-546.15736452,-546.15736452,0.0,1.0,100.0
Alkanes,pc-0,16C,50.0,4.0,212.0,212.0,196.0,130.0,129.99999828,8.5992896e-07,-624.01498377,-624.01491833,6.543999995756167e-05,1.0816326530612246,92.45283018867924
Alkanes,pc-0,16C,50.0,4.5,212.0,212.0,196.0,130.0,129.99999828,8.5992896e-07,-624.01498377,-624.01491833,6.543999995756167e-05,1.0816326530612246,92.45283018867924
Alkanes,pc-0,16C,50.0,5.0,212.0,212.0,196.0,130.0,129.99999828,8.5992896e-07,-624.01498377,-624.01491833,6.543999995756167e-05,1.0816326530612246,92.45283018867924
Alkanes,pc-0,16C,50.0,5.5,212.0,212.0,196.0,130.0,129.99999828,8.5992896e-07,-624.01498377,-624.01491833,6.543999995756167e-05,1.0816326530612246,92.45283018867924
Alkanes,pc-0,16C,50.0,6.0,212.0,212.0,196.0,130.0,129.99999828,8.5992896e-07,-624.01498377,-624.01491833,6.543999995756167e-05,1.0816326530612246,92.45283018867924
Alkanes,pc-0,16C,50.0,6.5,212.0,212.0,196.0,130.0,129.99999828,8.5992896e-07,-624.01498377,-624.01491833,6.543999995756167e-05,1.0816326530612246,92.45283018867924
Alkanes,pc-0,16C,50.0,7.0,212.0,212.0,196.0,130.0,129.99999828,8.5992896e-07,-624.01498377,-624.01491833,6.543999995756167e-05,1.0816326530612246,92.45283018867924
Alkanes,pc-0,16C,50.0,7.5,212.0,212.0,210.0,130.0,129.99999991,4.27138787e-08,-624.01498377,-624.01498043,3.3399999210814713e-06,1.0095238095238095,99.05660377358491
Alkanes,pc-0,16C,50.0,8.0,212.0,212.0,212.0,130.0,130.0,7.10542736e-14,-624.01498377,-624.01498377,0.0,1.0,100.0
Alkanes,pc-0,18C,56.0,4.0,238.0,238.0,220.0,146.0,145.99999805,9.7727272e-07,-701.87260296,-701.8725286,7.435999998506304e-05,1.0818181818181818,92.43697478991596
Alkanes,pc-0,18C,56.0,4.5,238.0,238.0,220.0,146.0,145.99999805,9.77272734e-07,-701.87260296,-701.8725286,7.435999998506304e-05,1.0818181818181818,92.43697478991596
Alkanes,pc-0,18C,56.0,5.0,238.0,238.0,220.0,146.0,145.99999805,9.77272734e-07,-701.87260296,-701.8725286,7.435999998506304e-05,1.0818181818181818,92.43697478991596
Alkanes,pc-0,18C,56.0,5.5,238.0,238.0,220.0,146.0,145.99999805,9.7727272e-07,-701.87260296,-701.8725286,7.435999998506304e-05,1.0818181818181818,92.43697478991596
Alkanes,pc-0,18C,56.0,6.0,238.0,238.0,220.0,146.0,145.99999805,9.7727272e-07,-701.87260296,-701.8725286,7.435999998506304e-05,1.0818181818181818,92.43697478991596
Alkanes,pc-0,18C,56.0,6.5,238.0,238.0,220.0,146.0,145.99999805,9.7727272e-07,-701.87260296,-701.8725286,7.435999998506304e-05,1.0818181818181818,92.43697478991596
Alkanes,pc-0,18C,56.0,7.0,238.0,238.0,220.0,146.0,145.99999805,9.7727272e-07,-701.87260296,-701.8725286,7.435999998506304e-05,1.0818181818181818,92.43697478991596
Alkanes,pc-0,18C,56.0,7.5,238.0,238.0,236.0,146.0,145.99999991,4.2715584e-08,-701.87260296,-701.87259962,3.340000034768309e-06,1.0084745762711864,99.15966386554622
Alkanes,pc-0,18C,56.0,8.0,238.0,238.0,238.0,146.0,146.0,9.9475983e-14,-701.87260296,-701.87260296,0.0,1.0,100.0
Alkanes,pc-0,1C,5.0,4.0,17.0,17.0,9.0,10.0,9.99957818,0.000210909536,-40.08511618,-40.08447684,0.0006393399999993221,1.8888888888888888,52.94117647058823
Alkanes,pc-0,1C,5.0,4.5,17.0,17.0,13.0,10.0,10.0,-6.217248940000001e-15,-40.08511618,-40.08511618,0.0,1.3076923076923077,76.47058823529412
Alkanes,pc-0,1C,5.0,5.0,17.0,17.0,13.0,10.0,10.0,-6.217248940000001e-15,-40.08511618,-40.08511618,0.0,1.3076923076923077,76.47058823529412
Alkanes,pc-0,1C,5.0,5.5,17.0,17.0,13.0,10.0,10.0,-6.217248940000001e-15,-40.08511618,-40.08511618,0.0,1.3076923076923077,76.47058823529412
Alkanes,pc-0,1C,5.0,6.0,17.0,17.0,13.0,10.0,10.0,-6.217248940000001e-15,-40.08511618,-40.08511618,0.0,1.3076923076923077,76.47058823529412
Alkanes,pc-0,1C,5.0,6.5,17.0,17.0,13.0,10.0,10.0,-6.217248940000001e-15,-40.08511618,-40.08511618,0.0,1.3076923076923077,76.47058823529412
Alkanes,pc-0,1C,5.0,7.0,17.0,17.0,13.0,10.0,10.0,-6.217248940000001e-15,-40.08511618,-40.08511618,0.0,1.3076923076923077,76.47058823529412
Alkanes,pc-0,1C,5.0,7.5,17.0,17.0,13.0,10.0,10.0,-6.217248940000001e-15,-40.08511618,-40.08511618,0.0,1.3076923076923077,76.47058823529412
Alkanes,pc-0,1C,5.0,8.0,17.0,17.0,13.0,10.0,10.0,-6.217248940000001e-15,-40.08511618,-40.08511618,0.0,1.3076923076923077,76.47058823529412
Alkanes,pc-0,20C,62.0,4.0,264.0,264.0,244.0,162.0,161.99999781,1.09460942e-06,-779.73022204,-779.73013875,8.328999990681041e-05,1.0819672131147542,92.42424242424242
Alkanes,pc-0,20C,62.0,4.5,264.0,264.0,244.0,162.0,161.99999781,1.09460942e-06,-779.73022204,-779.73013875,8.328999990681041e-05,1.0819672131147542,92.42424242424242
Alkanes,pc-0,20C,62.0,5.0,264.0,264.0,244.0,162.0,161.99999781,1.09460942e-06,-779.73022204,-779.73013875,8.328999990681041e-05,1.0819672131147542,92.42424242424242
Alkanes,pc-0,20C,62.0,5.5,264.0,264.0,244.0,162.0,161.99999781,1.09460942e-06,-779.73022204,-779.73013875,8.328999990681041e-05,1.0819672131147542,92.42424242424242
Alkanes,pc-0,20C,62.0,6.0,264.0,264.0,244.0,162.0,161.99999781,1.09460942e-06,-779.73022204,-779.73013875,8.328999990681041e-05,1.0819672131147542,92.42424242424242
Alkanes,pc-0,20C,62.0,6.5,264.0,264.0,244.0,162.0,161.99999781,1.09460942e-06,-779.73022204,-779.73013875,8.328999990681041e-05,1.0819672131147542,92.42424242424242
Alkanes,pc-0,20C,62.0,7.0,264.0,264.0,244.0,162.0,161.99999781,1.09460942e-06,-779.73022204,-779.73013875,8.328999990681041e-05,1.0819672131147542,92.42424242424242
Alkanes,pc-0,20C,62.0,7.5,264.0,264.0,262.0,162.0,161.99999991,4.27163087e-08,-779.73022204,-779.73021869,3.3499999290143023e-06,1.0076335877862594,99.24242424242425
Alkanes,pc-0,20C,62.0,8.0,264.0,264.0,264.0,162.0,162.0,1.70530257e-13,-779.73022204,-779.73022204,0.0,1.0,100.0
Alkanes,pc-0,22C,68.0,4.0,290.0,290.0,268.0,178.0,177.99999758,1.2119494e-06,-857.58784114,-857.58774893,9.221000004799862e-05,1.0820895522388059,92.41379310344827
Alkanes,pc-0,22C,68.0,4.5,290.0,290.0,268.0,178.0,177.99999758,1.2119494e-06,-857.58784114,-857.58774893,9.221000004799862e-05,1.0820895522388059,92.41379310344827
Alkanes,pc-0,22C,68.0,5.0,290.0,290.0,268.0,178.0,177.99999758,1.2119494e-06,-857.58784114,-857.58774893,9.221000004799862e-05,1.0820895522388059,92.41379310344827
Alkanes,pc-0,22C,68.0,5.5,290.0,290.0,268.0,178.0,177.99999758,1.2119494e-06,-857.58784114,-857.58774893,9.221000004799862e-05,1.0820895522388059,92.41379310344827
Alkanes,pc-0,22C,68.0,6.0,290.0,290.0,268.0,178.0,177.99999758,1.2119494e-06,-857.58784114,-857.58774893,9.221000004799862e-05,1.0820895522388059,92.41379310344827
Alkanes,pc-0,22C,68.0,6.5,290.0,290.0,268.0,178.0,177.99999758,1.21194942e-06,-857.58784114,-857.58774893,9.221000004799862e-05,1.0820895522388059,92.41379310344827
Alkanes,pc-0,22C,68.0,7.0,290.0,290.0,268.0,178.0,177.99999758,1.21194942e-06,-857.58784114,-857.58774893,9.221000004799862e-05,1.0820895522388059,92.41379310344827
Alkanes,pc-0,22C,68.0,7.5,290.0,290.0,288.0,178.0,177.99999991,4.27167635e-08,-857.58784114,-857.5878378,3.340000034768309e-06,1.0069444444444444,99.3103448275862
Alkanes,pc-0,22C,68.0,8.0,290.0,290.0,290.0,178.0,178.0,8.52651283e-14,-857.58784114,-857.58784114,0.0,1.0,100.0
Alkanes,pc-0,24C,74.0,4.0,316.0,316.0,292.0,194.0,193.99999734,1.32929559e-06,-935.44546002,-935.44535889,0.00010113000007549999,1.082191780821918,92.40506329113924
Alkanes,pc-0,24C,74.0,4.5,316.0,316.0,292.0,194.0,193.99999734,1.32929559e-06,-935.44546002,-935.44535889,0.00010113000007549999,1.082191780821918,92.40506329113924
Alkanes,pc-0,24C,74.0,5.0,316.0,316.0,292.0,194.0,193.99999734,1.32929559e-06,-935.44546002,-935.44535889,0.00010113000007549999,1.082191780821918,92.40506329113924
Alkanes,pc-0,24C,74.0,5.5,316.0,316.0,292.0,194.0,193.99999734,1.32929559e-06,-935.44546002,-935.44535889,0.00010113000007549999,1.082191780821918,92.40506329113924
Alkanes,pc-0,24C,74.0,6.0,316.0,316.0,292.0,194.0,193.99999734,1.32929559e-06,-935.44546002,-935.44535889,0.00010113000007549999,1.082191780821918,92.40506329113924
Alkanes,pc-0,24C,74.0,6.5,316.0,316.0,292.0,194.0,193.99999734,1.32929559e-06,-935.44546002,-935.44535889,0.00010113000007549999,1.082191780821918,92.40506329113924
Alkanes,pc-0,24C,74.0,7.0,316.0,316.0,292.0,194.0,193.99999734,1.32929559e-06,-935.44546002,-935.44535889,0.00010113000007549999,1.082191780821918,92.40506329113924
Alkanes,pc-0,24C,74.0,7.5,316.0,316.0,314.0,194.0,193.99999991,4.27170193e-08,-935.44546002,-935.44545668,3.340000034768309e-06,1.0063694267515924,99.36708860759494
Alkanes,pc-0,24C,74.0,8.0,316.0,316.0,316.0,194.0,194.0,9.9475983e-14,-935.44546002,-935.44546002,0.0,1.0,100.0
Alkanes,pc-0,26C,80.0,4.0,342.0,342.0,316.0,210.0,209.99999711,1.44663922e-06,-1013.30307901,-1013.30296896,0.00011004999998931453,1.0822784810126582,92.39766081871345
Alkanes,pc-0,26C,80.0,4.5,342.0,342.0,316.0,210.0,209.99999711,1.44663952e-06,-1013.30307901,-1013.30296896,0.00011004999998931453,1.0822784810126582,92.39766081871345
Alkanes,pc-0,26C,80.0,5.0,342.0,342.0,316.0,210.0,209.99999711,1.44663952e-06,-1013.30307901,-1013.30296896,0.00011004999998931453,1.0822784810126582,92.39766081871345
Alkanes,pc-0,26C,80.0,5.5,342.0,342.0,316.0,210.0,209.99999711,1.44663952e-06,-1013.30307901,-1013.30296896,0.00011004999998931453,1.0822784810126582,92.39766081871345
Alkanes,pc-0,26C,80.0,6.0,342.0,342.0,316.0,210.0,209.99999711,1.44663952e-06,-1013.30307901,-1013.30296896,0.00011004999998931453,1.0822784810126582,92.39766081871345
Alkanes,pc-0,26C,80.0,6.5,342.0,342.0,316.0,210.0,209.99999711,1.44663952e-06,-1013.30307901,-1013.30296896,0.00011004999998931453,1.0822784810126582,92.39766081871345
Alkanes,pc-0,26C,80.0,7.0,342.0,342.0,316.0,210.0,209.99999711,1.44663952e-06,-1013.30307901,-1013.30296896,0.00011004999998931453,1.0822784810126582,92.39766081871345
Alkanes,pc-0,26C,80.0,7.5,342.0,342.0,340.0,210.0,209.99999991,4.27175877e-08,-1013.30307901,-1013.30307566,3.35000004270114e-06,1.0058823529411764,99.41520467836257
Alkanes,pc-0,26C,80.0,8.0,342.0,342.0,342.0,210.0,210.0,1.27897692e-13,-1013.30307901,-1013.30307901,0.0,1.0,100.0
Alkanes,pc-0,28C,86.0,4.0,368.0,368.0,340.0,226.0,225.99999687,1.56397634e-06,-1091.16069796,-1091.16057899,0.00011897000013050274,1.0823529411764705,92.3913043478261
Alkanes,pc-0,28C,86.0,4.5,368.0,368.0,340.0,226.0,225.99999687,1.5639761e-06,-1091.16069796,-1091.16057899,0.00011897000013050274,1.0823529411764705,92.3913043478261
Alkanes,pc-0,28C,86.0,5.0,368.0,368.0,340.0,226.0,225.99999687,1.5639761e-06,-1091.16069796,-1091.16057899,0.00011897000013050274,1.0823529411764705,92.3913043478261
Alkanes,pc-0,28C,86.0,5.5,368.0,368.0,340.0,226.0,225.99999687,1.5639761e-06,-1091.16069796,-1091.16057899,0.00011897000013050274,1.0823529411764705,92.3913043478261
Alkanes,pc-0,28C,86.0,6.0,368.0,368.0,340.0,226.0,225.99999687,1.5639761e-06,-1091.16069796,-1091.16057899,0.00011897000013050274,1.0823529411764705,92.3913043478261
Alkanes,pc-0,28C,86.0,6.5,368.0,368.0,340.0,226.0,225.99999687,1.5639761e-06,-1091.16069796,-1091.16057899,0.00011897000013050274,1.0823529411764705,92.3913043478261
Alkanes,pc-0,28C,86.0,7.0,368.0,368.0,340.0,226.0,225.99999687,1.5639761e-06,-1091.16069796,-1091.16057899,0.00011897000013050274,1.0823529411764705,92.3913043478261
Alkanes,pc-0,28C,86.0,7.5,368.0,368.0,366.0,226.0,225.99999991,4.27176019e-08,-1091.16069796,-1091.16069461,3.35000004270114e-06,1.005464480874317,99.45652173913044
Alkanes,pc-0,28C,86.0,8.0,368.0,368.0,368.0,226.0,226.0,-4.26325641e-14,-1091.16069796,-1091.16069796,0.0,1.0,100.0
Alkanes,pc-0,2C,8.0,4.0,30.0,30.0,28.0,18.0,17.99999996,1.90664142e-08,-79.01092146,-79.01091971,1.7500000097925295e-06,1.0714285714285714,93.33333333333333
Alkanes,pc-0,2C,8.0,4.5,30.0,30.0,28.0,18.0,17.99999996,1.90664142e-08,-79.01092146,-79.01091971,1.7500000097925295e-06,1.0714285714285714,93.33333333333333
Alkanes,pc-0,2C,8.0,5.0,30.0,30.0,28.0,18.0,17.99999996,1.90664142e-08,-79.01092146,-79.01091971,1.7500000097925295e-06,1.0714285714285714,93.33333333333333
Alkanes,pc-0,2C,8.0,5.5,30.0,30.0,28.0,18.0,17.99999996,1.90664142e-08,-79.01092146,-79.01091971,1.7500000097925295e-06,1.0714285714285714,93.33333333333333
Alkanes,pc-0,2C,8.0,6.0,30.0,30.0,28.0,18.0,17.99999996,1.90664213e-08,-79.01092146,-79.01091971,1.7500000097925295e-06,1.0714285714285714,93.33333333333333
Alkanes,pc-0,2C,8.0,6.5,30.0,30.0,28.0,18.0,17.99999996,1.90664142e-08,-79.01092146,-79.01091971,1.7500000097925295e-06,1.0714285714285714,93.33333333333333
Alkanes,pc-0,2C,8.0,7.0,30.0,30.0,28.0,18.0,17.99999996,1.90664142e-08,-79.01092146,-79.01091971,1.7500000097925295e-06,1.0714285714285714,93.33333333333333
Alkanes,pc-0,2C,8.0,7.5,30.0,30.0,28.0,18.0,17.99999996,1.90664142e-08,-79.01092146,-79.01091971,1.7500000097925295e-06,1.0714285714285714,93.33333333333333
Alkanes,pc-0,2C,8.0,8.0,30.0,30.0,28.0,18.0,17.99999996,1.90664142e-08,-79.01092146,-79.01091971,1.7500000097925295e-06,1.0714285714285714,93.33333333333333
Alkanes,pc-0,30C,92.0,4.0,394.0,394.0,364.0,242.0,241.99999664,1.68131643e-06,-1169.01831698,-1169.01818909,0.00012788999993063044,1.0824175824175823,92.38578680203045
Alkanes,pc-0,30C,92.0,4.5,394.0,394.0,364.0,242.0,241.99999664,1.68131643e-06,-1169.01831698,-1169.01818909,0.00012788999993063044,1.0824175824175823,92.38578680203045
Alkanes,pc-0,30C,92.0,5.0,394.0,394.0,364.0,242.0,241.99999664,1.68131633e-06,-1169.01831698,-1169.01818909,0.00012788999993063044,1.0824175824175823,92.38578680203045
Alkanes,pc-0,30C,92.0,5.5,394.0,394.0,364.0,242.0,241.99999664,1.68131633e-06,-1169.01831698,-1169.01818909,0.00012788999993063044,1.0824175824175823,92.38578680203045
Alkanes,pc-0,30C,92.0,6.0,394.0,394.0,364.0,242.0,241.99999664,1.68131633e-06,-1169.01831698,-1169.01818909,0.00012788999993063044,1.0824175824175823,92.38578680203045
Alkanes,pc-0,30C,92.0,6.5,394.0,394.0,364.0,242.0,241.99999664,1.68131633e-06,-1169.01831698,-1169.01818909,0.00012788999993063044,1.0824175824175823,92.38578680203045
Alkanes,pc-0,30C,92.0,7.0,394.0,394.0,364.0,242.0,241.99999664,1.68131633e-06,-1169.01831698,-1169.01818909,0.00012788999993063044,1.0824175824175823,92.38578680203045
Alkanes,pc-0,30C,92.0,7.5,394.0,394.0,392.0,242.0,241.99999991,4.27178151e-08,-1169.01831698,-1169.01831364,3.3399999210814713e-06,1.0051020408163265,99.49238578680203
Alkanes,pc-0,30C,92.0,8.0,394.0,394.0,394.0,242.0,242.0,2.7000624e-13,-1169.01831698,-1169.01831698,0.0,1.0,100.0
Alkanes,pc-0,4C,14.0,4.0,56.0,56.0,52.0,34.0,33.99999969,1.55602219e-07,-156.8692078,-156.86919588,1.1919999991505392e-05,1.0769230769230769,92.85714285714286
Alkanes,pc-0,4C,14.0,4.5,56.0,56.0,52.0,34.0,33.99999969,1.55602219e-07,-156.8692078,-156.86919588,1.1919999991505392e-05,1.0769230769230769,92.85714285714286
Alkanes,pc-0,4C,14.0,5.0,56.0,56.0,52.0,34.0,33.99999969,1.55602219e-07,-156.8692078,-156.86919588,1.1919999991505392e-05,1.0769230769230769,92.85714285714286
Alkanes,pc-0,4C,14.0,5.5,56.0,56.0,52.0,34.0,33.99999969,1.55602219e-07,-156.8692078,-156.86919588,1.1919999991505392e-05,1.0769230769230769,92.85714285714286
Alkanes,pc-0,4C,14.0,6.0,56.0,56.0,52.0,34.0,33.99999969,1.55602219e-07,-156.8692078,-156.86919588,1.1919999991505392e-05,1.0769230769230769,92.85714285714286
Alkanes,pc-0,4C,14.0,6.5,56.0,56.0,52.0,34.0,33.99999969,1.55602219e-07,-156.8692078,-156.86919588,1.1919999991505392e-05,1.0769230769230769,92.85714285714286
Alkanes,pc-0,4C,14.0,7.0,56.0,56.0,52.0,34.0,33.99999969,1.55602219e-07,-156.8692078,-156.86919588,1.1919999991505392e-05,1.0769230769230769,92.85714285714286
Alkanes,pc-0,4C,14.0,7.5,56.0,56.0,54.0,34.0,33.99999992,4.04577456e-08,-156.8692078,-156.86920461,3.1900000010409713e-06,1.037037037037037,96.42857142857143
Alkanes,pc-0,4C,14.0,8.0,56.0,56.0,56.0,34.0,34.0,3.55271368e-15,-156.8692078,-156.8692078,0.0,1.0,100.0
Alkanes,pc-0,6C,20.0,4.0,82.0,82.0,76.0,50.0,49.99999945,2.73515777e-07,-234.7268725,-234.72685165,2.0850000026939597e-05,1.0789473684210527,92.6829268292683
Alkanes,pc-0,6C,20.0,4.5,82.0,82.0,76.0,50.0,49.99999945,2.73515777e-07,-234.7268725,-234.72685165,2.0850000026939597e-05,1.0789473684210527,92.6829268292683
Alkanes,pc-0,6C,20.0,5.0,82.0,82.0,76.0,50.0,49.99999945,2.73515777e-07,-234.7268725,-234.72685165,2.0850000026939597e-05,1.0789473684210527,92.6829268292683
Alkanes,pc-0,6C,20.0,5.5,82.0,82.0,76.0,50.0,49.99999945,2.73515777e-07,-234.7268725,-234.72685165,2.0850000026939597e-05,1.0789473684210527,92.6829268292683
Alkanes,pc-0,6C,20.0,6.0,82.0,82.0,76.0,50.0,49.99999945,2.73515777e-07,-234.7268725,-234.72685165,2.0850000026939597e-05,1.0789473684210527,92.6829268292683
Alkanes,pc-0,6C,20.0,6.5,82.0,82.0,76.0,50.0,49.99999945,2.73515777e-07,-234.7268725,-234.72685165,2.0850000026939597e-05,1.0789473684210527,92.6829268292683
Alkanes,pc-0,6C,20.0,7.0,82.0,82.0,76.0,50.0,49.99999945,2.73515777e-07,-234.7268725,-234.72685165,2.0850000026939597e-05,1.0789473684210527,92.6829268292683
Alkanes,pc-0,6C,20.0,7.5,82.0,82.0,80.0,50.0,49.99999991,4.29291518e-08,-234.7268725,-234.72686914,3.3600000222122617e-06,1.025,97.5609756097561
Alkanes,pc-0,6C,20.0,8.0,82.0,82.0,82.0,50.0,50.0,-7.10542736e-15,-234.7268725,-234.7268725,0.0,1.0,100.0
Alkanes,pc-0,8C,26.0,4.0,108.0,108.0,100.0,66.0,65.99999922,3.90578016e-07,-312.58450156,-312.58447181,2.974999995331018e-05,1.08,92.5925925925926
Alkanes,pc-0,8C,26.0,4.5,108.0,108.0,100.0,66.0,65.99999922,3.90578016e-07,-312.58450156,-312.58447181,2.974999995331018e-05,1.08,92.5925925925926
Alkanes,pc-0,8C,26.0,5.0,108.0,108.0,100.0,66.0,65.99999922,3.90578016e-07,-312.58450156,-312.58447181,2.974999995331018e-05,1.08,92.5925925925926
Alkanes,pc-0,8C,26.0,5.5,108.0,108.0,100.0,66.0,65.99999922,3.90577981e-07,-312.58450156,-312.58447181,2.974999995331018e-05,1.08,92.5925925925926
Alkanes,pc-0,8C,26.0,6.0,108.0,108.0,100.0,66.0,65.99999922,3.90578016e-07,-312.58450156,-312.58447181,2.974999995331018e-05,1.08,92.5925925925926
Alkanes,pc-0,8C,26.0,6.5,108.0,108.0,100.0,66.0,65.99999922,3.90578016e-07,-312.58450156,-312.58447181,2.974999995331018e-05,1.08,92.5925925925926
Alkanes,pc-0,8C,26.0,7.0,108.0,108.0,100.0,66.0,65.99999922,3.90578016e-07,-312.58450156,-312.58447181,2.974999995331018e-05,1.08,92.5925925925926
Alkanes,pc-0,8C,26.0,7.5,108.0,108.0,106.0,66.0,65.99999991,4.27059348e-08,-312.58450156,-312.58449822,3.33999997792489e-06,1.0188679245283019,98.14814814814815
Alkanes,pc-0,8C,26.0,8.0,108.0,108.0,108.0,66.0,66.0,2.84217094e-14,-312.58450156,-312.58450156,0.0,1.0,100.0
Alkanes,pc-1,10C,32.0,4.0,250.0,250.0,148.0,82.0,81.99428272,0.00285864177,-391.39306204,-391.37832824,0.014733800000044539,1.6891891891891893,59.2
Alkanes,pc-1,10C,32.0,4.5,250.0,250.0,202.0,82.0,81.99904144,0.000479280242,-391.39306204,-391.39060116,0.002460880000000998,1.2376237623762376,80.8
Alkanes,pc-1,10C,32.0,5.0,250.0,250.0,239.0,82.0,81.99995526,2.23688774e-05,-391.39306204,-391.39297495,8.709000002227185e-05,1.0460251046025104,95.6
Alkanes,pc-1,10C,32.0,5.5,250.0,250.0,246.0,82.0,81.99999263,3.68303242e-06,-391.39306204,-391.39304087,2.1170000024994806e-05,1.016260162601626,98.4
Alkanes,pc-1,10C,32.0,6.0,250.0,250.0,248.0,82.0,81.99999975,1.27220922e-07,-391.39306204,-391.3930611,9.400000067216752e-07,1.0080645161290323,99.2
Alkanes,pc-1,10C,32.0,6.5,250.0,250.0,248.0,82.0,81.99999975,1.27220922e-07,-391.39306204,-391.3930611,9.400000067216752e-07,1.0080645161290323,99.2
Alkanes,pc-1,10C,32.0,7.0,250.0,250.0,250.0,82.0,82.0,-2.27373675e-13,-391.39306204,-391.39306204,0.0,1.0,100.0
Alkanes,pc-1,10C,32.0,7.5,250.0,250.0,250.0,82.0,82.0,-2.27373675e-13,-391.39306204,-391.39306204,0.0,1.0,100.0
Alkanes,pc-1,10C,32.0,8.0,250.0,250.0,250.0,82.0,82.0,-2.27373675e-13,-391.39306204,-391.39306204,0.0,1.0,100.0
Alkanes,pc-1,12C,38.0,4.0,298.0,298.0,178.0,98.0,97.99331337,0.00334331716,-469.43890333,-469.42164637,0.017256959999997434,1.6741573033707866,59.73154362416108
Alkanes,pc-1,12C,38.0,4.5,298.0,298.0,242.0,98.0,97.99883912,0.000580439894,-469.43890333,-469.43591387,0.002989460000037525,1.2314049586776858,81.20805369127517
Alkanes,pc-1,12C,38.0,5.0,298.0,298.0,288.0,98.0,97.99996012,1.99403406e-05,-469.43890333,-469.43882422,7.911000000149215e-05,1.0347222222222223,96.64429530201342
Alkanes,pc-1,12C,38.0,5.5,298.0,298.0,294.0,98.0,97.99999265,3.67462399e-06,-469.43890333,-469.43888222,2.111000003424124e-05,1.0136054421768708,98.65771812080537
Alkanes,pc-1,12C,38.0,6.0,298.0,298.0,296.0,98.0,97.99999976,1.21369546e-07,-469.43890333,-469.43890243,9.000000318337698e-07,1.0067567567567568,99.32885906040268
Alkanes,pc-1,12C,38.0,6.5,298.0,298.0,296.0,98.0,97.99999976,1.21369546e-07,-469.43890333,-469.43890243,9.000000318337698e-07,1.0067567567567568,99.32885906040268
Alkanes,pc-1,12C,38.0,7.0,298.0,298.0,298.0,98.0,98.0,1.84741111e-13,-469.43890333,-469.43890333,0.0,1.0,100.0
Alkanes,pc-1,12C,38.0,7.5,298.0,298.0,298.0,98.0,98.0,1.84741111e-13,-469.43890333,-469.43890333,0.0,1.0,100.0
Alkanes,pc-1,12C,38.0,8.0,298.0,298.0,298.0,98.0,98.0,1.84741111e-13,-469.43890333,-469.43890333,0.0,1.0,100.0
Alkanes,pc-1,14C,44.0,4.0,346.0,346.0,208.0,114.0,113.99233931,0.00383034574,-547.48474353,-547.46495189,0.019791639999994004,1.6634615384615385,60.115606936416185
Alkanes,pc-1,14C,44.0,4.5,346.0,346.0,282.0,114.0,113.99863591,0.00068204505,-547.48474353,-547.48122391,0.0035196199999063538,1.2269503546099292,81.5028901734104
Alkanes,pc-1,14C,44.0,5.0,346.0,346.0,336.0,114.0,113.99996013,1.99363316e-05,-547.48474353,-547.48466445,7.907999997769366e-05,1.0297619047619047,97.10982658959537
Alkanes,pc-1,14C,44.0,5.5,346.0,346.0,342.0,114.0,113.99999265,3.6731019e-06,-547.48474353,-547.48472245,2.1079999896755908e-05,1.0116959064327486,98.84393063583815
Alkanes,pc-1,14C,44.0,6.0,346.0,346.0,344.0,114.0,113.99999976,1.20967421e-07,-547.48474353,-547.48474263,8.99999918146932e-07,1.005813953488372,99.42196531791907
Alkanes,pc-1,14C,44.0,6.5,346.0,346.0,344.0,114.0,113.99999976,1.20967421e-07,-547.48474353,-547.48474263,8.99999918146932e-07,1.005813953488372,99.42196531791907
Alkanes,pc-1,14C,44.0,7.0,346.0,346.0,346.0,114.0,114.0,-4.97379915e-14,-547.48474353,-547.48474353,0.0,1.0,100.0
Alkanes,pc-1,14C,44.0,7.5,346.0,346.0,346.0,114.0,114.0,-4.97379915e-14,-547.48474353,-547.48474353,0.0,1.0,100.0
Alkanes,pc-1,14C,44.0,8.0,346.0,346.0,346.0,114.0,114.0,-7.10542736e-15,-547.48474353,-547.48474353,0.0,1.0,100.0
Alkanes,pc-1,16C,50.0,4.0,394.0,394.0,238.0,130.0,129.99136465,0.00431767677,-625.53058337,-625.50825584,0.022327530000097795,1.6554621848739495,60.40609137055838
Alkanes,pc-1,16C,50.0,4.5,394.0,394.0,322.0,130.0,129.9984319,0.000784052496,-625.53058337,-625.52653205,0.0040513200000305005,1.2236024844720497,81.7258883248731
Alkanes,pc-1,16C,50.0,5.0,394.0,394.0,384.0,130.0,129.99996012,1.99393432e-05,-625.53058337,-625.53050428,7.909000009931333e-05,1.0260416666666667,97.46192893401015
Alkanes,pc-1,16C,50.0,5.5,394.0,394.0,390.0,130.0,129.99999266,3.67246133e-06,-625.53058337,-625.53056229,2.1080000010442745e-05,1.0102564102564102,98.98477157360406
Alkanes,pc-1,16C,50.0,6.0,394.0,394.0,392.0,130.0,129.99999976,1.20893247e-07,-625.53058337,-625.53058247,9.000000318337698e-07,1.0051020408163265,99.49238578680203
Alkanes,pc-1,16C,50.0,6.5,394.0,394.0,392.0,130.0,129.99999976,1.20893247e-07,-625.53058337,-625.53058247,9.000000318337698e-07,1.0051020408163265,99.49238578680203
Alkanes,pc-1,16C,50.0,7.0,394.0,394.0,394.0,130.0,130.0,4.97379915e-13,-625.53058337,-625.53058337,0.0,1.0,100.0
Alkanes,pc-1,16C,50.0,7.5,394.0,394.0,394.0,130.0,130.0,4.97379915e-13,-625.53058337,-625.53058337,0.0,1.0,100.0
Alkanes,pc-1,16C,50.0,8.0,394.0,394.0,394.0,130.0,130.0,4.97379915e-13,-625.53058337,-625.53058337,0.0,1.0,100.0
Alkanes,pc-1,18C,56.0,4.0,442.0,442.0,268.0,146.0,145.99038978,0.00480510994,-703.57642279,-703.55155919,0.024863600000003316,1.6492537313432836,60.633484162895925
Alkanes,pc-1,18C,56.0,4.5,442.0,442.0,362.0,146.0,145.99822795,0.000886024248,-703.57642279,-703.57184004,0.004582750000054148,1.2209944751381216,81.90045248868778
Alkanes,pc-1,18C,56.0,5.0,442.0,442.0,432.0,146.0,145.99996012,1.99420522e-05,-703.57642279,-703.57634369,7.909999999355932e-05,1.0231481481481481,97.73755656108597
Alkanes,pc-1,18C,56.0,5.5,442.0,442.0,438.0,146.0,145.99999266,3.67214982e-06,-703.57642279,-703.57640171,2.1080000010442745e-05,1.0091324200913243,99.09502262443439
Alkanes,pc-1,18C,56.0,6.0,442.0,442.0,440.0,146.0,145.99999976,1.20869316e-07,-703.57642279,-703.57642189,9.000000318337698e-07,1.0045454545454546,99.5475113122172
Alkanes,pc-1,18C,56.0,6.5,442.0,442.0,440.0,146.0,145.99999976,1.20869316e-07,-703.57642279,-703.57642189,9.000000318337698e-07,1.0045454545454546,99.5475113122172
Alkanes,pc-1,18C,56.0,7.0,442.0,442.0,442.0,146.0,146.0,3.12638804e-13,-703.57642279,-703.57642279,0.0,1.0,100.0
Alkanes,pc-1,18C,56.0,7.5,442.0,442.0,442.0,146.0,146.0,3.12638804e-13,-703.57642279,-703.57642279,0.0,1.0,100.0
Alkanes,pc-1,18C,56.0,8.0,442.0,442.0,442.0,146.0,146.0,1.27897692e-13,-703.57642279,-703.57642279,0.0,1.0,100.0
Alkanes,pc-1,1C,5.0,4.0,34.0,34.0,13.0,10.0,9.99878779,0.000606106376,-40.18791321,-40.18484457,0.003068639999995071,2.6153846153846154,38.23529411764706
Alkanes,pc-1,1C,5.0,4.5,34.0,34.0,21.0,10.0,9.99999988,6.23855287e-08,-40.18791321,-40.18791152,1.6899999977226798e-06,1.619047619047619,61.76470588235294
Alkanes,pc-1,1C,5.0,5.0,34.0,34.0,21.0,10.0,9.99999988,6.23855287e-08,-40.18791321,-40.18791152,1.6899999977226798e-06,1.619047619047619,61.76470588235294
Alkanes,pc-1,1C,5.0,5.5,34.0,34.0,21.0,10.0,9.99999988,6.23855341e-08,-40.18791321,-40.18791152,1.6899999977226798e-06,1.619047619047619,61.76470588235294
Alkanes,pc-1,1C,5.0,6.0,34.0,34.0,21.0,10.0,9.99999988,6.23855287e-08,-40.18791321,-40.18791152,1.6899999977226798e-06,1.619047619047619,61.76470588235294
Alkanes,pc-1,1C,5.0,6.5,34.0,34.0,21.0,10.0,9.99999988,6.23855287e-08,-40.18791321,-40.18791152,1.6899999977226798e-06,1.619047619047619,61.76470588235294
Alkanes,pc-1,1C,5.0,7.0,34.0,34.0,21.0,10.0,9.99999988,6.23855287e-08,-40.18791321,-40.18791152,1.6899999977226798e-06,1.619047619047619,61.76470588235294
Alkanes,pc-1,1C,5.0,7.5,34.0,34.0,21.0,10.0,9.99999988,6.23855287e-08,-40.18791321,-40.18791152,1.6899999977226798e-06,1.619047619047619,61.76470588235294
Alkanes,pc-1,1C,5.0,8.0,34.0,34.0,25.0,10.0,10.0,6.217248940000001e-15,-40.18791321,-40.18791321,0.0,1.36,73.52941176470588
Alkanes,pc-1,20C,62.0,4.0,490.0,490.0,298.0,162.0,161.98941488,0.00529256186,-781.622262,-781.59486229,0.02739970999994057,1.6442953020134228,60.816326530612244
Alkanes,pc-1,20C,62.0,4.5,490.0,490.0,402.0,162.0,161.99802407,0.000987963921,-781.622262,-781.61714795,0.005114049999974668,1.2189054726368158,82.04081632653062
Alkanes,pc-1,20C,62.0,5.0,490.0,490.0,480.0,162.0,161.99996011,1.99434603e-05,-781.622262,-781.6221829,7.909999999355932e-05,1.0208333333333333,97.95918367346938
Alkanes,pc-1,20C,62.0,5.5,490.0,490.0,486.0,162.0,161.99999266,3.67178858e-06,-781.622262,-781.62224094,2.1059999994577083e-05,1.008230452674897,99.18367346938776
Alkanes,pc-1,20C,62.0,6.0,490.0,490.0,488.0,162.0,161.99999976,1.20856981e-07,-781.622262,-781.62226111,8.900000239009387e-07,1.0040983606557377,99.59183673469387
Alkanes,pc-1,20C,62.0,6.5,490.0,490.0,488.0,162.0,161.99999976,1.20856981e-07,-781.622262,-781.62226111,8.900000239009387e-07,1.0040983606557377,99.59183673469387
Alkanes,pc-1,20C,62.0,7.0,490.0,490.0,490.0,162.0,162.0,1.47792889e-12,-781.622262,-781.622262,0.0,1.0,100.0
Alkanes,pc-1,20C,62.0,7.5,490.0,490.0,490.0,162.0,162.0,1.47792889e-12,-781.622262,-781.622262,0.0,1.0,100.0
Alkanes,pc-1,20C,62.0,8.0,490.0,490.0,490.0,162.0,162.0,1.47792889e-12,-781.622262,-781.622262,0.0,1.0,100.0
Alkanes,pc-1,22C,68.0,4.0,538.0,538.0,328.0,178.0,177.98843995,0.00578002266,-859.66810141,-859.63816556,0.029935850000015307,1.6402439024390243,60.96654275092937
Alkanes,pc-1,22C,68.0,4.5,538.0,538.0,442.0,178.0,177.9978202,0.00108990039,-859.66810141,-859.66245607,0.005645340000000942,1.2171945701357465,82.15613382899629
Alkanes,pc-1,22C,68.0,5.0,538.0,538.0,528.0,178.0,177.99996011,1.99445302e-05,-859.66810141,-859.6680223,7.911000000149215e-05,1.018939393939394,98.14126394052045
Alkanes,pc-1,22C,68.0,5.5,538.0,538.0,534.0,178.0,177.99999266,3.67172993e-06,-859.66810141,-859.66808034,2.1070000002509914e-05,1.0074906367041199,99.25650557620818
Alkanes,pc-1,22C,68.0,6.0,538.0,538.0,536.0,178.0,177.99999976,1.20852391e-07,-859.66810141,-859.66810051,8.99999918146932e-07,1.0037313432835822,99.62825278810409
Alkanes,pc-1,22C,68.0,6.5,538.0,538.0,536.0,178.0,177.99999976,1.20852391e-07,-859.66810141,-859.66810051,8.99999918146932e-07,1.0037313432835822,99.62825278810409
Alkanes,pc-1,22C,68.0,7.0,538.0,538.0,538.0,178.0,178.0,-1.87583282e-12,-859.66810141,-859.66810141,0.0,1.0,100.0
Alkanes,pc-1,22C,68.0,7.5,538.0,538.0,538.0,178.0,178.0,-1.87583282e-12,-859.66810141,-859.66810141,0.0,1.0,100.0
Alkanes,pc-1,22C,68.0,8.0,538.0,538.0,538.0,178.0,178.0,-5.82645043e-13,-859.66810141,-859.66810141,0.0,1.0,100.0
Alkanes,pc-1,24C,74.0,4.0,586.0,586.0,358.0,194.0,193.98746503,0.00626748339,-937.71394086,-937.68146889,0.03247196999996049,1.6368715083798884,61.092150170648466
Alkanes,pc-1,24C,74.0,4.5,586.0,586.0,482.0,194.0,193.99761633,0.00119183461,-937.71394086,-937.70776424,0.006176620000019284,1.2157676348547717,82.25255972696246
Alkanes,pc-1,24C,74.0,5.0,586.0,586.0,576.0,194.0,193.99996011,1.99453803e-05,-937.71394086,-937.71386175,7.911000000149215e-05,1.0173611111111112,98.29351535836177
Alkanes,pc-1,24C,74.0,5.5,586.0,586.0,582.0,194.0,193.99999266,3.67172701e-06,-937.71394086,-937.71391979,2.1070000002509914e-05,1.006872852233677,99.31740614334471
Alkanes,pc-1,24C,74.0,6.0,586.0,586.0,584.0,194.0,193.99999976,1.20854068e-07,-937.71394086,-937.71393996,9.000000318337698e-07,1.0034246575342465,99.65870307167235
Alkanes,pc-1,24C,74.0,6.5,586.0,586.0,584.0,194.0,193.99999976,1.20854068e-07,-937.71394086,-937.71393996,9.000000318337698e-07,1.0034246575342465,99.65870307167235
Alkanes,pc-1,24C,74.0,7.0,586.0,586.0,586.0,194.0,194.0,-2.35900188e-12,-937.71394086,-937.71394086,0.0,1.0,100.0
Alkanes,pc-1,24C,74.0,7.5,586.0,586.0,586.0,194.0,194.0,-2.35900188e-12,-937.71394086,-937.71394086,0.0,1.0,100.0
Alkanes,pc-1,24C,74.0,8.0,586.0,586.0,586.0,194.0,194.0,-2.35900188e-12,-937.71394086,-937.71394086,0.0,1.0,100.0
Alkanes,pc-1,26C,80.0,4.0,634.0,634.0,388.0,210.0,209.98649011,0.00675494652,-1015.75978005,-1015.72477196,0.035008090000019365,1.634020618556701,61.198738170347006
Alkanes,pc-1,26C,80.0,4.5,634.0,634.0,522.0,210.0,209.99741247,0.00129376636,-1015.75978005,-1015.75307218,0.006707870000013827,1.21455938697318,82.33438485804416
Alkanes,pc-1,26C,80.0,5.0,634.0,634.0,624.0,210.0,209.99996011,1.99461128e-05,-1015.75978005,-1015.75970094,7.911000000149215e-05,1.016025641025641,98.42271293375394
Alkanes,pc-1,26C,80.0,5.5,634.0,634.0,630.0,210.0,209.99999266,3.67165924e-06,-1015.75978005,-1015.75975899,2.1059999994577083e-05,1.0063492063492063,99.36908517350157
Alkanes,pc-1,26C,80.0,6.0,634.0,634.0,632.0,210.0,209.99999976,1.20850544e-07,-1015.75978005,-1015.75977916,8.900000239009387e-07,1.0031645569620253,99.6845425867508
Alkanes,pc-1,26C,80.0,6.5,634.0,634.0,632.0,210.0,209.99999976,1.20850544e-07,-1015.75978005,-1015.75977916,8.900000239009387e-07,1.0031645569620253,99.6845425867508
Alkanes,pc-1,26C,80.0,7.0,634.0,634.0,634.0,210.0,210.0,-1.00897068e-12,-1015.75978005,-1015.75978005,0.0,1.0,100.0
Alkanes,pc-1,26C,80.0,7.5,634.0,634.0,634.0,210.0,210.0,-1.00897068e-12,-1015.75978005,-1015.75978005,0.0,1.0,100.0
Alkanes,pc-1,26C,80.0,8.0,634.0,634.0,634.0,210.0,210.0,-1.00897068e-12,-1015.75978005,-1015.75978005,0.0,1.0,100.0
Alkanes,pc-1,28C,86.0,4.0,682.0,682.0,418.0,226.0,225.98551519,0.00724240549,-1093.80561915,-1093.76807494,0.03754421000007824,1.631578947368421,61.29032258064516
Alkanes,pc-1,28C,86.0,4.5,682.0,682.0,562.0,226.0,225.9972086,0.00139569846,-1093.80561915,-1093.79838,0.0072391500000321685,1.2135231316725978,82.40469208211144
Alkanes,pc-1,28C,86.0,5.0,682.0,682.0,672.0,226.0,225.99996011,1.99461639e-05,-1093.80561915,-1093.80554004,7.910999988780532e-05,1.0148809523809523,98.53372434017595
Alkanes,pc-1,28C,86.0,5.5,682.0,682.0,678.0,226.0,225.99999266,3.67147418e-06,-1093.80561915,-1093.80559808,2.1070000002509914e-05,1.0058997050147493,99.41348973607037
Alkanes,pc-1,28C,86.0,6.0,682.0,682.0,680.0,226.0,225.99999976,1.20846039e-07,-1093.80561915,-1093.80561825,9.000000318337698e-07,1.0029411764705882,99.70674486803519
Alkanes,pc-1,28C,86.0,6.5,682.0,682.0,680.0,226.0,225.99999976,1.20846039e-07,-1093.80561915,-1093.80561825,9.000000318337698e-07,1.0029411764705882,99.70674486803519
Alkanes,pc-1,28C,86.0,7.0,682.0,682.0,682.0,226.0,226.0,-7.38964445e-13,-1093.80561915,-1093.80561915,0.0,1.0,100.0
Alkanes,pc-1,28C,86.0,7.5,682.0,682.0,682.0,226.0,226.0,-7.38964445e-13,-1093.80561915,-1093.80561915,0.0,1.0,100.0
Alkanes,pc-1,28C,86.0,8.0,682.0,682.0,682.0,226.0,226.0,-7.38964445e-13,-1093.80561915,-1093.80561915,0.0,1.0,100.0
Alkanes,pc-1,2C,8.0,4.0,58.0,58.0,28.0,18.0,17.99822479,0.00088760738,-79.20910811,-79.20452945,0.004578660000007062,2.0714285714285716,48.275862068965516
Alkanes,pc-1,2C,8.0,4.5,58.0,58.0,40.0,18.0,17.99981963,9.018427e-05,-79.20910811,-79.20857818,0.0005299299999990126,1.45,68.96551724137932
Alkanes,pc-1,2C,8.0,5.0,58.0,58.0,46.0,18.0,17.99999971,1.43089071e-07,-79.20910811,-79.20910456,3.5500000024057954e-06,1.2608695652173914,79.3103448275862
Alkanes,pc-1,2C,8.0,5.5,58.0,58.0,46.0,18.0,17.99999971,1.43089059e-07,-79.20910811,-79.20910456,3.5500000024057954e-06,1.2608695652173914,79.3103448275862
Alkanes,pc-1,2C,8.0,6.0,58.0,58.0,46.0,18.0,17.99999971,1.43089059e-07,-79.20910811,-79.20910456,3.5500000024057954e-06,1.2608695652173914,79.3103448275862
Alkanes,pc-1,2C,8.0,6.5,58.0,58.0,46.0,18.0,17.99999971,1.43089059e-07,-79.20910811,-79.20910456,3.5500000024057954e-06,1.2608695652173914,79.3103448275862
Alkanes,pc-1,2C,8.0,7.0,58.0,58.0,48.0,18.0,18.0,1.95399252e-14,-79.20910811,-79.20910811,0.0,1.2083333333333333,82.75862068965517
Alkanes,pc-1,2C,8.0,7.5,58.0,58.0,48.0,18.0,18.0,4.61852778e-14,-79.20910811,-79.20910811,0.0,1.2083333333333333,82.75862068965517
Alkanes,pc-1,2C,8.0,8.0,58.0,58.0,48.0,18.0,18.0,1.95399252e-14,-79.20910811,-79.20910811,0.0,1.2083333333333333,82.75862068965517
Alkanes,pc-1,30C,92.0,4.0,730.0,730.0,448.0,242.0,241.98454026,0.0077298699,-1171.85145847,-1171.81137814,0.040080329999909736,1.6294642857142858,61.36986301369863
Alkanes,pc-1,30C,92.0,4.5,730.0,730.0,602.0,242.0,241.99700474,0.00149763125,-1171.85145847,-1171.84368806,0.0077704099999209575,1.212624584717608,82.46575342465754
Alkanes,pc-1,30C,92.0,5.0,730.0,730.0,720.0,242.0,241.99996011,1.99463872e-05,-1171.85145847,-1171.85137936,7.910999988780532e-05,1.0138888888888888,98.63013698630137
Alkanes,pc-1,30C,92.0,5.5,730.0,730.0,726.0,242.0,241.99999266,3.67151929e-06,-1171.85145847,-1171.85143741,2.1059999880890246e-05,1.0055096418732783,99.45205479452055
Alkanes,pc-1,30C,92.0,6.0,730.0,730.0,728.0,242.0,241.99999976,1.20846678e-07,-1171.85145847,-1171.85145758,8.89999910214101e-07,1.0027472527472527,99.72602739726027
Alkanes,pc-1,30C,92.0,6.5,730.0,730.0,728.0,242.0,241.99999976,1.20846678e-07,-1171.85145847,-1171.85145758,8.89999910214101e-07,1.0027472527472527,99.72602739726027
Alkanes,pc-1,30C,92.0,7.0,730.0,730.0,730.0,242.0,242.0,-1.84741111e-13,-1171.85145847,-1171.85145847,0.0,1.0,100.0
Alkanes,pc-1,30C,92.0,7.5,730.0,730.0,730.0,242.0,242.0,-1.84741111e-13,-1171.85145847,-1171.85145847,0.0,1.0,100.0
Alkanes,pc-1,30C,92.0,8.0,730.0,730.0,730.0,242.0,242.0,-1.84741111e-13,-1171.85145847,-1171.85145847,0.0,1.0,100.0
Alkanes,pc-1,4C,14.0,4.0,106.0,106.0,58.0,34.0,33.99724654,0.00137672973,-157.25534953,-157.24817587,0.007173659999978099,1.8275862068965518,54.716981132075475
Alkanes,pc-1,4C,14.0,4.5,106.0,106.0,80.0,34.0,33.99961497,0.000192513686,-157.25534953,-157.2543334,0.0010161299999822404,1.325,75.47169811320755
Alkanes,pc-1,4C,14.0,5.0,106.0,106.0,94.0,34.0,33.99996614,1.69289686e-05,-157.25534953,-157.25528283,6.669999999076026e-05,1.127659574468085,88.67924528301887
Alkanes,pc-1,4C,14.0,5.5,106.0,106.0,98.0,34.0,33.99999107,4.46686377e-06,-157.25534953,-157.25533228,1.7249999984869646e-05,1.0816326530612246,92.45283018867924
Alkanes,pc-1,4C,14.0,6.0,106.0,106.0,104.0,34.0,33.99999987,6.41862279e-08,-157.25534953,-157.25534896,5.6999999742402e-07,1.0192307692307692,98.11320754716981
Alkanes,pc-1,4C,14.0,6.5,106.0,106.0,104.0,34.0,33.99999987,6.41862279e-08,-157.25534953,-157.25534896,5.6999999742402e-07,1.0192307692307692,98.11320754716981
Alkanes,pc-1,4C,14.0,7.0,106.0,106.0,104.0,34.0,33.99999987,6.41862279e-08,-157.25534953,-157.25534896,5.6999999742402e-07,1.0192307692307692,98.11320754716981
Alkanes,pc-1,4C,14.0,7.5,106.0,106.0,106.0,34.0,34.0,-1.81188398e-13,-157.25534953,-157.25534953,0.0,1.0,100.0
Alkanes,pc-1,4C,14.0,8.0,106.0,106.0,106.0,34.0,34.0,-1.81188398e-13,-157.25534953,-157.25534953,0.0,1.0,100.0
Alkanes,pc-1,6C,20.0,4.0,154.0,154.0,88.0,50.0,49.99622027,0.00188986274,-235.30134494,-235.29163607,0.009708869999997205,1.75,57.142857142857146
Alkanes,pc-1,6C,20.0,4.5,154.0,154.0,124.0,50.0,49.99950563,0.000247184495,-235.30134494,-235.30004439,0.0013005499999962922,1.2419354838709677,80.51948051948052
Alkanes,pc-1,6C,20.0,5.0,154.0,154.0,140.0,50.0,49.99994543,2.72874787e-05,-235.30134494,-235.30123776,0.00010718000001475048,1.1,90.9090909090909
Alkanes,pc-1,6C,20.0,5.5,154.0,154.0,150.0,50.0,49.99999258,3.71198547e-06,-235.30134494,-235.30132337,2.1570000001247536e-05,1.0266666666666666,97.40259740259741
Alkanes,pc-1,6C,20.0,6.0,154.0,154.0,152.0,50.0,49.99999977,1.17096992e-07,-235.30134494,-235.30134404,9.000000034120603e-07,1.013157894736842,98.7012987012987
Alkanes,pc-1,6C,20.0,6.5,154.0,154.0,152.0,50.0,49.99999977,1.17096992e-07,-235.30134494,-235.30134404,9.000000034120603e-07,1.013157894736842,98.7012987012987
Alkanes,pc-1,6C,20.0,7.0,154.0,154.0,152.0,50.0,49.99999977,1.17096992e-07,-235.30134494,-235.30134404,9.000000034120603e-07,1.013157894736842,98.7012987012987
Alkanes,pc-1,6C,20.0,7.5,154.0,154.0,154.0,50.0,50.0,-7.81597009e-14,-235.30134494,-235.30134494,0.0,1.0,100.0
Alkanes,pc-1,6C,20.0,8.0,154.0,154.0,154.0,50.0,50.0,-7.81597009e-14,-235.30134494,-235.30134494,0.0,1.0,100.0
Alkanes,pc-1,8C,26.0,4.0,202.0,202.0,118.0,66.0,65.9952446,0.00237769852,-313.34721623,-313.33499328,0.012222950000023047,1.7118644067796611,58.415841584158414
Alkanes,pc-1,8C,26.0,4.5,202.0,202.0,162.0,66.0,65.99925192,0.000374039643,-313.34721623,-313.34530445,0.0019117800000003626,1.2469135802469136,80.1980198019802
Alkanes,pc-1,8C,26.0,5.0,202.0,202.0,192.0,66.0,65.99995928,2.03587234e-05,-313.34721623,-313.34713529,8.094000003211477e-05,1.0520833333333333,95.04950495049505
Alkanes,pc-1,8C,26.0,5.5,202.0,202.0,198.0,66.0,65.99999259,3.70506235e-06,-313.34721623,-313.34719487,2.136000000518834e-05,1.02020202020202,98.01980198019803
Alkanes,pc-1,8C,26.0,6.0,202.0,202.0,200.0,66.0,65.99999971,1.42526297e-07,-313.34721623,-313.3472152,1.030000021273736e-06,1.01,99.00990099009901
Alkanes,pc-1,8C,26.0,6.5,202.0,202.0,200.0,66.0,65.99999971,1.42526297e-07,-313.34721623,-313.3472152,1.030000021273736e-06,1.01,99.00990099009901
Alkanes,pc-1,8C,26.0,7.0,202.0,202.0,202.0,66.0,66.0,-2.77111667e-13,-313.34721623,-313.34721623,0.0,1.0,100.0
Alkanes,pc-1,8C,26.0,7.5,202.0,202.0,202.0,66.0,66.0,-2.77111667e-13,-313.34721623,-313.34721623,0.0,1.0,100.0
Alkanes,pc-1,8C,26.0,8.0,202.0,202.0,202.0,66.0,66.0,-2.77111667e-13,-313.34721623,-313.34721623,0.0,1.0,100.0
Alkanes,pc-2,10C,32.0,4.0,608.0,608.0,210.0,82.0,81.99880144,0.000599277652,-391.62906781,-391.62560376,0.003464049999990948,2.895238095238095,34.53947368421053
Alkanes,pc-2,10C,32.0,4.5,608.0,608.0,236.0,82.0,81.99955175,0.000224122821,-391.62906781,-391.62765925,0.0014085599999589249,2.5762711864406778,38.81578947368421
Alkanes,pc-2,10C,32.0,5.0,608.0,608.0,266.0,82.0,81.99977742,0.00011128764,-391.62906781,-391.62807141,0.000996399999962705,2.2857142857142856,43.75
Alkanes,pc-2,10C,32.0,5.5,608.0,608.0,302.0,82.0,81.99989458,5.27084129e-05,-391.62906781,-391.62841796,0.0006498500000020613,2.013245033112583,49.671052631578945
Alkanes,pc-2,10C,32.0,6.0,608.0,608.0,326.0,82.0,81.99994988,2.50613065e-05,-391.62906781,-391.62861715,0.00045065999995586026,1.8650306748466257,53.61842105263158
Alkanes,pc-2,10C,32.0,6.5,608.0,608.0,362.0,82.0,81.99997801,1.09955793e-05,-391.62906781,-391.6289372,0.000130609999985154,1.6795580110497237,59.53947368421053
Alkanes,pc-2,10C,32.0,7.0,608.0,608.0,426.0,82.0,81.9999946,2.69784447e-06,-391.62906781,-391.6290366,3.120999997463514e-05,1.4272300469483568,70.0657894736842
Alkanes,pc-2,10C,32.0,7.5,608.0,608.0,464.0,82.0,81.99999795,1.02421173e-06,-391.62906781,-391.6290557,1.2110000000120635e-05,1.3103448275862069,76.3157894736842
Alkanes,pc-2,10C,32.0,8.0,608.0,608.0,526.0,82.0,81.99999981,9.5799372e-08,-391.62906781,-391.62906623,1.5800000028320937e-06,1.155893536121673,86.51315789473684
Alkanes,pc-2,12C,38.0,4.0,724.0,724.0,254.0,98.0,97.99856649,0.000716754887,-469.72159072,-469.71743979,0.004150929999980235,2.8503937007874014,35.0828729281768
Alkanes,pc-2,12C,38.0,4.5,724.0,724.0,284.0,98.0,97.99943773,0.000281132672,-469.72159072,-469.71982985,0.0017608699999982491,2.5492957746478875,39.226519337016576
Alkanes,pc-2,12C,38.0,5.0,724.0,724.0,316.0,98.0,97.99970144,0.000149278439,-469.72159072,-469.72029752,0.0012932000000205335,2.2911392405063293,43.646408839779006
Alkanes,pc-2,12C,38.0,5.5,724.0,724.0,362.0,98.0,97.99986793,6.60359198e-05,-469.72159072,-469.72078719,0.0008035299999846757,2.0,50.0
Alkanes,pc-2,12C,38.0,6.0,724.0,724.0,390.0,98.0,97.99993754,3.12278811e-05,-469.72159072,-469.72103912,0.0005515999999943233,1.8564102564102565,53.86740331491713
Alkanes,pc-2,12C,38.0,6.5,724.0,724.0,434.0,98.0,97.99997205,1.39759134e-05,-469.72159072,-469.72142477,0.00016594999999597349,1.6682027649769586,59.94475138121547
Alkanes,pc-2,12C,38.0,7.0,724.0,724.0,514.0,98.0,97.99999322,3.38882102e-06,-469.72159072,-469.72155183,3.888999998480358e-05,1.4085603112840468,70.99447513812154
Alkanes,pc-2,12C,38.0,7.5,724.0,724.0,574.0,98.0,97.9999981,9.50969657e-07,-469.72159072,-469.72157892,1.1799999981576548e-05,1.2613240418118468,79.2817679558011
Alkanes,pc-2,12C,38.0,8.0,724.0,724.0,634.0,98.0,97.9999998,1.00063467e-07,-469.72159072,-469.72158905,1.6700000173841545e-06,1.1419558359621451,87.56906077348066
Alkanes,pc-2,14C,44.0,4.0,840.0,840.0,298.0,114.0,113.99834526,0.000827367772,-547.81411333,-547.80932416,0.0047891700000946,2.8187919463087248,35.476190476190474
Alkanes,pc-2,14C,44.0,4.5,840.0,840.0,332.0,114.0,113.99932702,0.000336490146,-547.81411333,-547.81200932,0.002104010000039125,2.5301204819277108,39.523809523809526
Alkanes,pc-2,14C,44.0,5.0,840.0,840.0,374.0,114.0,113.99967326,0.00016336995,-547.81411333,-547.81261238,0.0015009500000360276,2.2459893048128343,44.523809523809526
Alkanes,pc-2,14C,44.0,5.5,840.0,840.0,422.0,114.0,113.99984134,7.9331423e-05,-547.81411333,-547.81315605,0.0009572800000796633,1.990521327014218,50.23809523809524
Alkanes,pc-2,14C,44.0,6.0,840.0,840.0,454.0,114.0,113.99992525,3.73755236e-05,-547.81411333,-547.81346106,0.0006522700000459736,1.8502202643171806,54.04761904761905
Alkanes,pc-2,14C,44.0,6.5,840.0,840.0,506.0,114.0,113.99996613,1.693482e-05,-547.81411333,-547.81391236,0.00020097000003715948,1.6600790513833992,60.23809523809524
Alkanes,pc-2,14C,44.0,7.0,840.0,840.0,602.0,114.0,113.99999184,4.07796095e-06,-547.81411333,-547.8140668,4.6530000076927536e-05,1.3953488372093024,71.66666666666667
Alkanes,pc-2,14C,44.0,7.5,840.0,840.0,676.0,114.0,113.99999792,1.04033251e-06,-547.81411333,-547.81410038,1.2950000041200838e-05,1.242603550295858,80.47619047619048
Alkanes,pc-2,14C,44.0,8.0,840.0,840.0,742.0,114.0,113.99999979,1.04593589e-07,-547.81411333,-547.8141116,1.730000008137722e-06,1.1320754716981132,88.33333333333333
Alkanes,pc-2,16C,50.0,4.0,956.0,956.0,342.0,130.0,129.99812649,0.000936756928,-625.90663544,-625.90121382,0.005421619999992799,2.7953216374269005,35.77405857740586
Alkanes,pc-2,16C,50.0,4.5,956.0,956.0,380.0,130.0,129.9992176,0.000391198408,-625.90663544,-625.90419118,0.0024442599999474623,2.5157894736842104,39.7489539748954
Alkanes,pc-2,16C,50.0,5.0,956.0,956.0,428.0,130.0,129.99962107,0.000189464352,-625.90663544,-625.90488784,0.0017475999999305714,2.2336448598130842,44.76987447698745
Alkanes,pc-2,16C,50.0,5.5,956.0,956.0,482.0,130.0,129.99981468,9.26605656e-05,-625.90663544,-625.9055244,0.00111103999995521,1.983402489626556,50.41841004184101
Alkanes,pc-2,16C,50.0,6.0,956.0,956.0,518.0,130.0,129.999913,4.35012922e-05,-625.90663544,-625.90588277,0.0007526699999971243,1.8455598455598456,54.18410041841004
Alkanes,pc-2,16C,50.0,6.5,956.0,956.0,578.0,130.0,129.99996024,1.9879588e-05,-625.90663544,-625.9063996,0.000235839999959353,1.6539792387543253,60.46025104602511
Alkanes,pc-2,16C,50.0,7.0,956.0,956.0,690.0,130.0,129.99999047,4.76614314e-06,-625.90663544,-625.9065813,5.413999997472274e-05,1.3855072463768117,72.17573221757323
Alkanes,pc-2,16C,50.0,7.5,956.0,956.0,778.0,130.0,129.99999776,1.12238411e-06,-625.90663544,-625.90662129,1.4149999969959026e-05,1.2287917737789202,81.38075313807532
Alkanes,pc-2,16C,50.0,8.0,956.0,956.0,850.0,130.0,129.99999978,1.08817005e-07,-625.90663544,-625.90663365,1.7899999420478707e-06,1.1247058823529412,88.91213389121339
Alkanes,pc-2,18C,56.0,4.0,1072.0,1072.0,386.0,146.0,145.99790458,0.00104771237,-703.99915699,-703.99309176,0.0060652299999901516,2.77720207253886,36.007462686567166
Alkanes,pc-2,18C,56.0,4.5,1072.0,1072.0,428.0,146.0,145.99910835,0.000445825504,-703.99915699,-703.99637288,0.002784109999993234,2.5046728971962615,39.92537313432836
Alkanes,pc-2,18C,56.0,5.0,1072.0,1072.0,482.0,146.0,145.99956886,0.00021556848,-703.99915699,-703.99716333,0.0019936599999255122,2.224066390041494,44.96268656716418
Alkanes,pc-2,18C,56.0,5.5,1072.0,1072.0,542.0,146.0,145.99978795,0.000106023753,-703.99915699,-703.99789212,0.0012648699999999735,1.977859778597786,50.559701492537314
Alkanes,pc-2,18C,56.0,6.0,1072.0,1072.0,582.0,146.0,145.99990078,4.9609314e-05,-703.99915699,-703.99830409,0.0008528999999271036,1.8419243986254294,54.291044776119406
Alkanes,pc-2,18C,56.0,6.5,1072.0,1072.0,650.0,146.0,145.99995437,2.28132838e-05,-703.99915699,-703.99888642,0.0002705699999978606,1.6492307692307693,60.634328358208954
Alkanes,pc-2,18C,56.0,7.0,1072.0,1072.0,778.0,146.0,145.99998909,5.45251632e-06,-703.99915699,-703.99909526,6.172999997033912e-05,1.3778920308483291,72.57462686567165
Alkanes,pc-2,18C,56.0,7.5,1072.0,1072.0,874.0,146.0,145.99999743,1.28739158e-06,-703.99915699,-703.99914099,1.5999999959603883e-05,1.2265446224256293,81.52985074626865
Alkanes,pc-2,18C,56.0,8.0,1072.0,1072.0,958.0,146.0,145.99999977,1.12842571e-07,-703.99915699,-703.99915515,1.839999981712026e-06,1.1189979123173277,89.36567164179104
Alkanes,pc-2,1C,5.0,4.0,86.0,86.0,21.0,10.0,9.99998926,5.3679704e-06,-40.21306555,-40.21291073,0.00015482000000588414,4.095238095238095,24.41860465116279
Alkanes,pc-2,1C,5.0,4.5,86.0,86.0,21.0,10.0,9.99998926,5.3679704e-06,-40.21306555,-40.21291073,0.00015482000000588414,4.095238095238095,24.41860465116279
Alkanes,pc-2,1C,5.0,5.0,86.0,86.0,21.0,10.0,9.99998926,5.3679704e-06,-40.21306555,-40.21291073,0.00015482000000588414,4.095238095238095,24.41860465116279
Alkanes,pc-2,1C,5.0,5.5,86.0,86.0,25.0,10.0,10.0,3.55271368e-15,-40.21306555,-40.21306555,0.0,3.44,29.069767441860463
Alkanes,pc-2,1C,5.0,6.0,86.0,86.0,25.0,10.0,10.0,3.55271368e-15,-40.21306555,-40.21306555,0.0,3.44,29.069767441860463
Alkanes,pc-2,1C,5.0,6.5,86.0,86.0,25.0,10.0,10.0,3.55271368e-15,-40.21306555,-40.21306555,0.0,3.44,29.069767441860463
Alkanes,pc-2,1C,5.0,7.0,86.0,86.0,25.0,10.0,10.0,1.42108547e-14,-40.21306555,-40.21306555,0.0,3.44,29.069767441860463
Alkanes,pc-2,1C,5.0,7.5,86.0,86.0,25.0,10.0,10.0,3.55271368e-15,-40.21306555,-40.21306555,0.0,3.44,29.069767441860463
Alkanes,pc-2,1C,5.0,8.0,86.0,86.0,25.0,10.0,10.0,3.55271368e-15,-40.21306555,-40.21306555,0.0,3.44,29.069767441860463
Alkanes,pc-2,20C,62.0,4.0,1188.0,1188.0,430.0,162.0,161.99767899,0.00116050684,-782.09167808,-782.08495674,0.006721339999899101,2.7627906976744185,36.195286195286194
Alkanes,pc-2,20C,62.0,4.5,1188.0,1188.0,476.0,162.0,161.99899898,0.000500512187,-782.09167808,-782.08855378,0.0031242999999676613,2.495798319327731,40.06734006734007
Alkanes,pc-2,20C,62.0,5.0,1188.0,1188.0,536.0,162.0,161.99951653,0.000241733212,-782.09167808,-782.08943817,0.00223990999995749,2.216417910447761,45.11784511784512
Alkanes,pc-2,20C,62.0,5.5,1188.0,1188.0,602.0,162.0,161.99976119,0.000119405672,-782.09167808,-782.09025937,0.001418709999938983,1.973421926910299,50.67340067340067
Alkanes,pc-2,20C,62.0,6.0,1188.0,1188.0,646.0,162.0,161.9998886,5.5702138e-05,-782.09167808,-782.0907251,0.0009529799999654642,1.8390092879256965,54.377104377104374
Alkanes,pc-2,20C,62.0,6.5,1188.0,1188.0,722.0,162.0,161.99994852,2.57378751e-05,-782.09167808,-782.09137288,0.00030519999995703984,1.6454293628808865,60.774410774410775
Alkanes,pc-2,20C,62.0,7.0,1188.0,1188.0,866.0,162.0,161.99998773,6.13717982e-06,-782.09167808,-782.09160877,6.930999995802267e-05,1.371824480369515,72.89562289562289
Alkanes,pc-2,20C,62.0,7.5,1188.0,1188.0,973.0,162.0,161.99999718,1.41138308e-06,-782.09167808,-782.0916605,1.7579999962435977e-05,1.2209660842754368,81.9023569023569
Alkanes,pc-2,20C,62.0,8.0,1188.0,1188.0,1066.0,162.0,161.99999977,1.16811762e-07,-782.09167808,-782.09167619,1.8899999076893437e-06,1.1144465290806753,89.73063973063974
Alkanes,pc-2,22C,68.0,4.0,1304.0,1304.0,474.0,178.0,177.99745056,0.00127471955,-860.18419918,-860.17681249,0.007386689999975715,2.7510548523206753,36.34969325153374
Alkanes,pc-2,22C,68.0,4.5,1304.0,1304.0,524.0,178.0,177.9988894,0.000555301026,-860.18419918,-860.18073417,0.0034650099998998485,2.4885496183206106,40.1840490797546
Alkanes,pc-2,22C,68.0,5.0,1304.0,1304.0,590.0,178.0,177.99946406,0.000267970744,-860.18419918,-860.18171257,0.002486610000005385,2.2101694915254235,45.24539877300614
Alkanes,pc-2,22C,68.0,5.5,1304.0,1304.0,662.0,178.0,177.9997344,0.000132798034,-860.18419918,-860.18262661,0.001572569999893858,1.9697885196374623,50.76687116564417
Alkanes,pc-2,22C,68.0,6.0,1304.0,1304.0,710.0,178.0,177.99987643,6.17838699e-05,-860.18419918,-860.18314624,0.0010529399999086309,1.8366197183098592,54.4478527607362
Alkanes,pc-2,22C,68.0,6.5,1304.0,1304.0,794.0,178.0,177.99994269,2.86558756e-05,-860.18419918,-860.18385945,0.0003397299999505776,1.6423173803526447,60.88957055214724
Alkanes,pc-2,22C,68.0,7.0,1304.0,1304.0,954.0,178.0,177.99998636,6.82045946e-06,-860.18419918,-860.18412231,7.686999992984056e-05,1.3668763102725368,73.15950920245399
Alkanes,pc-2,22C,68.0,7.5,1304.0,1304.0,1072.0,178.0,177.99999693,1.53541713e-06,-860.18419918,-860.18418003,1.914999995733524e-05,1.2164179104477613,82.20858895705521
Alkanes,pc-2,22C,68.0,8.0,1304.0,1304.0,1174.0,178.0,177.99999976,1.20785785e-07,-860.18419918,-860.18419725,1.929999939420668e-06,1.110732538330494,90.03067484662577
Alkanes,pc-2,24C,74.0,4.0,1420.0,1420.0,518.0,194.0,193.99722014,0.00138992935,-938.2767201,-938.26866188,0.008058220000066285,2.741312741312741,36.478873239436616
Alkanes,pc-2,24C,74.0,4.5,1420.0,1420.0,572.0,194.0,193.9987796,0.000610200161,-938.2767201,-938.27291384,0.003806260000033035,2.4825174825174825,40.28169014084507
Alkanes,pc-2,24C,74.0,5.0,1420.0,1420.0,644.0,194.0,193.99941145,0.000294277464,-938.2767201,-938.27398633,0.0027337700000771292,2.2049689440993787,45.352112676056336
Alkanes,pc-2,24C,74.0,5.5,1420.0,1420.0,722.0,194.0,193.99970761,0.000146196838,-938.2767201,-938.27499366,0.0017264400000840396,1.9667590027700832,50.84507042253521
Alkanes,pc-2,24C,74.0,6.0,1420.0,1420.0,774.0,194.0,193.99986428,6.78578041e-05,-938.2767201,-938.27556727,0.0011528300000236413,1.834625322997416,54.50704225352113
Alkanes,pc-2,24C,74.0,6.5,1420.0,1420.0,866.0,194.0,193.99993686,3.15693551e-05,-938.2767201,-938.2763459,0.00037420000001020526,1.6397228637413395,60.985915492957744
Alkanes,pc-2,24C,74.0,7.0,1420.0,1420.0,1042.0,194.0,193.99998499,7.50274556e-06,-938.2767201,-938.27663568,8.442000000741245e-05,1.362763915547025,73.38028169014085
Alkanes,pc-2,24C,74.0,7.5,1420.0,1420.0,1172.0,194.0,193.99999671,1.64432819e-06,-938.2767201,-938.27669956,2.054000003681722e-05,1.21160409556314,82.53521126760563
Alkanes,pc-2,24C,74.0,8.0,1420.0,1420.0,1282.0,194.0,193.99999975,1.2471908e-07,-938.2767201,-938.27671812,1.9799999790848233e-06,1.107644305772231,90.28169014084507
Alkanes,pc-2,26C,80.0,4.0,1536.0,1536.0,562.0,210.0,209.99698845,0.00150577566,-1016.36924076,-1016.36050721,0.0087335499999881,2.7330960854092528,36.588541666666664
Alkanes,pc-2,26C,80.0,4.5,1536.0,1536.0,620.0,210.0,209.9986696,0.000665198943,-1016.36924076,-1016.36509279,0.004147970000076384,2.47741935483871,40.364583333333336
Alkanes,pc-2,26C,80.0,5.0,1536.0,1536.0,698.0,210.0,209.99935871,0.000320644884,-1016.36924076,-1016.36625941,0.002981350000027305,2.200573065902579,45.442708333333336
Alkanes,pc-2,26C,80.0,5.5,1536.0,1536.0,782.0,210.0,209.9996808,0.000159599648,-1016.36924076,-1016.36736043,0.0018803300000627132,1.9641943734015346,50.911458333333336
Alkanes,pc-2,26C,80.0,6.0,1536.0,1536.0,838.0,210.0,209.99985215,7.39266705e-05,-1016.36924076,-1016.3679881,0.001252659999977368,1.8329355608591886,54.557291666666664
Alkanes,pc-2,26C,80.0,6.5,1536.0,1536.0,938.0,210.0,209.99993104,3.44798635e-05,-1016.36924076,-1016.36883213,0.00040863000003810157,1.6375266524520256,61.067708333333336
Alkanes,pc-2,26C,80.0,7.0,1536.0,1536.0,1130.0,210.0,209.99998363,8.18434634e-06,-1016.36924076,-1016.36914879,9.196999997129751e-05,1.35929203539823,73.56770833333333
Alkanes,pc-2,26C,80.0,7.5,1536.0,1536.0,1272.0,210.0,209.99999649,1.75358383e-06,-1016.36924076,-1016.36921884,2.191999999467953e-05,1.2075471698113207,82.8125
Alkanes,pc-2,26C,80.0,8.0,1536.0,1536.0,1390.0,210.0,209.99999974,1.28706986e-07,-1016.36924076,-1016.36923873,2.0300000187489786e-06,1.1050359712230216,90.49479166666667
Alkanes,pc-2,28C,86.0,4.0,1652.0,1652.0,606.0,226.0,225.996756,0.00162200121,-1094.46176123,-1094.45235023,0.009411000000000058,2.726072607260726,36.68280871670702
Alkanes,pc-2,28C,86.0,4.5,1652.0,1652.0,668.0,226.0,225.99855943,0.000720282878,-1094.46176123,-1094.45727114,0.004490089999990232,2.4730538922155687,40.43583535108959
Alkanes,pc-2,28C,86.0,5.0,1652.0,1652.0,752.0,226.0,225.99930588,0.00034706175,-1094.46176123,-1094.45853195,0.0032292800001414435,2.1968085106382977,45.520581113801455
Alkanes,pc-2,28C,86.0,5.5,1652.0,1652.0,842.0,226.0,225.99965399,0.00017300492,-1094.46176123,-1094.45972699,0.0020342400000572525,1.9619952494061759,50.96852300242131
Alkanes,pc-2,28C,86.0,6.0,1652.0,1652.0,902.0,226.0,225.99984002,7.99924237e-05,-1094.46176123,-1094.46040876,0.0013524700000289158,1.8314855875831486,54.60048426150121
Alkanes,pc-2,28C,86.0,6.5,1652.0,1652.0,1010.0,226.0,225.99992522,3.73885899e-05,-1094.46176123,-1094.46131819,0.00044304000016381906,1.6356435643564355,61.13801452784504
Alkanes,pc-2,28C,86.0,7.0,1652.0,1652.0,1218.0,226.0,225.99998227,8.86548339e-06,-1094.46176123,-1094.46166172,9.951000015462341e-05,1.3563218390804597,73.72881355932203
Alkanes,pc-2,28C,86.0,7.5,1652.0,1652.0,1372.0,226.0,225.99999627,1.86316693e-06,-1094.46176123,-1094.46173791,2.332000008209434e-05,1.2040816326530612,83.05084745762711
Alkanes,pc-2,28C,86.0,8.0,1652.0,1652.0,1498.0,226.0,225.99999973,1.32616307e-07,-1094.46176123,-1094.46175914,2.0900001800328027e-06,1.102803738317757,90.67796610169492
Alkanes,pc-2,2C,8.0,4.0,144.0,144.0,40.0,18.0,17.9998183,9.08501884e-05,-79.25827217,-79.25761445,0.0006577199999924233,3.6,27.77777777777778
Alkanes,pc-2,2C,8.0,4.5,144.0,144.0,46.0,18.0,17.99997506,1.24699844e-05,-79.25827217,-79.25812304,0.0001491299999969442,3.130434782608696,31.944444444444443
Alkanes,pc-2,2C,8.0,5.0,144.0,144.0,46.0,18.0,17.99997506,1.24699844e-05,-79.25827217,-79.25812304,0.0001491299999969442,3.130434782608696,31.944444444444443
Alkanes,pc-2,2C,8.0,5.5,144.0,144.0,48.0,18.0,17.99997806,1.09708231e-05,-79.25827217,-79.25816169,0.0001104800000035766,3.0,33.333333333333336
Alkanes,pc-2,2C,8.0,6.0,144.0,144.0,54.0,18.0,17.99999421,2.89479374e-06,-79.25827217,-79.25819431,7.78600000046481e-05,2.6666666666666665,37.5
Alkanes,pc-2,2C,8.0,6.5,144.0,144.0,60.0,18.0,17.99999938,3.11153181e-07,-79.25827217,-79.25826861,3.5599999961277717e-06,2.4,41.666666666666664
Alkanes,pc-2,2C,8.0,7.0,144.0,144.0,60.0,18.0,17.99999938,3.11153183e-07,-79.25827217,-79.25826861,3.5599999961277717e-06,2.4,41.666666666666664
Alkanes,pc-2,2C,8.0,7.5,144.0,144.0,66.0,18.0,17.99999993,3.67517927e-08,-79.25827217,-79.25827102,1.150000002780871e-06,2.1818181818181817,45.833333333333336
Alkanes,pc-2,2C,8.0,8.0,144.0,144.0,66.0,18.0,17.99999993,3.67517927e-08,-79.25827217,-79.25827102,1.150000002780871e-06,2.1818181818181817,45.833333333333336
Alkanes,pc-2,30C,92.0,4.0,1768.0,1768.0,650.0,242.0,241.99652313,0.0017384328,-1172.55428189,-1172.54419244,0.010089450000123179,2.72,36.76470588235294
Alkanes,pc-2,30C,92.0,4.5,1768.0,1768.0,716.0,242.0,241.99844913,0.000775436491,-1172.55428189,-1172.54944937,0.004832520000036311,2.46927374301676,40.497737556561084
Alkanes,pc-2,30C,92.0,5.0,1768.0,1768.0,806.0,242.0,241.99925296,0.000373517671,-1172.55428189,-1172.55080443,0.003477460000112842,2.193548387096774,45.588235294117645
Alkanes,pc-2,30C,92.0,5.5,1768.0,1768.0,902.0,242.0,241.99962718,0.000186411945,-1172.55428189,-1172.55209374,0.0021881500001654786,1.960088691796009,51.01809954751131
Alkanes,pc-2,30C,92.0,6.0,1768.0,1768.0,966.0,242.0,241.99982789,8.60564043e-05,-1172.55428189,-1172.55282964,0.0014522500000566652,1.8302277432712215,54.63800904977376
Alkanes,pc-2,30C,92.0,6.5,1768.0,1768.0,1082.0,242.0,241.99991941,4.02962862e-05,-1172.55428189,-1172.55380447,0.0004774200001520512,1.634011090573013,61.199095022624434
Alkanes,pc-2,30C,92.0,7.0,1768.0,1768.0,1306.0,242.0,241.99998091,9.54642383e-06,-1172.55428189,-1172.55417484,0.0001070499999968888,1.3537519142419603,73.86877828054298
Alkanes,pc-2,30C,92.0,7.5,1768.0,1768.0,1472.0,242.0,241.99999605,1.97287888e-06,-1172.55428189,-1172.55425718,2.4710000161576318e-05,1.201086956521739,83.2579185520362
Alkanes,pc-2,30C,92.0,8.0,1768.0,1768.0,1606.0,242.0,241.99999973,1.36586394e-07,-1172.55428189,-1172.55427976,2.1299999843904516e-06,1.1008717310087173,90.83710407239819
Alkanes,pc-2,4C,14.0,4.0,260.0,260.0,80.0,34.0,33.99941819,0.000290905075,-157.35147683,-157.34971313,0.0017636999999979253,3.25,30.76923076923077
Alkanes,pc-2,4C,14.0,4.5,260.0,260.0,92.0,34.0,33.99986032,6.98421252e-05,-157.35147683,-157.35101786,0.000458969999982628,2.8260869565217392,35.38461538461539
Alkanes,pc-2,4C,14.0,5.0,260.0,260.0,96.0,34.0,33.99989843,5.07874708e-05,-157.35147683,-157.35109445,0.0003823799999906896,2.7083333333333335,36.92307692307692
Alkanes,pc-2,4C,14.0,5.5,260.0,260.0,110.0,34.0,33.9999627,1.86511077e-05,-157.35147683,-157.35122468,0.0002521499999943444,2.3636363636363638,42.30769230769231
Alkanes,pc-2,4C,14.0,6.0,260.0,260.0,124.0,34.0,33.99998443,7.78743362e-06,-157.35147683,-157.35130911,0.00016772000000742082,2.096774193548387,47.69230769230769
Alkanes,pc-2,4C,14.0,6.5,260.0,260.0,138.0,34.0,33.99999482,2.59210838e-06,-157.35147683,-157.35144749,2.933999999754633e-05,1.8840579710144927,53.07692307692308
Alkanes,pc-2,4C,14.0,7.0,260.0,260.0,150.0,34.0,33.99999806,9.708627e-07,-157.35147683,-157.35146584,1.0989999992716548e-05,1.7333333333333334,57.69230769230769
Alkanes,pc-2,4C,14.0,7.5,260.0,260.0,166.0,34.0,33.99999942,2.91548133e-07,-157.35147683,-157.35147282,4.009999997833802e-06,1.5662650602409638,63.84615384615385
Alkanes,pc-2,4C,14.0,8.0,260.0,260.0,180.0,34.0,33.99999975,1.26508095e-07,-157.35147683,-157.35147497,1.8599999975776882e-06,1.4444444444444444,69.23076923076923
Alkanes,pc-2,6C,20.0,4.0,376.0,376.0,122.0,50.0,49.99914316,0.000428418074,-235.44401804,-235.44150803,0.0025100100000088332,3.081967213114754,32.4468085106383
Alkanes,pc-2,6C,20.0,4.5,376.0,376.0,138.0,50.0,49.99975859,0.000120704747,-235.44401804,-235.44325491,0.0007631299999957264,2.7246376811594204,36.702127659574465
Alkanes,pc-2,6C,20.0,5.0,376.0,376.0,152.0,50.0,49.99985107,7.44674632e-05,-235.44401804,-235.4434346,0.0005834400000139794,2.473684210526316,40.42553191489362
Alkanes,pc-2,6C,20.0,5.5,376.0,376.0,172.0,50.0,49.99992949,3.52528539e-05,-235.44401804,-235.44360314,0.0004149000000097658,2.186046511627907,45.744680851063826
Alkanes,pc-2,6C,20.0,6.0,376.0,376.0,192.0,50.0,49.99997229,1.38564312e-05,-235.44401804,-235.4437587,0.00025934000001370805,1.9583333333333333,51.06382978723404
Alkanes,pc-2,6C,20.0,6.5,376.0,376.0,218.0,50.0,49.99999011,4.94444522e-06,-235.44401804,-235.44395958,5.845999999110063e-05,1.724770642201835,57.97872340425532
Alkanes,pc-2,6C,20.0,7.0,376.0,376.0,242.0,50.0,49.99999649,1.75687225e-06,-235.44401804,-235.44399768,2.0360000007713097e-05,1.5537190082644627,64.36170212765957
Alkanes,pc-2,6C,20.0,7.5,376.0,376.0,270.0,50.0,49.99999882,5.90776203e-07,-235.44401804,-235.44401083,7.210000006807604e-06,1.3925925925925926,71.80851063829788
Alkanes,pc-2,6C,20.0,8.0,376.0,376.0,298.0,50.0,49.99999976,1.19372888e-07,-235.44401804,-235.44401612,1.920000016752965e-06,1.261744966442953,79.25531914893617
Alkanes,pc-2,8C,26.0,4.0,492.0,492.0,166.0,66.0,65.99902245,0.00048877746,-313.53654408,-313.53371832,0.002825760000007449,2.963855421686747,33.739837398373986
Alkanes,pc-2,8C,26.0,4.5,492.0,492.0,188.0,66.0,65.9996654,0.000167298216,-313.53654408,-313.5354842,0.0010598800000138908,2.617021276595745,38.21138211382114
Alkanes,pc-2,8C,26.0,5.0,492.0,492.0,210.0,66.0,65.99982322,8.83919329e-05,-313.53654408,-313.53578527,0.0007588099999793485,2.342857142857143,42.68292682926829
Alkanes,pc-2,8C,26.0,5.5,492.0,492.0,238.0,66.0,65.99991549,4.22537215e-05,-313.53654408,-313.5360315,0.0005125800000200798,2.0672268907563027,48.3739837398374
Alkanes,pc-2,8C,26.0,6.0,492.0,492.0,260.0,66.0,65.99996149,1.92542989e-05,-313.53654408,-313.53619081,0.00035327000000506814,1.8923076923076922,52.84552845528455
Alkanes,pc-2,8C,26.0,6.5,492.0,492.0,290.0,66.0,65.9999841,7.94859942e-06,-313.53654408,-313.53644945,9.462999997822408e-05,1.696551724137931,58.94308943089431
Alkanes,pc-2,8C,26.0,7.0,492.0,492.0,336.0,66.0,65.99999576,2.12031222e-06,-313.53654408,-313.53651898,2.510000001620938e-05,1.4642857142857142,68.29268292682927
Alkanes,pc-2,8C,26.0,7.5,492.0,492.0,368.0,66.0,65.99999844,7.81806385e-07,-313.53654408,-313.53653497,9.110000007694907e-06,1.3369565217391304,74.79674796747967
Alkanes,pc-2,8C,26.0,8.0,492.0,492.0,418.0,66.0,65.99999983,8.64433147e-08,-313.53654408,-313.53654273,1.3499999909072358e-06,1.1770334928229664,84.95934959349593
Alkanes,pc-3,10C,32.0,4.0,1388.0,1388.0,236.0,82.0,81.99949559,0.000252206768,-391.65762351,-391.65469246,0.002931050000029245,5.88135593220339,17.002881844380404
Alkanes,pc-3,10C,32.0,4.5,1388.0,1388.0,254.0,82.0,81.99967811,0.000160943813,-391.65762351,-391.65562064,0.0020028700000125355,5.464566929133858,18.29971181556196
Alkanes,pc-3,10C,32.0,5.0,1388.0,1388.0,298.0,82.0,81.99986384,6.80799011e-05,-391.65762351,-391.65697071,0.0006528000000116663,4.657718120805369,21.469740634005763
Alkanes,pc-3,10C,32.0,5.5,1388.0,1388.0,346.0,82.0,81.99994055,2.9725212e-05,-391.65762351,-391.65728136,0.0003421499999944899,4.011560693641618,24.927953890489913
Alkanes,pc-3,10C,32.0,6.0,1388.0,1388.0,408.0,82.0,81.99997539,1.2306581e-05,-391.65762351,-391.65747813,0.0001453799999922012,3.4019607843137254,29.394812680115272
Alkanes,pc-3,10C,32.0,6.5,1388.0,1388.0,456.0,82.0,81.99998705,6.4749899e-06,-391.65762351,-391.65755386,6.965000000036525e-05,3.043859649122807,32.85302593659942
Alkanes,pc-3,10C,32.0,7.0,1388.0,1388.0,532.0,82.0,81.99999543,2.28345684e-06,-391.65762351,-391.6575929,3.0610000010256044e-05,2.6090225563909772,38.328530259366
Alkanes,pc-3,10C,32.0,7.5,1388.0,1388.0,600.0,82.0,81.99999864,6.82412924e-07,-391.65762351,-391.65761166,1.1850000021240703e-05,2.3133333333333335,43.22766570605187
Alkanes,pc-3,10C,32.0,8.0,1388.0,1388.0,660.0,82.0,81.99999957,2.15063324e-07,-391.65762351,-391.6576195,4.009999997833802e-06,2.103030303030303,47.55043227665706
Alkanes,pc-3,12C,38.0,4.0,1652.0,1652.0,284.0,98.0,97.99940285,0.000298573692,-469.7558341,-469.75228937,0.0035447299999873394,5.816901408450704,17.19128329297821
Alkanes,pc-3,12C,38.0,4.5,1652.0,1652.0,302.0,98.0,97.99956218,0.000218910594,-469.7558341,-469.75283967,0.0029944300000011026,5.470198675496689,18.28087167070218
Alkanes,pc-3,12C,38.0,5.0,1652.0,1652.0,360.0,98.0,97.99983955,8.02268789e-05,-469.7558341,-469.75505717,0.0007769300000290968,4.588888888888889,21.791767554479417
Alkanes,pc-3,12C,38.0,5.5,1652.0,1652.0,418.0,98.0,97.99992631,3.68426152e-05,-469.7558341,-469.75540508,0.00042902000001276974,3.952153110047847,25.30266343825666
Alkanes,pc-3,12C,38.0,6.0,1652.0,1652.0,492.0,98.0,97.99996949,1.52551982e-05,-469.7558341,-469.75565354,0.00018055999998978223,3.3577235772357725,29.782082324455207
Alkanes,pc-3,12C,38.0,6.5,1652.0,1652.0,556.0,98.0,97.99998468,7.65826557e-06,-469.7558341,-469.7557513,8.280000002969246e-05,2.971223021582734,33.65617433414044
Alkanes,pc-3,12C,38.0,7.0,1652.0,1652.0,644.0,98.0,97.99999457,2.71458565e-06,-469.7558341,-469.75579701,3.709000003482288e-05,2.5652173913043477,38.983050847457626
Alkanes,pc-3,12C,38.0,7.5,1652.0,1652.0,724.0,98.0,97.99999827,8.64589367e-07,-469.7558341,-469.75581846,1.5640000015082478e-05,2.281767955801105,43.82566585956417
Alkanes,pc-3,12C,38.0,8.0,1652.0,1652.0,802.0,98.0,97.99999947,2.65187758e-07,-469.7558341,-469.75582901,5.090000001928274e-06,2.0598503740648377,48.54721549636804
Alkanes,pc-3,14C,44.0,4.0,1916.0,1916.0,330.0,114.0,113.99929691,0.000351544209,-547.85404392,-547.84986148,0.004182440000022325,5.806060606060606,17.223382045929018
Alkanes,pc-3,14C,44.0,4.5,1916.0,1916.0,352.0,114.0,113.99948091,0.000259545425,-547.85404392,-547.85047169,0.0035722300000315954,5.443181818181818,18.37160751565762
Alkanes,pc-3,14C,44.0,5.0,1916.0,1916.0,422.0,114.0,113.99981518,9.24089113e-05,-547.85404392,-547.85314727,0.000896649999958754,4.540284360189573,22.025052192066806
Alkanes,pc-3,14C,44.0,5.5,1916.0,1916.0,494.0,114.0,113.99991888,4.05575187e-05,-547.85404392,-547.85356818,0.000475739999956204,3.8785425101214575,25.782881002087684
Alkanes,pc-3,14C,44.0,6.0,1916.0,1916.0,578.0,114.0,113.99996437,1.7816065e-05,-547.85404392,-547.85383161,0.0002123099999380429,3.314878892733564,30.167014613778704
Alkanes,pc-3,14C,44.0,6.5,1916.0,1916.0,654.0,114.0,113.99998223,8.88315913e-06,-547.85404392,-547.85394786,9.606000003259396e-05,2.929663608562691,34.13361169102296
Alkanes,pc-3,14C,44.0,7.0,1916.0,1916.0,756.0,114.0,113.99999368,3.16233228e-06,-547.85404392,-547.85400031,4.361000003427762e-05,2.5343915343915344,39.45720250521921
Alkanes,pc-3,14C,44.0,7.5,1916.0,1916.0,852.0,114.0,113.99999795,1.02682646e-06,-547.85404392,-547.85402474,1.9179999981133733e-05,2.248826291079812,44.46764091858038
Alkanes,pc-3,14C,44.0,8.0,1916.0,1916.0,942.0,114.0,113.99999937,3.12678807e-07,-547.85404392,-547.85403779,6.129999974291422e-06,2.0339702760084926,49.16492693110647
Alkanes,pc-3,16C,50.0,4.0,2180.0,2180.0,378.0,130.0,129.99920352,0.00039824066,-625.95225327,-625.94744598,0.004807290000030662,5.767195767195767,17.339449541284402
Alkanes,pc-3,16C,50.0,4.5,2180.0,2180.0,404.0,130.0,129.99940332,0.000298342395,-625.95225327,-625.94810263,0.0041506400000344,5.396039603960396,18.53211009174312
Alkanes,pc-3,16C,50.0,5.0,2180.0,2180.0,484.0,130.0,129.99979084,0.000104581122,-625.95225327,-625.9512379,0.0010153700000046229,4.5041322314049586,22.201834862385322
Alkanes,pc-3,16C,50.0,5.5,2180.0,2180.0,566.0,130.0,129.99990463,4.76868769e-05,-625.95225327,-625.95169415,0.0005591200000480967,3.851590106007067,25.96330275229358
Alkanes,pc-3,16C,50.0,6.0,2180.0,2180.0,660.0,130.0,129.99995795,2.10231562e-05,-625.95225327,-625.95200154,0.0002517300000590694,3.303030303030303,30.275229357798164
Alkanes,pc-3,16C,50.0,6.5,2180.0,2180.0,751.0,130.0,129.99997973,1.01354152e-05,-625.95225327,-625.95214373,0.0001095400000394875,2.902796271637816,34.44954128440367
Alkanes,pc-3,16C,50.0,7.0,2180.0,2180.0,864.0,130.0,129.99999251,3.74675663e-06,-625.95225327,-625.95220138,5.1890000008825155e-05,2.5231481481481484,39.63302752293578
Alkanes,pc-3,16C,50.0,7.5,2180.0,2180.0,974.0,130.0,129.99999759,1.20351348e-06,-625.95225327,-625.95223043,2.284000004237896e-05,2.238193018480493,44.678899082568805
Alkanes,pc-3,16C,50.0,8.0,2180.0,2180.0,1082.0,130.0,129.99999927,3.62805423e-07,-625.95225327,-625.95224608,7.1900000193636515e-06,2.014787430683919,49.63302752293578
Alkanes,pc-3,18C,56.0,4.0,2444.0,2444.0,426.0,146.0,145.99911015,0.000444923947,-704.05046225,-704.04502869,0.005433560000028592,5.737089201877934,17.430441898527004
Alkanes,pc-3,18C,56.0,4.5,2444.0,2444.0,456.0,146.0,145.99932529,0.000337357031,-704.05046225,-704.04572945,0.004732800000056159,5.359649122807017,18.657937806873978
Alkanes,pc-3,18C,56.0,5.0,2444.0,2444.0,546.0,146.0,145.99976654,0.000116729226,-704.05046225,-704.04932888,0.001133370000047762,4.476190476190476,22.340425531914892
Alkanes,pc-3,18C,56.0,5.5,2444.0,2444.0,638.0,146.0,145.99989199,5.40040429e-05,-704.05046225,-704.04982701,0.000635240000065096,3.830721003134796,26.104746317512276
Alkanes,pc-3,18C,56.0,6.0,2444.0,2444.0,744.0,146.0,145.99995235,2.38268796e-05,-704.05046225,-704.05017597,0.00028627999995478604,3.28494623655914,30.44189852700491
Alkanes,pc-3,18C,56.0,6.5,2444.0,2444.0,848.0,146.0,145.99997725,1.13759709e-05,-704.05046225,-704.0503393,0.0001229499999908512,2.8820754716981134,34.69721767594108
Alkanes,pc-3,18C,56.0,7.0,2444.0,2444.0,970.0,146.0,145.99999124,4.37986493e-06,-704.05046225,-704.05040135,6.089999999403517e-05,2.5195876288659793,39.689034369885434
Alkanes,pc-3,18C,56.0,7.5,2444.0,2444.0,1096.0,146.0,145.99999724,1.37895026e-06,-704.05046225,-704.05043576,2.648999998200452e-05,2.22992700729927,44.84451718494272
Alkanes,pc-3,18C,56.0,8.0,2444.0,2444.0,1222.0,146.0,145.99999918,4.11223112e-07,-704.05046225,-704.05045403,8.220000040637387e-06,2.0,50.0
Alkanes,pc-3,1C,5.0,4.0,200.0,200.0,25.0,10.0,10.0,2.93098879e-14,-40.21586141,-40.21586141,0.0,8.0,12.5
Alkanes,pc-3,1C,5.0,4.5,200.0,200.0,25.0,10.0,10.0,2.93098879e-14,-40.21586141,-40.21586141,0.0,8.0,12.5
Alkanes,pc-3,1C,5.0,5.0,200.0,200.0,25.0,10.0,10.0,2.93098879e-14,-40.21586141,-40.21586141,0.0,8.0,12.5
Alkanes,pc-3,1C,5.0,5.5,200.0,200.0,25.0,10.0,10.0,2.93098879e-14,-40.21586141,-40.21586141,0.0,8.0,12.5
Alkanes,pc-3,1C,5.0,6.0,200.0,200.0,25.0,10.0,10.0,3.55271368e-14,-40.21586141,-40.21586141,0.0,8.0,12.5
Alkanes,pc-3,1C,5.0,6.5,200.0,200.0,25.0,10.0,10.0,2.93098879e-14,-40.21586141,-40.21586141,0.0,8.0,12.5
Alkanes,pc-3,1C,5.0,7.0,200.0,200.0,25.0,10.0,10.0,2.93098879e-14,-40.21586141,-40.21586141,0.0,8.0,12.5
Alkanes,pc-3,1C,5.0,7.5,200.0,200.0,25.0,10.0,10.0,2.93098879e-14,-40.21586141,-40.21586141,0.0,8.0,12.5
Alkanes,pc-3,1C,5.0,8.0,200.0,200.0,25.0,10.0,10.0,2.93098879e-14,-40.21586141,-40.21586141,0.0,8.0,12.5
Alkanes,pc-3,20C,62.0,4.0,2708.0,2708.0,472.0,162.0,161.99899781,0.0005010934,-782.14867098,-782.14249898,0.006171999999992295,5.737288135593221,17.42983751846381
Alkanes,pc-3,20C,62.0,4.5,2708.0,2708.0,508.0,162.0,161.999247,0.000376499448,-782.14867098,-782.1433539,0.005317080000054375,5.330708661417323,18.75923190546529
Alkanes,pc-3,20C,62.0,5.0,2708.0,2708.0,608.0,162.0,161.99974239,0.000128804862,-782.14867098,-782.14742059,0.0012503899999956047,4.453947368421052,22.451994091580502
Alkanes,pc-3,20C,62.0,5.5,2708.0,2708.0,712.0,162.0,161.9998803,5.98515843e-05,-782.14867098,-782.14796258,0.000708400000007714,3.803370786516854,26.292466765140325
Alkanes,pc-3,20C,62.0,6.0,2708.0,2708.0,828.0,162.0,161.99994675,2.66260341e-05,-782.14867098,-782.14835017,0.00032081000006201066,3.2705314009661834,30.576070901033972
Alkanes,pc-3,20C,62.0,6.5,2708.0,2708.0,946.0,162.0,161.99997485,1.25766945e-05,-782.14867098,-782.14853498,0.00013599999999769352,2.8625792811839323,34.933530280649926
Alkanes,pc-3,20C,62.0,7.0,2708.0,2708.0,1074.0,162.0,161.99998972,5.14205774e-06,-782.14867098,-782.14859978,7.119999997939885e-05,2.521415270018622,39.660265878877404
Alkanes,pc-3,20C,62.0,7.5,2708.0,2708.0,1220.0,162.0,161.9999969,1.5475289e-06,-782.14867098,-782.14864091,3.00699999797871e-05,2.219672131147541,45.05169867060561
Alkanes,pc-3,20C,62.0,8.0,2708.0,2708.0,1362.0,162.0,161.99999909,4.57451208e-07,-782.14867098,-782.14866174,9.240000053978292e-06,1.988252569750367,50.29542097488922
Alkanes,pc-3,22C,68.0,4.0,2972.0,2972.0,520.0,178.0,177.99890487,0.000547562599,-860.2468799,-860.24007809,0.0068018099999562764,5.7153846153846155,17.49663526244953
Alkanes,pc-3,22C,68.0,4.5,2972.0,2972.0,560.0,178.0,177.99916861,0.000415696858,-860.2468799,-860.24097719,0.005902709999986655,5.307142857142857,18.842530282637956
Alkanes,pc-3,22C,68.0,5.0,2972.0,2972.0,670.0,178.0,177.99971835,0.000140826066,-860.2468799,-860.2455133,0.0013665999999830092,4.435820895522388,22.543741588156124
Alkanes,pc-3,22C,68.0,5.5,2972.0,2972.0,784.0,178.0,177.99986755,6.62258113e-05,-860.2468799,-860.24609541,0.0007844900000009147,3.7908163265306123,26.379542395693136
Alkanes,pc-3,22C,68.0,6.0,2972.0,2972.0,912.0,178.0,177.99994114,2.94320037e-05,-860.2468799,-860.24652449,0.0003554099999973914,3.258771929824561,30.686406460296098
Alkanes,pc-3,22C,68.0,6.5,2972.0,2972.0,1044.0,178.0,177.99997247,1.37671608e-05,-860.2468799,-860.24673094,0.00014895999993314035,2.846743295019157,35.1278600269179
Alkanes,pc-3,22C,68.0,7.0,2972.0,2972.0,1182.0,178.0,177.99998852,5.73831802e-06,-860.2468799,-860.24680032,7.957999991958786e-05,2.514382402707276,39.771197846567965
Alkanes,pc-3,22C,68.0,7.5,2972.0,2972.0,1344.0,178.0,177.99999657,1.71621504e-06,-860.2468799,-860.24684626,3.363999996963685e-05,2.2113095238095237,45.22207267833109
Alkanes,pc-3,22C,68.0,8.0,2972.0,2972.0,1502.0,178.0,177.99999899,5.04305007e-07,-860.2468799,-860.24686965,1.0249999945699528e-05,1.9786950732356858,50.53835800807537
Alkanes,pc-3,24C,74.0,4.0,3236.0,3236.0,568.0,194.0,193.99881227,0.000593865507,-938.34508878,-938.33765724,0.007431539999970482,5.697183098591549,17.552533992583438
Alkanes,pc-3,24C,74.0,4.5,3236.0,3236.0,612.0,194.0,193.99909014,0.00045492978,-938.34508878,-938.3385994,0.006489379999948142,5.287581699346405,18.912237330037083
Alkanes,pc-3,24C,74.0,5.0,3236.0,3236.0,730.0,194.0,193.9996898,0.000155097945,-938.34508878,-938.34356794,0.0015208400000119582,4.432876712328767,22.558714462299136
Alkanes,pc-3,24C,74.0,5.5,3236.0,3236.0,856.0,194.0,193.99985469,7.26552372e-05,-938.34508878,-938.34422837,0.0008604099999729442,3.7803738317757007,26.45241038318912
Alkanes,pc-3,24C,74.0,6.0,3236.0,3236.0,996.0,194.0,193.99993551,3.22455149e-05,-938.34508878,-938.34469869,0.00039008999999623484,3.248995983935743,30.778739184177997
Alkanes,pc-3,24C,74.0,6.5,3236.0,3236.0,1142.0,194.0,193.9999701,1.49520929e-05,-938.34508878,-938.34492692,0.00016185999993467703,2.8336252189141855,35.29048207663782
Alkanes,pc-3,24C,74.0,7.0,3236.0,3236.0,1290.0,194.0,193.99998734,6.33244443e-06,-938.34508878,-938.34500083,8.794999996553088e-05,2.508527131782946,39.86402966625464
Alkanes,pc-3,24C,74.0,7.5,3236.0,3236.0,1468.0,194.0,193.99999623,1.88388539e-06,-938.34508878,-938.3450516,3.71799999356881e-05,2.204359673024523,45.364647713226205
Alkanes,pc-3,24C,74.0,8.0,3236.0,3236.0,1642.0,194.0,193.9999989,5.5070339e-07,-938.34508878,-938.34507753,1.1249999943174771e-05,1.9707673568818513,50.741656365883806
Alkanes,pc-3,26C,80.0,4.0,3500.0,3500.0,616.0,210.0,209.99871998,0.000640009556,-1016.4432975,-1016.43523637,0.008061129999987315,5.681818181818182,17.6
Alkanes,pc-3,26C,80.0,4.5,3500.0,3500.0,664.0,210.0,209.99901163,0.000494187495,-1016.4432975,-1016.4362206,0.007076900000015485,5.271084337349397,18.97142857142857
Alkanes,pc-3,26C,80.0,5.0,3500.0,3500.0,792.0,210.0,209.99966602,0.000166992074,-1016.4432975,-1016.44166239,0.0016351099999383223,4.41919191919192,22.62857142857143
Alkanes,pc-3,26C,80.0,5.5,3500.0,3500.0,928.0,210.0,209.99984168,7.91597432e-05,-1016.4432975,-1016.44236124,0.0009362600000031307,3.771551724137931,26.514285714285716
Alkanes,pc-3,26C,80.0,6.0,3500.0,3500.0,1080.0,210.0,209.99992987,3.50630733e-05,-1016.4432975,-1016.44287265,0.00042484999994485406,3.240740740740741,30.857142857142858
Alkanes,pc-3,26C,80.0,6.5,3500.0,3500.0,1240.0,210.0,209.99996773,1.61325636e-05,-1016.4432975,-1016.44312277,0.00017473000002610206,2.8225806451612905,35.42857142857143
Alkanes,pc-3,26C,80.0,7.0,3500.0,3500.0,1398.0,210.0,209.99998615,6.9244297e-06,-1016.4432975,-1016.4432012,9.629999999560823e-05,2.503576537911302,39.94285714285714
Alkanes,pc-3,26C,80.0,7.5,3500.0,3500.0,1588.0,210.0,209.99999579,2.10514118e-06,-1016.4432975,-1016.44325619,4.130999991502904e-05,2.204030226700252,45.371428571428574
Alkanes,pc-3,26C,80.0,8.0,3500.0,3500.0,1782.0,210.0,209.99999883,5.86626953e-07,-1016.4432975,-1016.44328541,1.2089999927411554e-05,1.9640852974186307,50.91428571428571
Alkanes,pc-3,28C,86.0,4.0,3764.0,3764.0,664.0,226.0,225.99862796,0.000686018309,-1094.54150608,-1094.53281554,0.008690540000088731,5.668674698795181,17.640807651434645
Alkanes,pc-3,28C,86.0,4.5,3764.0,3764.0,716.0,226.0,225.99893309,0.000533455411,-1094.54150608,-1094.53384098,0.007665100000167513,5.256983240223463,19.02231668437832
Alkanes,pc-3,28C,86.0,5.0,3764.0,3764.0,854.0,226.0,225.99964227,0.000178863169,-1094.54150608,-1094.53975706,0.0017490200000338518,4.407494145199063,22.688629117959618
Alkanes,pc-3,28C,86.0,5.5,3764.0,3764.0,1000.0,226.0,225.99982867,8.56644607e-05,-1094.54150608,-1094.54049405,0.0010120300000835414,3.764,26.56748140276302
Alkanes,pc-3,28C,86.0,6.0,3764.0,3764.0,1164.0,226.0,225.99992423,3.78844575e-05,-1094.54150608,-1094.54104644,0.00045964000014464546,3.2336769759450172,30.924548352816153
Alkanes,pc-3,28C,86.0,6.5,3764.0,3764.0,1338.0,226.0,225.99996539,1.73071572e-05,-1094.54150608,-1094.54131851,0.00018756999998004176,2.813153961136024,35.54729011689692
Alkanes,pc-3,28C,86.0,7.0,3764.0,3764.0,1506.0,226.0,225.99998498,7.51148482e-06,-1094.54150608,-1094.54140145,0.00010463000012350676,2.49933598937583,40.01062699256111
Alkanes,pc-3,28C,86.0,7.5,3764.0,3764.0,1712.0,226.0,225.99999546,2.26932943e-06,-1094.54150608,-1094.54146127,4.481000019040948e-05,2.1985981308411215,45.48352816153029
Alkanes,pc-3,28C,86.0,8.0,3764.0,3764.0,1922.0,226.0,225.99999876,6.20915017e-07,-1094.54150608,-1094.54149316,1.2920000017402344e-05,1.9583766909469302,51.06269925611052
Alkanes,pc-3,2C,8.0,4.0,332.0,332.0,46.0,18.0,17.99990998,4.50107264e-05,-79.26400612,-79.26353352,0.000472600000009038,7.217391304347826,13.855421686746988
Alkanes,pc-3,2C,8.0,4.5,332.0,332.0,48.0,18.0,17.99992911,3.54469722e-05,-79.26400612,-79.26379067,0.0002154499999988957,6.916666666666667,14.457831325301205
Alkanes,pc-3,2C,8.0,5.0,332.0,332.0,48.0,18.0,17.99992911,3.54469722e-05,-79.26400612,-79.26379067,0.0002154499999988957,6.916666666666667,14.457831325301205
Alkanes,pc-3,2C,8.0,5.5,332.0,332.0,54.0,18.0,17.99999532,2.3400927e-06,-79.26400612,-79.26397394,3.218000000515531e-05,6.148148148148148,16.265060240963855
Alkanes,pc-3,2C,8.0,6.0,332.0,332.0,54.0,18.0,17.99999532,2.34009259e-06,-79.26400612,-79.26397394,3.218000000515531e-05,6.148148148148148,16.265060240963855
Alkanes,pc-3,2C,8.0,6.5,332.0,332.0,60.0,18.0,17.99999807,9.63650816e-07,-79.26400612,-79.26399627,9.849999997868508e-06,5.533333333333333,18.072289156626507
Alkanes,pc-3,2C,8.0,7.0,332.0,332.0,72.0,18.0,18.0,7.81597009e-14,-79.26400612,-79.26400612,0.0,4.611111111111111,21.686746987951807
Alkanes,pc-3,2C,8.0,7.5,332.0,332.0,72.0,18.0,18.0,7.81597009e-14,-79.26400612,-79.26400612,0.0,4.611111111111111,21.686746987951807
Alkanes,pc-3,2C,8.0,8.0,332.0,332.0,72.0,18.0,18.0,1.84741111e-13,-79.26400612,-79.26400612,0.0,4.611111111111111,21.686746987951807
Alkanes,pc-3,30C,92.0,4.0,4028.0,4028.0,712.0,242.0,241.99853618,0.000731910874,-1172.63971492,-1172.63039511,0.009319809999851714,5.657303370786517,17.676266137040717
Alkanes,pc-3,30C,92.0,4.5,4028.0,4028.0,768.0,242.0,241.99885454,0.000572729654,-1172.63971492,-1172.631461,0.008253920000015569,5.244791666666667,19.06653426017875
Alkanes,pc-3,30C,92.0,5.0,4028.0,4028.0,916.0,242.0,241.99961857,0.000190714889,-1172.63971492,-1172.63785227,0.001862650000020949,4.397379912663755,22.740814299900695
Alkanes,pc-3,30C,92.0,5.5,4028.0,4028.0,1072.0,242.0,241.99981566,9.21708288e-05,-1172.63971492,-1172.63862724,0.0010876799999550713,3.7574626865671643,26.613704071499505
Alkanes,pc-3,30C,92.0,6.0,4028.0,4028.0,1248.0,242.0,241.99991858,4.07076073e-05,-1172.63971492,-1172.63922046,0.0004944600000271748,3.2275641025641026,30.983118172790466
Alkanes,pc-3,30C,92.0,6.5,4028.0,4028.0,1436.0,242.0,241.99996304,1.84787242e-05,-1172.63971492,-1172.63951454,0.0002003800000238698,2.8050139275766015,35.650446871896726
Alkanes,pc-3,30C,92.0,7.0,4028.0,4028.0,1614.0,242.0,241.9999838,8.09829149e-06,-1172.63971492,-1172.63960198,0.00011294000000816595,2.4956629491945477,40.0695134061569
Alkanes,pc-3,30C,92.0,7.5,4028.0,4028.0,1836.0,242.0,241.99999513,2.43512615e-06,-1172.63971492,-1172.63966661,4.8310000011042575e-05,2.1938997821350763,45.58093346573982
Alkanes,pc-3,30C,92.0,8.0,4028.0,4028.0,2056.0,242.0,241.99999865,6.73711639e-07,-1172.63971492,-1172.63970094,1.3979999948787736e-05,1.9591439688715953,51.042701092353525
Alkanes,pc-3,4C,14.0,4.0,596.0,596.0,90.0,34.0,33.99972953,0.000135234169,-157.3629393,-157.36158629,0.0013530100000025413,6.622222222222222,15.100671140939598
Alkanes,pc-3,4C,14.0,4.5,596.0,596.0,94.0,34.0,33.99977699,0.000111502563,-157.3629393,-157.36193053,0.0010087699999985489,6.340425531914893,15.771812080536913
Alkanes,pc-3,4C,14.0,5.0,596.0,596.0,108.0,34.0,33.99993423,3.28868681e-05,-157.3629393,-157.36264658,0.00029272000000446496,5.518518518518518,18.120805369127517
Alkanes,pc-3,4C,14.0,5.5,596.0,596.0,120.0,34.0,33.99997055,1.4725823e-05,-157.3629393,-157.36281468,0.00012461999997981366,4.966666666666667,20.13422818791946
Alkanes,pc-3,4C,14.0,6.0,596.0,596.0,142.0,34.0,33.99999073,4.63342853e-06,-157.3629393,-157.36287881,6.04899999814279e-05,4.197183098591549,23.825503355704697
Alkanes,pc-3,4C,14.0,6.5,596.0,596.0,152.0,34.0,33.99999372,3.14163163e-06,-157.3629393,-157.3629038,3.5499999995636244e-05,3.9210526315789473,25.503355704697988
Alkanes,pc-3,4C,14.0,7.0,596.0,596.0,176.0,34.0,33.99999784,1.08217161e-06,-157.3629393,-157.36292693,1.2370000007422277e-05,3.3863636363636362,29.530201342281877
Alkanes,pc-3,4C,14.0,7.5,596.0,596.0,200.0,34.0,33.99999965,1.74607155e-07,-157.3629393,-157.36293687,2.429999995001708e-06,2.98,33.557046979865774
Alkanes,pc-3,4C,14.0,8.0,596.0,596.0,210.0,34.0,33.99999985,7.33832159e-08,-157.3629393,-157.36293798,1.319999995530452e-06,2.8380952380952382,35.23489932885906
Alkanes,pc-3,6C,20.0,4.0,860.0,860.0,136.0,50.0,49.99965616,0.000171917857,-235.46118828,-235.45930824,0.0018800399999747697,6.323529411764706,15.813953488372093
Alkanes,pc-3,6C,20.0,4.5,860.0,860.0,146.0,50.0,49.99972535,0.000137325177,-235.46118828,-235.45957304,0.0016152399999782574,5.890410958904109,16.976744186046513
Alkanes,pc-3,6C,20.0,5.0,860.0,860.0,172.0,50.0,49.99991204,4.39814821e-05,-235.46118828,-235.46079763,0.000390649999985726,5.0,20.0
Alkanes,pc-3,6C,20.0,5.5,860.0,860.0,204.0,50.0,49.9999683,1.58484378e-05,-235.46118828,-235.46101433,0.00017394999997577543,4.215686274509804,23.72093023255814
Alkanes,pc-3,6C,20.0,6.0,860.0,860.0,232.0,50.0,49.99998555,7.22406712e-06,-235.46118828,-235.46110642,8.185999999454907e-05,3.706896551724138,26.976744186046513
Alkanes,pc-3,6C,20.0,6.5,860.0,860.0,257.0,50.0,49.99999131,4.34567119e-06,-235.46118828,-235.46114018,4.809999998656167e-05,3.3463035019455254,29.88372093023256
Alkanes,pc-3,6C,20.0,7.0,860.0,860.0,306.0,50.0,49.9999976,1.19781438e-06,-235.46118828,-235.46117265,1.5629999978727938e-05,2.810457516339869,35.58139534883721
Alkanes,pc-3,6C,20.0,7.5,860.0,860.0,338.0,50.0,49.99999928,3.59224675e-07,-235.46118828,-235.46118309,5.189999995991457e-06,2.544378698224852,39.30232558139535
Alkanes,pc-3,6C,20.0,8.0,860.0,860.0,370.0,50.0,49.99999981,9.74704868e-08,-235.46118828,-235.46118655,1.7299999797160126e-06,2.324324324324324,43.02325581395349
Alkanes,pc-3,8C,26.0,4.0,1124.0,1124.0,188.0,66.0,65.9995849,0.000207550316,-313.55941004,-313.5570583,0.0023517399999946065,5.9787234042553195,16.725978647686834
Alkanes,pc-3,8C,26.0,4.5,1124.0,1124.0,200.0,66.0,65.99972993,0.00013503749,-313.55941004,-313.55774719,0.001662850000002436,5.62,17.793594306049823
Alkanes,pc-3,8C,26.0,5.0,1124.0,1124.0,234.0,66.0,65.99988582,5.70875844e-05,-313.55941004,-313.55886995,0.0005400900000154252,4.803418803418803,20.818505338078293
Alkanes,pc-3,8C,26.0,5.5,1124.0,1124.0,276.0,66.0,65.99995476,2.26190225e-05,-313.55941004,-313.55915099,0.0002590500000110296,4.072463768115942,24.555160142348754
Alkanes,pc-3,8C,26.0,6.0,1124.0,1124.0,322.0,66.0,65.99998074,9.62903994e-06,-313.55941004,-313.55929714,0.00011289999997643463,3.4906832298136647,28.647686832740213
Alkanes,pc-3,8C,26.0,6.5,1124.0,1124.0,360.0,66.0,65.99998965,5.17564595e-06,-313.55941004,-313.55935421,5.583000000797256e-05,3.1222222222222222,32.02846975088968
Alkanes,pc-3,8C,26.0,7.0,1124.0,1124.0,422.0,66.0,65.99999662,1.68785176e-06,-313.55941004,-313.55938742,2.2619999981543515e-05,2.6635071090047395,37.544483985765126
Alkanes,pc-3,8C,26.0,7.5,1124.0,1124.0,472.0,66.0,65.99999896,5.22432458e-07,-313.55941004,-313.55940164,8.40000001289809e-06,2.3813559322033897,41.99288256227758
Alkanes,pc-3,8C,26.0,8.0,1124.0,1124.0,520.0,66.0,65.99999973,1.35458905e-07,-313.55941004,-313.55940753,2.510000001620938e-06,2.1615384615384614,46.263345195729535
Alkanes,pc-4,30C,92.0,4.0,7176.0,7125.0,745.0,242.0,241.99885803,0.00057098607,-1172.65033888,-1172.64658636,0.003752520000034565,9.632214765100672,10.381828316610925
Alkanes,pc-4,30C,92.0,4.5,7176.0,7125.0,873.0,242.0,241.99960099,0.00019950513,-1172.65033888,-1172.64855612,0.0017827599999691301,8.219931271477662,12.165551839464882
Alkanes,pc-4,30C,92.0,5.0,7176.0,7125.0,964.0,242.0,241.9997446,0.00012770102,-1172.65033888,-1172.64907243,0.0012664500000028056,7.443983402489627,13.433667781493869
Alkanes,pc-4,30C,92.0,5.5,7176.0,7125.0,1173.0,242.0,241.99989629,5.18550044e-05,-1172.65033888,-1172.64990264,0.00043623999999908847,6.117647058823529,16.346153846153847
Alkanes,pc-4,30C,92.0,6.0,7176.0,7125.0,1354.0,242.0,241.99995729,2.13569107e-05,-1172.65033888,-1172.65014599,0.00019288999988020805,5.299852289512556,18.86845039018952
Alkanes,pc-4,30C,92.0,6.5,7176.0,7125.0,1591.0,242.0,241.99998653,6.73665801e-06,-1172.65033888,-1172.65027014,6.873999996059865e-05,4.510370835952231,22.171125975473803
Alkanes,pc-4,30C,92.0,7.0,7176.0,7125.0,1776.0,242.0,241.99999459,2.70377291e-06,-1172.65033888,-1172.6503079,3.09800000195537e-05,4.04054054054054,24.74916387959866
Alkanes,pc-4,30C,92.0,7.5,7176.0,7125.0,1989.0,242.0,241.99999754,1.23163953e-06,-1172.65033888,-1172.65032454,1.4340000006995979e-05,3.607843137254902,27.717391304347824
Alkanes,pc-4,30C,92.0,8.0,7176.0,7125.0,2220.0,242.0,241.99999903,4.83737921e-07,-1172.65033888,-1172.6503326,6.279999979597051e-06,3.2324324324324323,30.93645484949833
Alkenes,pc-3,10C,22.0,4.0,1048.0,1048.0,180.0,72.0,71.99961133,0.000194333477,-385.73649187,-385.73473906,0.0017528100000276936,5.822222222222222,17.17557251908397
Alkenes,pc-3,10C,22.0,4.5,1048.0,1048.0,202.0,72.0,71.99982622,8.68913649e-05,-385.73649187,-385.73579622,0.0006956500000114829,5.188118811881188,19.27480916030534
Alkenes,pc-3,10C,22.0,5.0,1048.0,1048.0,228.0,72.0,71.99989616,5.19206949e-05,-385.73649187,-385.73609141,0.00040046000003712834,4.5964912280701755,21.755725190839694
Alkenes,pc-3,10C,22.0,5.5,1048.0,1048.0,258.0,72.0,71.99996479,1.76069455e-05,-385.73649187,-385.73633253,0.00015933999998196668,4.062015503875969,24.61832061068702
Alkenes,pc-3,10C,22.0,6.0,1048.0,1048.0,288.0,72.0,71.99997835,1.08261934e-05,-385.73649187,-385.73638976,0.00010211000000026615,3.638888888888889,27.480916030534353
Alkenes,pc-3,10C,22.0,6.5,1048.0,1048.0,336.0,72.0,71.99999483,2.58688324e-06,-385.73649187,-385.73645387,3.800000001774606e-05,3.119047619047619,32.06106870229008
Alkenes,pc-3,10C,22.0,7.0,1048.0,1048.0,372.0,72.0,71.99999798,1.01128196e-06,-385.73649187,-385.73647644,1.5430000019023282e-05,2.817204301075269,35.49618320610687
Alkenes,pc-3,10C,22.0,7.5,1048.0,1048.0,410.0,72.0,71.99999911,4.45457751e-07,-385.73649187,-385.73648618,5.6900000231507875e-06,2.55609756097561,39.12213740458015
Alkenes,pc-3,10C,22.0,8.0,1048.0,1048.0,442.0,72.0,71.99999969,1.55107479e-07,-385.73649187,-385.73648927,2.6000000161729986e-06,2.3710407239819005,42.17557251908397
Alkenes,pc-3,12C,26.0,4.0,1244.0,1244.0,218.0,86.0,85.9995211,0.000239451882,-462.65490546,-462.6527526,0.002152860000023793,5.706422018348624,17.524115755627008
Alkenes,pc-3,12C,26.0,4.5,1244.0,1244.0,248.0,86.0,85.99979174,0.000104131088,-462.65490546,-462.65412787,0.0007775899999842295,5.016129032258065,19.935691318327976
Alkenes,pc-3,12C,26.0,5.0,1244.0,1244.0,282.0,86.0,85.99991498,4.25106054e-05,-462.65490546,-462.65448947,0.0004159900000217931,4.411347517730497,22.668810289389068
Alkenes,pc-3,12C,26.0,5.5,1244.0,1244.0,314.0,86.0,85.99995972,2.01421445e-05,-462.65490546,-462.65471352,0.0001919400000360838,3.961783439490446,25.241157556270096
Alkenes,pc-3,12C,26.0,6.0,1244.0,1244.0,346.0,86.0,85.99997386,1.30679963e-05,-462.65490546,-462.65477968,0.00012578000001894907,3.5953757225433525,27.813504823151124
Alkenes,pc-3,12C,26.0,6.5,1244.0,1244.0,408.0,86.0,85.99999395,3.02461449e-06,-462.65490546,-462.65485937,4.609000001210006e-05,3.049019607843137,32.79742765273312
Alkenes,pc-3,12C,26.0,7.0,1244.0,1244.0,450.0,86.0,85.99999742,1.2891278e-06,-462.65490546,-462.65488573,1.973000001953551e-05,2.7644444444444445,36.17363344051447
Alkenes,pc-3,12C,26.0,7.5,1244.0,1244.0,500.0,86.0,85.99999891,5.46248089e-07,-462.65490546,-462.65489829,7.170000003497989e-06,2.488,40.19292604501608
Alkenes,pc-3,12C,26.0,8.0,1244.0,1244.0,538.0,86.0,85.99999958,2.08643058e-07,-462.65490546,-462.6549021,3.3599999937905523e-06,2.312267657992565,43.247588424437296
Alkenes,pc-3,14C,30.0,4.0,1440.0,1440.0,256.0,100.0,99.99943974,0.000280129428,-539.57333239,-539.57087777,0.002454619999980423,5.625,17.77777777777778
Alkenes,pc-3,14C,30.0,4.5,1440.0,1440.0,294.0,100.0,99.99975804,0.000120978942,-539.57333239,-539.57245496,0.0008774300000595758,4.8979591836734695,20.416666666666668
Alkenes,pc-3,14C,30.0,5.0,1440.0,1440.0,332.0,100.0,99.99990417,4.79155457e-05,-539.57333239,-539.57285297,0.00047942000003331486,4.337349397590361,23.055555555555557
Alkenes,pc-3,14C,30.0,5.5,1440.0,1440.0,366.0,100.0,99.99995267,2.36643272e-05,-539.57333239,-539.57309906,0.0002333300000145755,3.9344262295081966,25.416666666666668
Alkenes,pc-3,14C,30.0,6.0,1440.0,1440.0,402.0,100.0,99.99996926,1.5371535e-05,-539.57333239,-539.57318274,0.00014965000002575835,3.582089552238806,27.916666666666668
Alkenes,pc-3,14C,30.0,6.5,1440.0,1440.0,480.0,100.0,99.99999292,3.54043e-06,-539.57333239,-539.57327725,5.5139999972197984e-05,3.0,33.333333333333336
Alkenes,pc-3,14C,30.0,7.0,1440.0,1440.0,530.0,100.0,99.99999691,1.54465872e-06,-539.57333239,-539.57330855,2.3840000039854203e-05,2.7169811320754715,36.80555555555556
Alkenes,pc-3,14C,30.0,7.5,1440.0,1440.0,586.0,100.0,99.99999869,6.55623772e-07,-539.57333239,-539.57332373,8.660000048621441e-06,2.4573378839590445,40.69444444444444
Alkenes,pc-3,14C,30.0,8.0,1440.0,1440.0,634.0,100.0,99.99999947,2.63469914e-07,-539.57333239,-539.57332836,4.030000013699464e-06,2.271293375394322,44.02777777777778
Alkenes,pc-3,16C,34.0,4.0,1636.0,1636.0,294.0,114.0,113.99936055,0.000319722542,-616.4917635,-616.48896248,0.0028010199999926044,5.5646258503401365,17.970660146699267
Alkenes,pc-3,16C,34.0,4.5,1636.0,1636.0,338.0,114.0,113.99972022,0.000139891005,-616.4917635,-616.4907579,0.0010056000000986387,4.840236686390533,20.660146699266505
Alkenes,pc-3,16C,34.0,5.0,1636.0,1636.0,380.0,114.0,113.9998721,6.39524363e-05,-616.4917635,-616.49119719,0.0005663100000674604,4.3052631578947365,23.227383863080686
Alkenes,pc-3,16C,34.0,5.5,1636.0,1636.0,424.0,114.0,113.99994879,2.56062774e-05,-616.4917635,-616.49151358,0.0002499200001011559,3.858490566037736,25.91687041564792
Alkenes,pc-3,16C,34.0,6.0,1636.0,1636.0,460.0,114.0,113.99996435,1.78264943e-05,-616.4917635,-616.49158839,0.00017511000010017597,3.5565217391304347,28.117359413202934
Alkenes,pc-3,16C,34.0,6.5,1636.0,1636.0,552.0,114.0,113.99999188,4.05892592e-06,-616.4917635,-616.49169959,6.390999999439373e-05,2.963768115942029,33.74083129584352
Alkenes,pc-3,16C,34.0,7.0,1636.0,1636.0,608.0,114.0,113.99999636,1.820222e-06,-616.4917635,-616.4917356,2.790000007735216e-05,2.6907894736842106,37.163814180929094
Alkenes,pc-3,16C,34.0,7.5,1636.0,1636.0,674.0,114.0,113.9999985,7.51838975e-07,-616.4917635,-616.49175336,1.0140000085812062e-05,2.427299703264095,41.19804400977995
Alkenes,pc-3,16C,34.0,8.0,1636.0,1636.0,732.0,114.0,113.99999942,2.89603136e-07,-616.4917635,-616.49175882,4.6800000745861325e-06,2.2349726775956285,44.743276283618584
Alkenes,pc-3,18C,38.0,4.0,1832.0,1832.0,332.0,128.0,127.99928418,0.000357911717,-693.41019696,-693.40703461,0.0031623500000250715,5.518072289156627,18.12227074235808
Alkenes,pc-3,18C,38.0,4.5,1832.0,1832.0,382.0,128.0,127.99968242,0.000158790996,-693.41019696,-693.40906121,0.0011357500000030996,4.795811518324608,20.851528384279476
Alkenes,pc-3,18C,38.0,5.0,1832.0,1832.0,430.0,128.0,127.99986116,6.9421526e-05,-693.41019696,-693.40956751,0.0006294500000194603,4.26046511627907,23.471615720524017
Alkenes,pc-3,18C,38.0,5.5,1832.0,1832.0,482.0,128.0,127.99994402,2.79884174e-05,-693.41019696,-693.40992201,0.00027495000006183545,3.800829875518672,26.310043668122272
Alkenes,pc-3,18C,38.0,6.0,1832.0,1832.0,516.0,128.0,127.99995954,2.02299726e-05,-693.41019696,-693.40999765,0.00019930999997086474,3.550387596899225,28.16593886462882
Alkenes,pc-3,18C,38.0,6.5,1832.0,1832.0,624.0,128.0,127.99999086,4.56801478e-06,-693.41019696,-693.41012431,7.264999999279098e-05,2.9358974358974357,34.06113537117904
Alkenes,pc-3,18C,38.0,7.0,1832.0,1832.0,688.0,128.0,127.99999582,2.08983991e-06,-693.41019696,-693.41016499,3.197000000909611e-05,2.6627906976744184,37.55458515283843
Alkenes,pc-3,18C,38.0,7.5,1832.0,1832.0,758.0,128.0,127.99999827,8.63442935e-07,-693.41019696,-693.41018532,1.1640000025181507e-05,2.41688654353562,41.375545851528386
Alkenes,pc-3,18C,38.0,8.0,1832.0,1832.0,826.0,128.0,127.99999932,3.40581863e-07,-693.41019696,-693.41019155,5.409999971561774e-06,2.2179176755447942,45.08733624454148
Alkenes,pc-3,20C,42.0,4.0,2028.0,2028.0,368.0,142.0,141.9991605,0.000419750422,-770.32863026,-770.32484751,0.0037827499999139036,5.510869565217392,18.14595660749507
Alkenes,pc-3,20C,42.0,4.5,2028.0,2028.0,426.0,142.0,141.99964541,0.000177294586,-770.32863026,-770.32736781,0.0012624499998992178,4.76056338028169,21.005917159763314
Alkenes,pc-3,20C,42.0,5.0,2028.0,2028.0,480.0,142.0,141.99985009,7.49537206e-05,-770.32863026,-770.32793808,0.0006921799999872746,4.225,23.668639053254438
Alkenes,pc-3,20C,42.0,5.5,2028.0,2028.0,536.0,142.0,141.99993826,3.08679736e-05,-770.32863026,-770.32832161,0.00030864999996538245,3.783582089552239,26.429980276134124
Alkenes,pc-3,20C,42.0,6.0,2028.0,2028.0,574.0,142.0,141.99995495,2.2523538e-05,-770.32863026,-770.32840791,0.00022234999994452664,3.533101045296167,28.303747534516766
Alkenes,pc-3,20C,42.0,6.5,2028.0,2028.0,696.0,142.0,141.99998987,5.06539718e-06,-770.32863026,-770.32854885,8.14100000070539e-05,2.913793103448276,34.319526627218934
Alkenes,pc-3,20C,42.0,7.0,2028.0,2028.0,766.0,142.0,141.9999953,2.34997671e-06,-770.32863026,-770.32859428,3.598000000692991e-05,2.647519582245431,37.77120315581854
Alkenes,pc-3,20C,42.0,7.5,2028.0,2028.0,844.0,142.0,141.99999807,9.63015111e-07,-770.32863026,-770.32861717,1.3089999924886797e-05,2.4028436018957344,41.61735700197239
Alkenes,pc-3,20C,42.0,8.0,2028.0,2028.0,922.0,142.0,141.99999925,3.74805921e-07,-770.32863026,-770.32862419,6.069999926694436e-06,2.1995661605206074,45.463510848126234
Alkenes,pc-3,22C,46.0,4.0,2224.0,2224.0,406.0,156.0,155.99907487,0.000462564869,-847.24706456,-847.24289348,0.004171079999991889,5.477832512315271,18.255395683453237
Alkenes,pc-3,22C,46.0,4.5,2224.0,2224.0,470.0,156.0,155.99960862,0.000195692069,-847.24706456,-847.24567606,0.001388499999961823,4.731914893617021,21.133093525179856
Alkenes,pc-3,22C,46.0,5.0,2224.0,2224.0,530.0,156.0,155.99983912,8.04405448e-05,-847.24706456,-847.24631047,0.0007540899999867179,4.19622641509434,23.83093525179856
Alkenes,pc-3,22C,46.0,5.5,2224.0,2224.0,590.0,156.0,155.99993247,3.376584e-05,-847.24706456,-847.24672317,0.00034139000001687236,3.769491525423729,26.528776978417266
Alkenes,pc-3,22C,46.0,6.0,2224.0,2224.0,632.0,156.0,155.99995039,2.48054315e-05,-847.24706456,-847.24681916,0.0002454000000398082,3.518987341772152,28.41726618705036
Alkenes,pc-3,22C,46.0,6.5,2224.0,2224.0,768.0,156.0,155.99998889,5.55422665e-06,-847.24706456,-847.24697441,9.015000000545115e-05,2.8958333333333335,34.53237410071942
Alkenes,pc-3,22C,46.0,7.0,2224.0,2224.0,842.0,156.0,155.99999477,2.61583548e-06,-847.24706456,-847.24702457,3.9990000004763715e-05,2.6413301662707838,37.85971223021583
Alkenes,pc-3,22C,46.0,7.5,2224.0,2224.0,930.0,156.0,155.99999788,1.06024881e-06,-847.24706456,-847.24705004,1.45200000361001e-05,2.3913978494623658,41.81654676258993
Alkenes,pc-3,22C,46.0,8.0,2224.0,2224.0,1018.0,156.0,155.99999919,4.06810557e-07,-847.24706456,-847.24705787,6.689999963782611e-06,2.1846758349705304,45.773381294964025
Alkenes,pc-3,24C,50.0,4.0,2420.0,2420.0,444.0,170.0,169.99898979,0.000505105967,-924.16549807,-924.16097407,0.004524000000060369,5.45045045045045,18.34710743801653
Alkenes,pc-3,24C,50.0,4.5,2420.0,2420.0,514.0,170.0,169.99957192,0.000214037575,-924.16549807,-924.16398396,0.0015141100000164442,4.708171206225681,21.239669421487605
Alkenes,pc-3,24C,50.0,5.0,2420.0,2420.0,580.0,170.0,169.9998282,8.5898429e-05,-924.16549807,-924.16468266,0.0008154099999728714,4.172413793103448,23.96694214876033
Alkenes,pc-3,24C,50.0,5.5,2420.0,2420.0,650.0,170.0,169.99992849,3.57571943e-05,-924.16549807,-924.16513606,0.0003620100000034654,3.723076923076923,26.859504132231404
Alkenes,pc-3,24C,50.0,6.0,2420.0,2420.0,690.0,170.0,169.99994585,2.70727926e-05,-924.16549807,-924.1652297,0.0002683699999579403,3.5072463768115942,28.512396694214875
Alkenes,pc-3,24C,50.0,6.5,2420.0,2420.0,840.0,170.0,169.99998791,6.04424062e-06,-924.16549807,-924.16539912,9.895000005144539e-05,2.880952380952381,34.710743801652896
Alkenes,pc-3,24C,50.0,7.0,2420.0,2420.0,918.0,170.0,169.99999426,2.86974907e-06,-924.16549807,-924.1654541,4.3969999978799024e-05,2.636165577342048,37.93388429752066
Alkenes,pc-3,24C,50.0,7.5,2420.0,2420.0,1016.0,170.0,169.99999768,1.15820322e-06,-924.16549807,-924.16548213,1.5940000025693735e-05,2.3818897637795278,41.98347107438016
Alkenes,pc-3,24C,50.0,8.0,2420.0,2420.0,1112.0,170.0,169.9999991,4.48544796e-07,-924.16549807,-924.1654907,7.370000048467773e-06,2.176258992805755,45.950413223140494
Alkenes,pc-3,26C,54.0,4.0,2616.0,2615.0,481.0,184.0,183.99892642,0.000536788376,-1001.08393176,-1001.07920359,0.004728170000021237,5.4386694386694385,18.3868501529052
Alkenes,pc-3,26C,54.0,4.5,2616.0,2615.0,557.0,184.0,183.99953684,0.000231581987,-1001.08393176,-1001.08231165,0.0016201100000898805,4.696588868940754,21.292048929663608
Alkenes,pc-3,26C,54.0,5.0,2616.0,2615.0,629.0,184.0,183.9998169,9.15491662e-05,-1001.08393176,-1001.0830588,0.0008729600000378923,4.158982511923688,24.04434250764526
Alkenes,pc-3,26C,54.0,5.5,2616.0,2615.0,703.0,184.0,183.99992222,3.88882003e-05,-1001.08393176,-1001.08353392,0.0003978400000050897,3.721194879089616,26.87308868501529
Alkenes,pc-3,26C,54.0,6.0,2616.0,2615.0,750.0,184.0,183.99994157,2.92143844e-05,-1001.08393176,-1001.08364287,0.0002888900000925787,3.488,28.6697247706422
Alkenes,pc-3,26C,54.0,6.5,2616.0,2615.0,910.0,184.0,183.9999868,6.60141112e-06,-1001.08393176,-1001.08382281,0.00010895000002619781,2.8747252747252747,34.78593272171254
Alkenes,pc-3,26C,54.0,7.0,2616.0,2615.0,995.0,184.0,183.99999375,3.1273847e-06,-1001.08393176,-1001.08388365,4.811000007975963e-05,2.6291457286432163,38.035168195718654
Alkenes,pc-3,26C,54.0,7.5,2616.0,2615.0,1101.0,184.0,183.99999748,1.2590136e-06,-1001.08393176,-1001.08391429,1.7469999988861673e-05,2.3760217983651226,42.08715596330275
Alkenes,pc-3,26C,54.0,8.0,2616.0,2615.0,1205.0,184.0,183.99999901,4.92859542e-07,-1001.08393176,-1001.08392366,8.100000059130252e-06,2.170954356846473,46.06269113149847
Alkenes,pc-3,28C,58.0,4.0,2812.0,2811.0,517.0,198.0,197.99880611,0.000596943225,-1078.00236563,-1077.99702888,0.00533674999996947,5.439071566731141,18.385490753911807
Alkenes,pc-3,28C,58.0,4.5,2812.0,2811.0,601.0,198.0,197.99950023,0.000249885742,-1078.00236563,-1078.00061846,0.001747170000044207,4.678868552412646,21.372688477951638
Alkenes,pc-3,28C,58.0,5.0,2812.0,2811.0,679.0,198.0,197.99980616,9.69180637e-05,-1078.00236563,-1078.001432,0.0009336299999631592,4.14138438880707,24.14651493598862
Alkenes,pc-3,28C,58.0,5.5,2812.0,2811.0,758.0,198.0,197.99991674,4.16302294e-05,-1078.00236563,-1078.00193691,0.00042871999994531507,3.7097625329815305,26.955903271692744
Alkenes,pc-3,28C,58.0,6.0,2812.0,2811.0,807.0,198.0,197.99993686,3.15678653e-05,-1078.00236563,-1078.00205259,0.00031304000003729016,3.48451053283767,28.698435277382647
Alkenes,pc-3,28C,58.0,6.5,2812.0,2811.0,982.0,198.0,197.99998583,7.08698704e-06,-1078.00236563,-1078.00224798,0.00011764999999286374,2.8635437881873727,34.92176386913229
Alkenes,pc-3,28C,58.0,7.0,2812.0,2811.0,1073.0,198.0,197.99999324,3.37858937e-06,-1078.00236563,-1078.00231355,5.207999993217527e-05,2.6206896551724137,38.1578947368421
Alkenes,pc-3,28C,58.0,7.5,2812.0,2811.0,1187.0,198.0,197.99999729,1.35622899e-06,-1078.00236563,-1078.00234674,1.8890000092142145e-05,2.3689974726200504,42.21194879089616
Alkenes,pc-3,28C,58.0,8.0,2812.0,2811.0,1301.0,198.0,197.99999895,5.26167383e-07,-1078.00236563,-1078.00235688,8.750000006330083e-06,2.16141429669485,46.266002844950215
Alkenes,pc-3,30C,62.0,4.0,3008.0,3007.0,554.0,212.0,211.99870749,0.000646253433,-1154.92079979,-1154.91499318,0.005806610000036017,5.4296028880866425,18.41755319148936
Alkenes,pc-3,30C,62.0,4.5,3008.0,3007.0,645.0,212.0,211.99946299,0.000268506684,-1154.92079979,-1154.91892197,0.0018778200001179357,4.663565891472868,21.44281914893617
Alkenes,pc-3,30C,62.0,5.0,3008.0,3007.0,729.0,212.0,211.99979498,0.000102510001,-1154.92079979,-1154.91980295,0.000996839999970689,4.126200274348422,24.23537234042553
Alkenes,pc-3,30C,62.0,5.5,3008.0,3007.0,814.0,212.0,211.99991156,4.42222364e-05,-1154.92079979,-1154.92034152,0.00045827000008102914,3.6953316953316953,27.06117021276596
Alkenes,pc-3,30C,62.0,6.0,3008.0,3007.0,863.0,212.0,211.9999321,3.39503695e-05,-1154.92079979,-1154.92046211,0.0003376800000296498,3.485515643105446,28.690159574468087
Alkenes,pc-3,30C,62.0,6.5,3008.0,3007.0,1053.0,212.0,211.99998477,7.61602875e-06,-1154.92079979,-1154.92067273,0.00012706000006801332,2.8566001899335234,35.006648936170215
Alkenes,pc-3,30C,62.0,7.0,3008.0,3007.0,1151.0,212.0,211.99999274,3.62956534e-06,-1154.92079979,-1154.92074373,5.6060000133584253e-05,2.613379669852302,38.264627659574465
Alkenes,pc-3,30C,62.0,7.5,3008.0,3007.0,1273.0,212.0,211.99999709,1.45257282e-06,-1154.92079979,-1154.92077948,2.031000008173578e-05,2.3629222309505105,42.32047872340426
Alkenes,pc-3,30C,62.0,8.0,3008.0,3007.0,1397.0,212.0,211.99999888,5.61475588e-07,-1154.92079979,-1154.9207904,9.39000005928392e-06,2.1531853972798856,46.442819148936174
Alkenes,pc-3,4C,10.0,4.0,460.0,460.0,72.0,30.0,29.99988681,5.65926118e-05,-154.98184366,-154.98141166,0.0004320000000177515,6.388888888888889,15.652173913043478
Alkenes,pc-3,4C,10.0,4.5,460.0,460.0,76.0,30.0,29.99992608,3.69575666e-05,-154.98184366,-154.98152292,0.00032074000000648084,6.052631578947368,16.52173913043478
Alkenes,pc-3,4C,10.0,5.0,460.0,460.0,88.0,30.0,29.99997632,1.18384524e-05,-154.98184366,-154.98174348,0.00010018000000400207,5.2272727272727275,19.130434782608695
Alkenes,pc-3,4C,10.0,5.5,460.0,460.0,92.0,30.0,29.99998416,7.91788429e-06,-154.98184366,-154.9817685,7.516000002283363e-05,5.0,20.0
Alkenes,pc-3,4C,10.0,6.0,460.0,460.0,100.0,30.0,29.99999092,4.54123948e-06,-154.98184366,-154.98180219,4.1470000013532626e-05,4.6,21.73913043478261
Alkenes,pc-3,4C,10.0,6.5,460.0,460.0,110.0,30.0,29.99999729,1.35440629e-06,-154.98184366,-154.98182376,1.990000001228509e-05,4.181818181818182,23.91304347826087
Alkenes,pc-3,4C,10.0,7.0,460.0,460.0,124.0,30.0,29.99999921,3.95408266e-07,-154.98184366,-154.98183998,3.680000020267471e-06,3.7096774193548385,26.956521739130434
Alkenes,pc-3,4C,10.0,7.5,460.0,460.0,134.0,30.0,29.99999988,5.81403476e-08,-154.98184366,-154.98184284,8.199999967928306e-07,3.4328358208955225,29.130434782608695
Alkenes,pc-3,4C,10.0,8.0,460.0,460.0,136.0,30.0,29.99999993,3.59258596e-08,-154.98184366,-154.981843,6.600000119760807e-07,3.3823529411764706,29.565217391304348
Alkenes,pc-3,6C,14.0,4.0,656.0,656.0,108.0,44.0,43.99981846,9.0768083e-05,-231.89982837,-231.89904137,0.0007870000000025357,6.074074074074074,16.463414634146343
Alkenes,pc-3,6C,14.0,4.5,656.0,656.0,116.0,44.0,43.99988583,5.70854344e-05,-231.89982837,-231.89936242,0.00046595000000593245,5.655172413793103,17.682926829268293
Alkenes,pc-3,6C,14.0,5.0,656.0,656.0,132.0,44.0,43.99995741,2.12962047e-05,-231.89982837,-231.89962987,0.00019849999998200474,4.96969696969697,20.121951219512194
Alkenes,pc-3,6C,14.0,5.5,656.0,656.0,150.0,44.0,43.99997821,1.08943019e-05,-231.89982837,-231.89973339,9.498000000007778e-05,4.373333333333333,22.865853658536587
Alkenes,pc-3,6C,14.0,6.0,656.0,656.0,164.0,44.0,43.99998717,6.41671545e-06,-231.89982837,-231.89976776,6.0609999991356744e-05,4.0,25.0
Alkenes,pc-3,6C,14.0,6.5,656.0,656.0,188.0,44.0,43.99999661,1.69700688e-06,-231.89982837,-231.89980516,2.3209999994833197e-05,3.4893617021276597,28.658536585365855
Alkenes,pc-3,6C,14.0,7.0,656.0,656.0,208.0,44.0,43.99999904,4.78548674e-07,-231.89982837,-231.89982074,7.629999998925996e-06,3.1538461538461537,31.70731707317073
Alkenes,pc-3,6C,14.0,7.5,656.0,656.0,228.0,44.0,43.99999971,1.4369261e-07,-231.89982837,-231.89982639,1.9800000075065327e-06,2.8771929824561404,34.75609756097561
Alkenes,pc-3,6C,14.0,8.0,656.0,656.0,240.0,44.0,43.99999985,7.69316983e-08,-231.89982837,-231.89982728,1.089999983605594e-06,2.7333333333333334,36.58536585365854
Alkenes,pc-3,8C,18.0,4.0,852.0,852.0,144.0,58.0,57.99972668,0.00013666061,-308.81811153,-308.8169325,0.0011790300000029674,5.916666666666667,16.901408450704224
Alkenes,pc-3,8C,18.0,4.5,852.0,852.0,156.0,58.0,57.99983712,8.14413927e-05,-308.81811153,-308.81745457,0.0006569600000148057,5.461538461538462,18.309859154929576
Alkenes,pc-3,8C,18.0,5.0,852.0,852.0,182.0,58.0,57.99993446,3.27689003e-05,-308.81811153,-308.81783789,0.0002736399999889727,4.681318681318682,21.36150234741784
Alkenes,pc-3,8C,18.0,5.5,852.0,852.0,202.0,58.0,57.9999701,1.49499516e-05,-308.81811153,-308.817976,0.0001355300000227544,4.217821782178218,23.708920187793428
Alkenes,pc-3,8C,18.0,6.0,852.0,852.0,230.0,58.0,57.99998324,8.37802236e-06,-308.81811153,-308.81803435,7.718000000522807e-05,3.7043478260869565,26.995305164319248
Alkenes,pc-3,8C,18.0,6.5,852.0,852.0,262.0,58.0,57.99999593,2.03520516e-06,-308.81811153,-308.81808241,2.912000002197601e-05,3.2519083969465647,30.751173708920188
Alkenes,pc-3,8C,18.0,7.0,852.0,852.0,290.0,58.0,57.99999847,7.65771194e-07,-308.81811153,-308.8180998,1.1729999982890149e-05,2.9379310344827587,34.03755868544601
Alkenes,pc-3,8C,18.0,7.5,852.0,852.0,318.0,58.0,57.99999939,3.04224468e-07,-308.81811153,-308.81810741,4.120000028251525e-06,2.6792452830188678,37.32394366197183
Alkenes,pc-3,8C,18.0,8.0,852.0,852.0,342.0,58.0,57.99999979,1.05234022e-07,-308.81811153,-308.81810966,1.8700000055105193e-06,2.491228070175439,40.140845070422536
Alkynes,pc-3,12C,14.0,4.0,836.0,834.0,167.0,74.0,73.9988034,0.000598302289,-455.39612914,-455.3942074,0.0019217400000002272,5.005988023952096,19.976076555023923
Alkynes,pc-3,12C,14.0,4.5,836.0,834.0,186.0,74.0,73.99990452,4.77377311e-05,-455.39612914,-455.39577979,0.0003493500000217864,4.494623655913978,22.248803827751196
Alkynes,pc-3,12C,14.0,5.0,836.0,834.0,210.0,74.0,73.9999703,1.48494387e-05,-455.39612914,-455.39601492,0.00011422000000038679,3.980952380952381,25.119617224880383
Alkynes,pc-3,12C,14.0,5.5,836.0,834.0,218.0,74.0,73.99997421,1.28932995e-05,-455.39612914,-455.39603251,9.663000003001798e-05,3.834862385321101,26.076555023923444
Alkynes,pc-3,12C,14.0,6.0,836.0,834.0,233.0,74.0,73.9999943,2.85013289e-06,-455.39612914,-455.3960771,5.204000001413078e-05,3.587982832618026,27.870813397129186
Alkynes,pc-3,12C,14.0,6.5,836.0,834.0,259.0,74.0,73.99999823,8.83712481e-07,-455.39612914,-455.39611068,1.8460000035247504e-05,3.227799227799228,30.980861244019138
Alkynes,pc-3,12C,14.0,7.0,836.0,834.0,275.0,74.0,73.99999912,4.41927604e-07,-455.39612914,-455.39611943,9.71000002891742e-06,3.04,32.89473684210526
Alkynes,pc-3,12C,14.0,7.5,836.0,834.0,297.0,74.0,73.99999966,1.67921201e-07,-455.39612914,-455.39612468,4.460000013750687e-06,2.814814814814815,35.526315789473685
Alkynes,pc-3,12C,14.0,8.0,836.0,834.0,312.0,74.0,73.99999986,6.90288005e-08,-455.39612914,-455.39612739,1.7500000240033842e-06,2.6794871794871793,37.32057416267943
Alkynes,pc-3,16C,18.0,4.0,1092.0,1089.0,227.0,98.0,97.99796785,0.00101607332,-606.81304758,-606.80996331,0.003084270000044853,4.81057268722467,20.78754578754579
Alkynes,pc-3,16C,18.0,4.5,1092.0,1089.0,253.0,98.0,97.99988303,5.84841664e-05,-606.81304758,-606.81255383,0.000493750000032378,4.316205533596838,23.168498168498168
Alkynes,pc-3,16C,18.0,5.0,1092.0,1089.0,287.0,98.0,97.99996435,1.7823026e-05,-606.81304758,-606.81288969,0.00015788999996857456,3.8048780487804876,26.28205128205128
Alkynes,pc-3,16C,18.0,5.5,1092.0,1089.0,303.0,98.0,97.99997876,1.06188522e-05,-606.81304758,-606.81291805,0.00012952999998105952,3.603960396039604,27.747252747252748
Alkynes,pc-3,16C,18.0,6.0,1092.0,1089.0,321.0,98.0,97.99999283,3.58695792e-06,-606.81304758,-606.8129818,6.577999999990425e-05,3.4018691588785046,29.395604395604394
Alkynes,pc-3,16C,18.0,6.5,1092.0,1089.0,342.0,98.0,97.99999597,2.01485049e-06,-606.81304758,-606.81302288,2.470000003995665e-05,3.192982456140351,31.318681318681318
Alkynes,pc-3,16C,18.0,7.0,1092.0,1089.0,376.0,98.0,97.9999989,5.47881378e-07,-606.81304758,-606.81303453,1.305000000684231e-05,2.904255319148936,34.43223443223443
Alkynes,pc-3,16C,18.0,7.5,1092.0,1089.0,395.0,98.0,97.99999941,2.92991906e-07,-606.81304758,-606.81303984,7.74000000092201e-06,2.7645569620253165,36.172161172161175
Alkynes,pc-3,16C,18.0,8.0,1092.0,1089.0,420.0,98.0,97.99999977,1.16829384e-07,-606.81304758,-606.81304468,2.900000026784255e-06,2.6,38.46153846153846
Alkynes,pc-3,20C,22.0,4.0,1348.0,1341.0,279.0,122.0,121.99763404,0.0011829824,-758.22991258,-758.2263196,0.0035929800000076284,4.831541218637993,20.6973293768546
Alkynes,pc-3,20C,22.0,4.5,1348.0,1341.0,319.0,122.0,121.99986596,6.70216387e-05,-758.22991258,-758.22929311,0.0006194700000605735,4.225705329153605,23.664688427299705
Alkynes,pc-3,20C,22.0,5.0,1348.0,1341.0,365.0,122.0,121.99996363,1.81874945e-05,-758.22991258,-758.22972377,0.0001888100000542181,3.6931506849315068,27.077151335311573
Alkynes,pc-3,20C,22.0,5.5,1348.0,1341.0,377.0,122.0,121.99997308,1.34598421e-05,-758.22991258,-758.22975026,0.0001623200000722136,3.575596816976127,27.967359050445104
Alkynes,pc-3,20C,22.0,6.0,1348.0,1341.0,398.0,122.0,121.99999109,4.45457089e-06,-758.22991258,-758.22982792,8.465999997042672e-05,3.386934673366834,29.525222551928785
Alkynes,pc-3,20C,22.0,6.5,1348.0,1341.0,427.0,122.0,121.99999569,2.15351726e-06,-758.22991258,-758.22987929,3.329000003304827e-05,3.1569086651053864,31.676557863501483
Alkynes,pc-3,20C,22.0,7.0,1348.0,1341.0,456.0,122.0,121.99999814,9.27884578e-07,-758.22991258,-758.22989355,1.9029999975828105e-05,2.956140350877193,33.82789317507418
Alkynes,pc-3,20C,22.0,7.5,1348.0,1341.0,491.0,122.0,121.99999911,4.45021385e-07,-758.22991258,-758.2299019,1.0680000059437589e-05,2.745417515274949,36.42433234421365
Alkynes,pc-3,20C,22.0,8.0,1348.0,1341.0,531.0,122.0,121.99999963,1.847093e-07,-758.22991258,-758.22990824,4.340000032243552e-06,2.5386064030131825,39.39169139465876
Alkynes,pc-3,22C,24.0,4.0,1476.0,1468.0,315.0,134.0,133.99784393,0.00107803632,-833.93833933,-833.93497733,0.003361999999924592,4.685714285714286,21.341463414634145
Alkynes,pc-3,22C,24.0,4.5,1476.0,1468.0,353.0,134.0,133.99984923,7.53828368e-05,-833.93833933,-833.93767575,0.0006635799999230585,4.181303116147308,23.9159891598916
Alkynes,pc-3,22C,24.0,5.0,1476.0,1468.0,404.0,134.0,133.99996435,1.78233681e-05,-833.93833933,-833.93813065,0.000208680000014283,3.6534653465346536,27.37127371273713
Alkynes,pc-3,22C,24.0,5.5,1476.0,1468.0,416.0,134.0,133.99997038,1.48100729e-05,-833.93833933,-833.9381491,0.0001902299999301249,3.548076923076923,28.18428184281843
Alkynes,pc-3,22C,24.0,6.0,1476.0,1468.0,440.0,134.0,133.99998995,5.02354506e-06,-833.93833933,-833.93823866,0.00010066999993796344,3.3545454545454545,29.81029810298103
Alkynes,pc-3,22C,24.0,6.5,1476.0,1468.0,467.0,134.0,133.99999454,2.7320507e-06,-833.93833933,-833.93830164,3.768999999920197e-05,3.1605995717344753,31.639566395663955
Alkynes,pc-3,22C,24.0,7.0,1476.0,1468.0,499.0,134.0,133.99999772,1.14176952e-06,-833.93833933,-833.93831736,2.1969999920656846e-05,2.9579158316633265,33.80758807588076
Alkynes,pc-3,22C,24.0,7.5,1476.0,1468.0,544.0,134.0,133.99999903,4.83608261e-07,-833.93833933,-833.93832771,1.1620000009315845e-05,2.713235294117647,36.856368563685635
Alkynes,pc-3,22C,24.0,8.0,1476.0,1468.0,586.0,134.0,133.99999957,2.14690019e-07,-833.93833933,-833.93833468,4.649999937100802e-06,2.5187713310580206,39.70189701897019
Alkynes,pc-3,24C,26.0,4.0,1604.0,1595.0,341.0,146.0,145.99754917,0.0012254163,-909.64675972,-909.64287261,0.0038871099999369108,4.703812316715543,21.25935162094763
Alkynes,pc-3,24C,26.0,4.5,1604.0,1595.0,385.0,146.0,145.99983065,8.4677147e-05,-909.64675972,-909.64603232,0.0007273999999597436,4.166233766233766,24.002493765586035
Alkynes,pc-3,24C,26.0,5.0,1604.0,1595.0,442.0,146.0,145.99996348,1.82616043e-05,-909.64675972,-909.64654141,0.00021830999992289435,3.6289592760180995,27.556109725685786
Alkynes,pc-3,24C,26.0,5.5,1604.0,1595.0,455.0,146.0,145.99996981,1.50969318e-05,-909.64675972,-909.64656578,0.0001939400000310343,3.525274725274725,28.366583541147133
Alkynes,pc-3,24C,26.0,6.0,1604.0,1595.0,482.0,146.0,145.99999043,4.78299707e-06,-909.64675972,-909.64667074,8.897999998680461e-05,3.327800829875519,30.049875311720697
Alkynes,pc-3,24C,26.0,6.5,1604.0,1595.0,507.0,146.0,145.9999941,2.95108251e-06,-909.64675972,-909.6467197,4.002000002856221e-05,3.16370808678501,31.60847880299252
Alkynes,pc-3,24C,26.0,7.0,1604.0,1595.0,538.0,146.0,145.99999705,1.4773829e-06,-909.64675972,-909.6467351,2.4619999976494e-05,2.9814126394052045,33.54114713216958
Alkynes,pc-3,24C,26.0,7.5,1604.0,1595.0,589.0,146.0,145.99999883,5.87398432e-07,-909.64675972,-909.64674559,1.4129999954093364e-05,2.7232597623089982,36.72069825436409
Alkynes,pc-3,24C,26.0,8.0,1604.0,1595.0,637.0,146.0,145.9999995,2.51712251e-07,-909.64675972,-909.6467542,5.519999945136078e-06,2.5180533751962324,39.71321695760599
Alkynes,pc-3,26C,28.0,4.0,1732.0,1723.0,369.0,158.0,157.99694513,0.00152743576,-985.35518538,-985.3504214,0.004763980000006995,4.693766937669377,21.304849884526558
Alkynes,pc-3,26C,28.0,4.5,1732.0,1723.0,419.0,158.0,157.99980516,9.74197694e-05,-985.35518538,-985.35439282,0.0007925599999225597,4.133651551312649,24.191685912240185
Alkynes,pc-3,26C,28.0,5.0,1732.0,1723.0,486.0,158.0,157.99996385,1.80756611e-05,-985.35518538,-985.35494956,0.00023581999994348735,3.5637860082304527,28.060046189376443
Alkynes,pc-3,26C,28.0,5.5,1732.0,1723.0,495.0,158.0,157.99996751,1.62453876e-05,-985.35518538,-985.35496867,0.00021671000001788343,3.498989898989899,28.579676674364897
Alkynes,pc-3,26C,28.0,6.0,1732.0,1723.0,522.0,158.0,157.99998871,5.6438211e-06,-985.35518538,-985.35507358,0.00011180000001331791,3.318007662835249,30.138568129330253
Alkynes,pc-3,26C,28.0,6.5,1732.0,1723.0,552.0,158.0,157.99999376,3.1181376e-06,-985.35518538,-985.35514386,4.151999996793165e-05,3.13768115942029,31.87066974595843
Alkynes,pc-3,26C,28.0,7.0,1732.0,1723.0,584.0,158.0,157.99999676,1.62040801e-06,-985.35518538,-985.35515866,2.671999993708596e-05,2.9657534246575343,33.71824480369515
Alkynes,pc-3,26C,28.0,7.5,1732.0,1723.0,642.0,158.0,157.99999879,6.06053277e-07,-985.35518538,-985.35517037,1.5009999970061472e-05,2.6978193146417446,37.06697459584296
Alkynes,pc-3,26C,28.0,8.0,1732.0,1723.0,689.0,158.0,157.99999941,2.93198511e-07,-985.35518538,-985.35517923,6.1499999901570845e-06,2.513788098693759,39.78060046189376
Alkynes,pc-3,28C,30.0,4.0,1860.0,1850.0,401.0,170.0,169.99643253,0.00178373341,-1061.06360283,-1061.05816299,0.005439840000008189,4.638403990024938,21.559139784946236
Alkynes,pc-3,28C,30.0,4.5,1860.0,1850.0,453.0,170.0,169.99979115,0.000104423837,-1061.06360283,-1061.06274146,0.0008613699999386881,4.105960264900662,24.35483870967742
Alkynes,pc-3,28C,30.0,5.0,1860.0,1850.0,524.0,170.0,169.99996102,1.94903588e-05,-1061.06360283,-1061.06333195,0.00027088000001640467,3.549618320610687,28.172043010752688
Alkynes,pc-3,28C,30.0,5.5,1860.0,1850.0,534.0,170.0,169.99996506,1.7470238e-05,-1061.06360283,-1061.06335593,0.0002469000000928645,3.4831460674157304,28.70967741935484
Alkynes,pc-3,28C,30.0,6.0,1860.0,1850.0,564.0,170.0,169.99998714,6.4312583e-06,-1061.06360283,-1061.06347332,0.0001295100000788807,3.297872340425532,30.322580645161292
Alkynes,pc-3,28C,30.0,6.5,1860.0,1850.0,595.0,170.0,169.99999319,3.40668417e-06,-1061.06360283,-1061.06355679,4.6040000142966164e-05,3.1260504201680672,31.989247311827956
Alkynes,pc-3,28C,30.0,7.0,1860.0,1850.0,627.0,170.0,169.99999632,1.83973489e-06,-1061.06360283,-1061.06357271,3.0120000019451254e-05,2.9665071770334928,33.70967741935484
Alkynes,pc-3,28C,30.0,7.5,1860.0,1850.0,694.0,170.0,169.99999875,6.24094056e-07,-1061.06360283,-1061.06358763,1.5200000007098424e-05,2.680115273775216,37.31182795698925
Alkynes,pc-3,28C,30.0,8.0,1860.0,1850.0,742.0,170.0,169.99999936,3.21901112e-07,-1061.06360283,-1061.06359601,6.8199999532225775e-06,2.5067385444743935,39.89247311827957
Alkynes,pc-3,30C,32.0,4.0,1988.0,1977.0,430.0,182.0,181.99605602,0.00197198983,-1136.77202073,-1136.76606288,0.005957849999958853,4.623255813953488,21.62977867203219
Alkynes,pc-3,30C,32.0,4.5,1988.0,1977.0,485.0,182.0,181.9997759,0.000112051226,-1136.77202073,-1136.77105019,0.0009705399997983477,4.098969072164948,24.396378269617706
Alkynes,pc-3,30C,32.0,5.0,1988.0,1977.0,565.0,182.0,181.99996025,1.98739562e-05,-1136.77202073,-1136.77173652,0.0002842099997906189,3.51858407079646,28.420523138832998
Alkynes,pc-3,30C,32.0,5.5,1988.0,1977.0,575.0,182.0,181.99996856,1.57221118e-05,-1136.77202073,-1136.77175505,0.00026567999998405867,3.457391304347826,28.92354124748491
Alkynes,pc-3,30C,32.0,6.0,1988.0,1977.0,606.0,182.0,181.99998671,6.64295671e-06,-1136.77202073,-1136.77188943,0.0001312999997935549,3.2805280528052805,30.482897384305836
Alkynes,pc-3,30C,32.0,6.5,1988.0,1977.0,640.0,182.0,181.99999285,3.57346184e-06,-1136.77202073,-1136.7719732,4.75299998470291e-05,3.10625,32.19315895372233
Alkynes,pc-3,30C,32.0,7.0,1988.0,1977.0,674.0,182.0,181.9999961,1.94781171e-06,-1136.77202073,-1136.77198865,3.2079999982670415e-05,2.949554896142433,33.903420523138834
Alkynes,pc-3,30C,32.0,7.5,1988.0,1977.0,742.0,182.0,181.9999986,7.00299609e-07,-1136.77202073,-1136.77200339,1.733999988573487e-05,2.6792452830188678,37.32394366197183
Alkynes,pc-3,30C,32.0,8.0,1988.0,1977.0,791.0,182.0,181.99999928,3.6182891e-07,-1136.77202073,-1136.77201292,7.809999942764989e-06,2.5132743362831858,39.7887323943662
Alkynes,pc-3,4C,6.0,4.0,324.0,324.0,52.0,26.0,25.9999658,1.71006097e-05,-152.5621995,-152.56197388,0.00022561999998060855,6.230769230769231,16.049382716049383
Alkynes,pc-3,4C,6.0,4.5,324.0,324.0,52.0,26.0,25.9999658,1.71006097e-05,-152.5621995,-152.56197388,0.00022561999998060855,6.230769230769231,16.049382716049383
Alkynes,pc-3,4C,6.0,5.0,324.0,324.0,58.0,26.0,25.99999326,3.37144448e-06,-152.5621995,-152.56216369,3.580999998575862e-05,5.586206896551724,17.901234567901234
Alkynes,pc-3,4C,6.0,5.5,324.0,324.0,60.0,26.0,25.99999375,3.12522529e-06,-152.5621995,-152.56216833,3.116999999974723e-05,5.4,18.51851851851852
Alkynes,pc-3,4C,6.0,6.0,324.0,324.0,64.0,26.0,25.99999512,2.44163203e-06,-152.5621995,-152.56218508,1.4419999985193499e-05,5.0625,19.753086419753085
Alkynes,pc-3,4C,6.0,6.5,324.0,324.0,70.0,26.0,25.9999992,4.02092207e-07,-152.5621995,-152.56219168,7.81999997911953e-06,4.628571428571429,21.604938271604937
Alkynes,pc-3,4C,6.0,7.0,324.0,324.0,72.0,26.0,25.9999998,9.76503003e-08,-152.5621995,-152.56219739,2.109999996946499e-06,4.5,22.22222222222222
Alkynes,pc-3,4C,6.0,7.5,324.0,324.0,76.0,26.0,26.0,1.13489662e-10,-152.5621995,-152.56219949,9.999979511121637e-09,4.2631578947368425,23.45679012345679
Alkynes,pc-3,4C,6.0,8.0,324.0,324.0,76.0,26.0,26.0,1.13489662e-10,-152.5621995,-152.56219949,9.999979511121637e-09,4.2631578947368425,23.45679012345679
Alkynes,pc-3,8C,10.0,4.0,580.0,580.0,108.0,50.0,49.99984241,7.87971463e-05,-303.97913029,-303.97856247,0.0005678200000147626,5.37037037037037,18.620689655172413
Alkynes,pc-3,8C,10.0,4.5,580.0,580.0,124.0,50.0,49.99994552,2.724234e-05,-303.97913029,-303.97891101,0.00021928000001025794,4.67741935483871,21.379310344827587
Alkynes,pc-3,8C,10.0,5.0,580.0,580.0,136.0,50.0,49.99997584,1.20785814e-05,-303.97913029,-303.97905026,8.002999999234817e-05,4.264705882352941,23.448275862068964
Alkynes,pc-3,8C,10.0,5.5,580.0,580.0,144.0,50.0,49.99999348,3.26086575e-06,-303.97913029,-303.97908242,4.787000000305852e-05,4.027777777777778,24.82758620689655
Alkynes,pc-3,8C,10.0,6.0,580.0,580.0,146.0,50.0,49.99999486,2.56889215e-06,-303.97913029,-303.97909906,3.12299999905008e-05,3.9726027397260273,25.17241379310345
Alkynes,pc-3,8C,10.0,6.5,580.0,580.0,164.0,50.0,49.99999879,6.02666141e-07,-303.97913029,-303.97911979,1.0499999973490048e-05,3.5365853658536586,28.275862068965516
Alkynes,pc-3,8C,10.0,7.0,580.0,580.0,174.0,50.0,49.99999958,2.08673395e-07,-303.97913029,-303.97912515,5.139999984749011e-06,3.3333333333333335,30.0
Alkynes,pc-3,8C,10.0,7.5,580.0,580.0,184.0,50.0,49.99999983,8.28153581e-08,-303.97913029,-303.97912807,2.2199999989425123e-06,3.152173913043478,31.724137931034484
Alkynes,pc-3,8C,10.0,8.0,580.0,580.0,192.0,50.0,49.99999994,3.23358762e-08,-303.97913029,-303.97912936,9.299999987888441e-07,3.0208333333333335,33.10344827586207
ACONF20,pc-3,A200,62.0,4.0,2708.0,2708.0,474.0,162.0,161.99886385,0.000568076981,-782.17377983,-782.16649691,0.007282919999965998,5.713080168776371,17.503692762186116
ACONF20,pc-3,A200,62.0,4.5,2708.0,2708.0,538.0,162.0,161.99955109,0.000224454718,-782.17377983,-782.17131936,0.002460469999959969,5.033457249070632,19.86706056129985
ACONF20,pc-3,A200,62.0,5.0,2708.0,2708.0,602.0,162.0,161.99975102,0.000124492369,-782.17377983,-782.17260811,0.0011717199998884098,4.498338870431894,22.23042836041359
ACONF20,pc-3,A200,62.0,5.5,2708.0,2708.0,704.0,162.0,161.99988366,5.8167539e-05,-782.17377983,-782.17310408,0.0006757499999139327,3.846590909090909,25.997045790251107
ACONF20,pc-3,A200,62.0,6.0,2708.0,2708.0,828.0,162.0,161.99994676,2.66206153e-05,-782.17377983,-782.17344774,0.0003320899999152971,3.2705314009661834,30.576070901033972
ACONF20,pc-3,A200,62.0,6.5,2708.0,2708.0,912.0,162.0,161.99996793,1.60345871e-05,-782.17377983,-782.17357468,0.00020514999994247773,2.969298245614035,33.67799113737075
ACONF20,pc-3,A200,62.0,7.0,2708.0,2708.0,1092.0,162.0,161.99999145,4.27460739e-06,-782.17377983,-782.17372136,5.846999999903346e-05,2.47985347985348,40.32496307237814
ACONF20,pc-3,A200,62.0,7.5,2708.0,2708.0,1228.0,162.0,161.9999971,1.44945889e-06,-782.17377983,-782.17375218,2.764999999271822e-05,2.205211726384365,45.34711964549483
ACONF20,pc-3,A200,62.0,8.0,2708.0,2708.0,1362.0,162.0,161.99999906,4.71429871e-07,-782.17377983,-782.17377046,9.36999992973142e-06,1.988252569750367,50.29542097488922
ACONF20,pc-3,A2000,62.0,4.0,2708.0,2708.0,500.0,162.0,161.99906588,0.000467059014,-782.15926621,-782.15318114,0.006085070000040105,5.416,18.46381093057607
ACONF20,pc-3,A2000,62.0,4.5,2708.0,2708.0,560.0,162.0,161.99955795,0.000221023528,-782.15926621,-782.15658264,0.0026835700000447105,4.835714285714285,20.6794682422452
ACONF20,pc-3,A2000,62.0,5.0,2708.0,2708.0,636.0,162.0,161.9997746,0.000112698431,-782.15926621,-782.15811395,0.0011522600000262173,4.2578616352201255,23.485967503692763
ACONF20,pc-3,A2000,62.0,5.5,2708.0,2708.0,752.0,162.0,161.9999045,4.77502386e-05,-782.15926621,-782.15868099,0.0005852200000617813,3.601063829787234,27.76957163958641
ACONF20,pc-3,A2000,62.0,6.0,2708.0,2708.0,858.0,162.0,161.99994942,2.5287935e-05,-782.15926621,-782.15891835,0.00034786000003350637,3.156177156177156,31.68389955686854
ACONF20,pc-3,A2000,62.0,6.5,2708.0,2708.0,958.0,162.0,161.9999702,1.48991511e-05,-782.15926621,-782.15906429,0.0002019200001086574,2.826722338204593,35.37666174298375
ACONF20,pc-3,A2000,62.0,7.0,2708.0,2708.0,1150.0,162.0,161.9999916,4.20057576e-06,-782.15926621,-782.15920319,6.302000008417963e-05,2.3547826086956523,42.466765140324966
ACONF20,pc-3,A2000,62.0,7.5,2708.0,2708.0,1270.0,162.0,161.99999658,1.70900987e-06,-782.15926621,-782.15923596,3.025000000889122e-05,2.132283464566929,46.89807976366322
ACONF20,pc-3,A2000,62.0,8.0,2708.0,2708.0,1400.0,162.0,161.99999882,5.90692281e-07,-782.15926621,-782.15925429,1.1920000019927102e-05,1.9342857142857144,51.698670605612996
ACONF20,pc-3,A201,62.0,4.0,2708.0,2708.0,488.0,162.0,161.99898321,0.00050839549,-782.15689019,-782.15009088,0.006799310000019432,5.549180327868853,18.020679468242246
ACONF20,pc-3,A201,62.0,4.5,2708.0,2708.0,556.0,162.0,161.99958875,0.000205622523,-782.15689019,-782.1543892,0.002500990000044112,4.870503597122302,20.53175775480059
ACONF20,pc-3,A201,62.0,5.0,2708.0,2708.0,625.0,162.0,161.99977439,0.000112803125,-782.15689019,-782.15567404,0.0012161500000047454,4.3328,23.07976366322009
ACONF20,pc-3,A201,62.0,5.5,2708.0,2708.0,738.0,162.0,161.99989745,5.12773187e-05,-782.15689019,-782.15628581,0.0006043800000270494,3.669376693766938,27.25258493353028
ACONF20,pc-3,A201,62.0,6.0,2708.0,2708.0,842.0,162.0,161.99994864,2.56781094e-05,-782.15689019,-782.15655364,0.0003365500000427346,3.2161520190023754,31.093057607090103
ACONF20,pc-3,A201,62.0,6.5,2708.0,2708.0,942.0,162.0,161.99997067,1.46674618e-05,-782.15689019,-782.15668754,0.00020265000000563305,2.8747346072186835,34.78581979320532
ACONF20,pc-3,A201,62.0,7.0,2708.0,2708.0,1130.0,162.0,161.99999202,3.9917626e-06,-782.15689019,-782.1568323,5.788999999367661e-05,2.3964601769911504,41.72821270310192
ACONF20,pc-3,A201,62.0,7.5,2708.0,2708.0,1256.0,162.0,161.99999673,1.63441561e-06,-782.15689019,-782.1568623,2.789000006941933e-05,2.156050955414013,46.38109305760709
ACONF20,pc-3,A201,62.0,8.0,2708.0,2708.0,1383.0,162.0,161.99999888,5.60504816e-07,-782.15689019,-782.1568792,1.0989999964294839e-05,1.9580621836587129,51.07090103397341
ACONF20,pc-3,A2010,62.0,4.0,2708.0,2708.0,482.0,162.0,161.99897003,0.000514985594,-782.16017747,-782.1535036,0.006673869999985982,5.618257261410788,17.79911373707533
ACONF20,pc-3,A2010,62.0,4.5,2708.0,2708.0,544.0,162.0,161.99952921,0.000235393114,-782.16017747,-782.15737211,0.002805360000024848,4.977941176470588,20.088626292466767
ACONF20,pc-3,A2010,62.0,5.0,2708.0,2708.0,620.0,162.0,161.99977581,0.000112093936,-782.16017747,-782.1589663,0.0012111700000332348,4.367741935483871,22.89512555391433
ACONF20,pc-3,A2010,62.0,5.5,2708.0,2708.0,729.0,162.0,161.99989822,5.08889759e-05,-782.16017747,-782.15958023,0.0005972400000473499,3.7146776406035666,26.92023633677991
ACONF20,pc-3,A2010,62.0,6.0,2708.0,2708.0,826.0,162.0,161.9999469,2.65519886e-05,-782.16017747,-782.15984005,0.0003374200000507699,3.278450363196126,30.50221565731167
ACONF20,pc-3,A2010,62.0,6.5,2708.0,2708.0,929.0,162.0,161.99997158,1.4209178e-05,-782.16017747,-782.15998296,0.0001945100000284583,2.914962325080732,34.30576070901034
ACONF20,pc-3,A2010,62.0,7.0,2708.0,2708.0,1106.0,162.0,161.99999182,4.0895127e-06,-782.16017747,-782.16011823,5.9240000041427265e-05,2.4484629294755877,40.84194977843427
ACONF20,pc-3,A2010,62.0,7.5,2708.0,2708.0,1225.0,162.0,161.99999679,1.60538676e-06,-782.16017747,-782.16015012,2.7349999982106965e-05,2.210612244897959,45.236336779911376
ACONF20,pc-3,A2010,62.0,8.0,2708.0,2708.0,1357.0,162.0,161.99999902,4.8966703e-07,-782.16017747,-782.16016803,9.439999985261238e-06,1.995578481945468,50.11078286558346
ACONF20,pc-3,A2011,62.0,4.0,2708.0,2708.0,482.0,162.0,161.99889394,0.000553029567,-782.16009444,-782.15289593,0.007198509999966518,5.618257261410788,17.79911373707533
ACONF20,pc-3,A2011,62.0,4.5,2708.0,2708.0,541.0,162.0,161.99946872,0.00026564228,-782.16009444,-782.15686156,0.003232879999927718,5.00554528650647,19.977843426883307
ACONF20,pc-3,A2011,62.0,5.0,2708.0,2708.0,622.0,162.0,161.999776,0.000111998058,-782.16009444,-782.15888723,0.0012072099999613783,4.353697749196141,22.968980797636632
ACONF20,pc-3,A2011,62.0,5.5,2708.0,2708.0,733.0,162.0,161.99989686,5.15720428e-05,-782.16009444,-782.15948757,0.0006068699999559612,3.694406548431105,27.06794682422452
ACONF20,pc-3,A2011,62.0,6.0,2708.0,2708.0,827.0,162.0,161.99994562,2.71894479e-05,-782.16009444,-782.15974904,0.00034540000001470617,3.2744860943168077,30.539143279172823
ACONF20,pc-3,A2011,62.0,6.5,2708.0,2708.0,935.0,162.0,161.9999712,1.44011492e-05,-782.16009444,-782.15989811,0.00019632999999430467,2.896256684491979,34.527326440177255
ACONF20,pc-3,A2011,62.0,7.0,2708.0,2708.0,1108.0,162.0,161.99999187,4.06476886e-06,-782.16009444,-782.16003675,5.768999994870683e-05,2.444043321299639,40.915805022156576
ACONF20,pc-3,A2011,62.0,7.5,2708.0,2708.0,1237.0,162.0,161.99999701,1.49664942e-06,-782.16009444,-782.16006874,2.5699999923745054e-05,2.189167340339531,45.6794682422452
ACONF20,pc-3,A2011,62.0,8.0,2708.0,2708.0,1363.0,162.0,161.99999905,4.72993548e-07,-782.16009444,-782.1600852,9.239999940291455e-06,1.9867938371239913,50.33234859675037
ACONF20,pc-3,A2012,62.0,4.0,2708.0,2708.0,474.0,162.0,161.99882013,0.00058993557,-782.16049136,-782.15317923,0.007312130000059369,5.713080168776371,17.503692762186116
ACONF20,pc-3,A2012,62.0,4.5,2708.0,2708.0,542.0,162.0,161.99952248,0.000238758866,-782.16049136,-782.15765861,0.0028327500000386863,4.996309963099631,20.01477104874446
ACONF20,pc-3,A2012,62.0,5.0,2708.0,2708.0,623.0,162.0,161.99978435,0.000107826962,-782.16049136,-782.159329,0.001162360000080298,4.346709470304976,23.005908419497786
ACONF20,pc-3,A2012,62.0,5.5,2708.0,2708.0,727.0,162.0,161.99989445,5.27758255e-05,-782.16049136,-782.15987349,0.0006178700000418758,3.7248968363136177,26.84638109305761
ACONF20,pc-3,A2012,62.0,6.0,2708.0,2708.0,825.0,162.0,161.99994714,2.64280437e-05,-782.16049136,-782.16015196,0.0003394000000298547,3.2824242424242422,30.465288035450516
ACONF20,pc-3,A2012,62.0,6.5,2708.0,2708.0,922.0,162.0,161.99997002,1.49894804e-05,-782.16049136,-782.16028714,0.0002042200000005323,2.937093275488069,34.04726735598228
ACONF20,pc-3,A2012,62.0,7.0,2708.0,2708.0,1100.0,162.0,161.99999156,4.21813654e-06,-782.16049136,-782.1604311,6.026000005476817e-05,2.461818181818182,40.62038404726736
ACONF20,pc-3,A2012,62.0,7.5,2708.0,2708.0,1228.0,162.0,161.99999687,1.56254271e-06,-782.16049136,-782.16046464,2.6720000050772796e-05,2.205211726384365,45.34711964549483
ACONF20,pc-3,A2012,62.0,8.0,2708.0,2708.0,1357.0,162.0,161.99999903,4.83200893e-07,-782.16049136,-782.16048199,9.370000043418258e-06,1.995578481945468,50.11078286558346
ACONF20,pc-3,A2013,62.0,4.0,2708.0,2708.0,478.0,162.0,161.99887221,0.000563895084,-782.15838779,-782.15123299,0.007154799999966599,5.665271966527197,17.651403249630725
ACONF20,pc-3,A2013,62.0,4.5,2708.0,2708.0,545.0,162.0,161.99951254,0.000243727893,-782.15838779,-782.15548812,0.0028996700000334386,4.968807339449541,20.125553914327917
ACONF20,pc-3,A2013,62.0,5.0,2708.0,2708.0,624.0,162.0,161.99978148,0.000109258523,-782.15838779,-782.15719745,0.0011903399999937392,4.339743589743589,23.042836041358935
ACONF20,pc-3,A2013,62.0,5.5,2708.0,2708.0,729.0,162.0,161.99989734,5.13293437e-05,-782.15838779,-782.15778229,0.0006055000000060318,3.7146776406035666,26.92023633677991
ACONF20,pc-3,A2013,62.0,6.0,2708.0,2708.0,824.0,162.0,161.99994601,2.69945266e-05,-782.15838779,-782.15804586,0.0003419299999904979,3.2864077669902914,30.428360413589363
ACONF20,pc-3,A2013,62.0,6.5,2708.0,2708.0,932.0,162.0,161.99997128,1.43583105e-05,-782.15838779,-782.15819079,0.00019699999995737016,2.9055793991416308,34.416543574593796
ACONF20,pc-3,A2013,62.0,7.0,2708.0,2708.0,1109.0,162.0,161.99999171,4.14458846e-06,-782.15838779,-782.15832777,6.001999997806706e-05,2.4418394950405773,40.95273264401772
ACONF20,pc-3,A2013,62.0,7.5,2708.0,2708.0,1238.0,162.0,161.99999697,1.51471846e-06,-782.15838779,-782.15836185,2.5940000000446162e-05,2.1873990306946687,45.71639586410635
ACONF20,pc-3,A2013,62.0,8.0,2708.0,2708.0,1364.0,162.0,161.99999899,5.04466698e-07,-782.15838779,-782.15837794,9.849999969446799e-06,1.9853372434017595,50.369276218611525
ACONF20,pc-3,A2014,62.0,4.0,2708.0,2708.0,494.0,162.0,161.99902533,0.000487337023,-782.14775502,-782.14138356,0.006371459999968465,5.481781376518219,18.242245199409158
ACONF20,pc-3,A2014,62.0,4.5,2708.0,2708.0,560.0,162.0,161.99957417,0.00021291385,-782.14775502,-782.1451873,0.0025677200000018274,4.835714285714285,20.6794682422452
ACONF20,pc-3,A2014,62.0,5.0,2708.0,2708.0,644.0,162.0,161.99979892,0.000100538865,-782.14775502,-782.14663462,0.0011203999999906955,4.204968944099379,23.78138847858198
ACONF20,pc-3,A2014,62.0,5.5,2708.0,2708.0,748.0,162.0,161.99990145,4.92729596e-05,-782.14775502,-782.14717651,0.0005785099999684462,3.620320855614973,27.6218611521418
ACONF20,pc-3,A2014,62.0,6.0,2708.0,2708.0,845.0,162.0,161.9999462,2.68986735e-05,-782.14775502,-782.14740636,0.0003486599999860118,3.204733727810651,31.20384047267356
ACONF20,pc-3,A2014,62.0,6.5,2708.0,2708.0,956.0,162.0,161.99997179,1.4104233e-05,-782.14775502,-782.1475611,0.00019392000001516863,2.8326359832635983,35.30280649926145
ACONF20,pc-3,A2014,62.0,7.0,2708.0,2708.0,1132.0,162.0,161.99999155,4.22295504e-06,-782.14775502,-782.14769155,6.346999998640968e-05,2.392226148409894,41.802067946824224
ACONF20,pc-3,A2014,62.0,7.5,2708.0,2708.0,1257.0,162.0,161.99999667,1.66327533e-06,-782.14775502,-782.14772627,2.8749999955834937e-05,2.154335719968178,46.41802067946824
ACONF20,pc-3,A2014,62.0,8.0,2708.0,2708.0,1391.0,162.0,161.99999882,5.88949689e-07,-782.14775502,-782.14774333,1.1689999951158825e-05,1.9468008626887132,51.36632200886263
ACONF20,pc-3,A2015,62.0,4.0,2708.0,2708.0,478.0,162.0,161.99886272,0.000568641295,-782.1562901,-782.14895439,0.007335710000006657,5.665271966527197,17.651403249630725
ACONF20,pc-3,A2015,62.0,4.5,2708.0,2708.0,546.0,162.0,161.99953116,0.000234420259,-782.1562901,-782.15349691,0.0027931900000339738,4.95970695970696,20.16248153618907
ACONF20,pc-3,A2015,62.0,5.0,2708.0,2708.0,621.0,162.0,161.99978127,0.000109363942,-782.1562901,-782.15509939,0.0011907099999461934,4.360708534621578,22.93205317577548
ACONF20,pc-3,A2015,62.0,5.5,2708.0,2708.0,734.0,162.0,161.9998998,5.01012666e-05,-782.1562901,-782.15569971,0.000590389999956642,3.689373297002725,27.10487444608567
ACONF20,pc-3,A2015,62.0,6.0,2708.0,2708.0,827.0,162.0,161.99994634,2.68298712e-05,-782.1562901,-782.15594787,0.00034223000000110915,3.2744860943168077,30.539143279172823
ACONF20,pc-3,A2015,62.0,6.5,2708.0,2708.0,939.0,162.0,161.99997171,1.41435275e-05,-782.1562901,-782.15609569,0.00019440999994913,2.883919062832801,34.67503692762186
ACONF20,pc-3,A2015,62.0,7.0,2708.0,2708.0,1113.0,162.0,161.99999192,4.0418802e-06,-782.1562901,-782.15623077,5.932999999913591e-05,2.433063791554358,41.100443131462335
ACONF20,pc-3,A2015,62.0,7.5,2708.0,2708.0,1237.0,162.0,161.9999969,1.55071886e-06,-782.1562901,-782.15626354,2.65599999238475e-05,2.189167340339531,45.6794682422452
ACONF20,pc-3,A2015,62.0,8.0,2708.0,2708.0,1365.0,162.0,161.99999898,5.11517001e-07,-782.1562901,-782.15628034,9.760000011738157e-06,1.983882783882784,50.40620384047267
ACONF20,pc-3,A2016,62.0,4.0,2708.0,2708.0,480.0,162.0,161.99889139,0.000554307408,-782.15759742,-782.15060598,0.006991439999978866,5.641666666666667,17.725258493353028
ACONF20,pc-3,A2016,62.0,4.5,2708.0,2708.0,544.0,162.0,161.99952234,0.000238831874,-782.15759742,-782.15473594,0.0028614799999786555,4.977941176470588,20.088626292466767
ACONF20,pc-3,A2016,62.0,5.0,2708.0,2708.0,619.0,162.0,161.99978595,0.000107026475,-782.15759742,-782.15642879,0.0011686300000519623,4.374798061389337,22.858197932053177
ACONF20,pc-3,A2016,62.0,5.5,2708.0,2708.0,729.0,162.0,161.99989902,5.04897668e-05,-782.15759742,-782.15699596,0.0006014599999843995,3.7146776406035666,26.92023633677991
ACONF20,pc-3,A2016,62.0,6.0,2708.0,2708.0,827.0,162.0,161.9999473,2.63514581e-05,-782.15759742,-782.15725332,0.00034410000000661967,3.2744860943168077,30.539143279172823
ACONF20,pc-3,A2016,62.0,6.5,2708.0,2708.0,928.0,162.0,161.9999706,1.47012699e-05,-782.15759742,-782.15739458,0.00020284000004267,2.918103448275862,34.26883308714919
ACONF20,pc-3,A2016,62.0,7.0,2708.0,2708.0,1110.0,162.0,161.99999175,4.12606832e-06,-782.15759742,-782.15753819,5.9230000033494434e-05,2.4396396396396396,40.989660265878875
ACONF20,pc-3,A2016,62.0,7.5,2708.0,2708.0,1235.0,162.0,161.99999692,1.53965306e-06,-782.15759742,-782.15757101,2.641000003222871e-05,2.1927125506072875,45.60561299852289
ACONF20,pc-3,A2016,62.0,8.0,2708.0,2708.0,1368.0,162.0,161.99999905,4.73676238e-07,-782.15759742,-782.15758801,9.409999961462745e-06,1.9795321637426901,50.51698670605613
ACONF20,pc-3,A2017,62.0,4.0,2708.0,2708.0,481.0,162.0,161.99893322,0.000533390298,-782.15874179,-782.15178488,0.006956909999985328,5.62993762993763,17.76218611521418
ACONF20,pc-3,A2017,62.0,4.5,2708.0,2708.0,542.0,162.0,161.99950166,0.000249171349,-782.15874179,-782.15579423,0.0029475600000523627,4.996309963099631,20.01477104874446
ACONF20,pc-3,A2017,62.0,5.0,2708.0,2708.0,623.0,162.0,161.99977885,0.000110575801,-782.15874179,-782.15756299,0.001178800000047886,4.346709470304976,23.005908419497786
ACONF20,pc-3,A2017,62.0,5.5,2708.0,2708.0,727.0,162.0,161.99989959,5.02068285e-05,-782.15874179,-782.15814695,0.0005948400000761467,3.7248968363136177,26.84638109305761
ACONF20,pc-3,A2017,62.0,6.0,2708.0,2708.0,832.0,162.0,161.99994999,2.50064328e-05,-782.15874179,-782.15841989,0.00032190000001719454,3.2548076923076925,30.72378138847858
ACONF20,pc-3,A2017,62.0,6.5,2708.0,2708.0,925.0,162.0,161.99997038,1.48102148e-05,-782.15874179,-782.15854003,0.0002017599999817321,2.9275675675675674,34.15805022156573
ACONF20,pc-3,A2017,62.0,7.0,2708.0,2708.0,1108.0,162.0,161.99999184,4.07769667e-06,-782.15874179,-782.15868295,5.8840000065174536e-05,2.444043321299639,40.915805022156576
ACONF20,pc-3,A2017,62.0,7.5,2708.0,2708.0,1236.0,162.0,161.99999701,1.49511841e-06,-782.15874179,-782.15871594,2.585000004273752e-05,2.190938511326861,45.64254062038405
ACONF20,pc-3,A2017,62.0,8.0,2708.0,2708.0,1364.0,162.0,161.99999901,4.97381336e-07,-782.15874179,-782.15873213,9.660000046096684e-06,1.9853372434017595,50.369276218611525
ACONF20,pc-3,A2018,62.0,4.0,2708.0,2708.0,488.0,162.0,161.99895236,0.000523821634,-782.14976564,-782.14281323,0.006952410000053533,5.549180327868853,18.020679468242246
ACONF20,pc-3,A2018,62.0,4.5,2708.0,2708.0,555.0,162.0,161.99956012,0.000219941919,-782.14976564,-782.14708043,0.0026852100000951395,4.879279279279279,20.494830132939438
ACONF20,pc-3,A2018,62.0,5.0,2708.0,2708.0,637.0,162.0,161.99979645,0.000101775468,-782.14976564,-782.14863344,0.0011322000000291155,4.251177394034537,23.522895125553916
ACONF20,pc-3,A2018,62.0,5.5,2708.0,2708.0,743.0,162.0,161.99990169,4.91540268e-05,-782.14976564,-782.1491846,0.0005810400000427762,3.6446837146702555,27.43722304283604
ACONF20,pc-3,A2018,62.0,6.0,2708.0,2708.0,840.0,162.0,161.99994595,2.70246841e-05,-782.14976564,-782.14941416,0.00035148000006302027,3.223809523809524,31.0192023633678
ACONF20,pc-3,A2018,62.0,6.5,2708.0,2708.0,950.0,162.0,161.99997154,1.42290287e-05,-782.14976564,-782.14956702,0.00019862000010562042,2.8505263157894736,35.08124076809453
ACONF20,pc-3,A2018,62.0,7.0,2708.0,2708.0,1130.0,162.0,161.99999179,4.10311988e-06,-782.14976564,-782.14970389,6.175000009989162e-05,2.3964601769911504,41.72821270310192
ACONF20,pc-3,A2018,62.0,7.5,2708.0,2708.0,1258.0,162.0,161.9999967,1.65073072e-06,-782.14976564,-782.14973727,2.8370000109134708e-05,2.1526232114467407,46.454948301329395
ACONF20,pc-3,A2018,62.0,8.0,2708.0,2708.0,1385.0,162.0,161.9999988,5.9929917e-07,-782.14976564,-782.14975381,1.183000006221846e-05,1.9552346570397112,51.14475627769572
ACONF20,pc-3,A2019,62.0,4.0,2708.0,2708.0,480.0,162.0,161.99887195,0.000564022632,-782.15669447,-782.14965108,0.007043390000035288,5.641666666666667,17.725258493353028
ACONF20,pc-3,A2019,62.0,4.5,2708.0,2708.0,546.0,162.0,161.99953465,0.000232675119,-782.15669447,-782.15393724,0.0027572300000429095,4.95970695970696,20.16248153618907
ACONF20,pc-3,A2019,62.0,5.0,2708.0,2708.0,623.0,162.0,161.99979062,0.00010469148,-782.15669447,-782.15554291,0.0011515600000393533,4.346709470304976,23.005908419497786
ACONF20,pc-3,A2019,62.0,5.5,2708.0,2708.0,729.0,162.0,161.99989881,5.05942827e-05,-782.15669447,-782.15609973,0.0005947399999968184,3.7146776406035666,26.92023633677991
ACONF20,pc-3,A2019,62.0,6.0,2708.0,2708.0,820.0,162.0,161.99994555,2.72234714e-05,-782.15669447,-782.15634435,0.0003501200000073368,3.3024390243902437,30.280649926144758
ACONF20,pc-3,A2019,62.0,6.5,2708.0,2708.0,927.0,162.0,161.99997059,1.47070806e-05,-782.15669447,-782.15649156,0.00020291000009819982,2.9212513484358142,34.23190546528804
ACONF20,pc-3,A2019,62.0,7.0,2708.0,2708.0,1108.0,162.0,161.99999183,4.08625671e-06,-782.15669447,-782.15663628,5.819000000428787e-05,2.444043321299639,40.915805022156576
ACONF20,pc-3,A2019,62.0,7.5,2708.0,2708.0,1229.0,162.0,161.9999968,1.59781864e-06,-782.15669447,-782.15666772,2.675000007457129e-05,2.203417412530513,45.38404726735598
ACONF20,pc-3,A2019,62.0,8.0,2708.0,2708.0,1369.0,162.0,161.99999905,4.76503558e-07,-782.15669447,-782.15668519,9.280000085709617e-06,1.9780861943024106,50.55391432791728
ACONF20,pc-3,A202,62.0,4.0,2708.0,2708.0,493.0,162.0,161.99898243,0.000508783968,-782.1455107,-782.13889865,0.006612050000057934,5.49290060851927,18.205317577548005
ACONF20,pc-3,A202,62.0,4.5,2708.0,2708.0,573.0,162.0,161.99963278,0.000183608864,-782.1455107,-782.14327931,0.0022313900000199283,4.726003490401396,21.159527326440177
ACONF20,pc-3,A202,62.0,5.0,2708.0,2708.0,645.0,162.0,161.99979651,0.000101744401,-782.1455107,-782.14438424,0.001126460000023144,4.198449612403101,23.81831610044313
ACONF20,pc-3,A202,62.0,5.5,2708.0,2708.0,756.0,162.0,161.9999039,4.80503357e-05,-782.1455107,-782.14493617,0.0005745299999944109,3.582010582010582,27.91728212703102
ACONF20,pc-3,A202,62.0,6.0,2708.0,2708.0,856.0,162.0,161.9999483,2.58491063e-05,-782.1455107,-782.14516467,0.00034603000005972717,3.163551401869159,31.610044313146233
ACONF20,pc-3,A202,62.0,6.5,2708.0,2708.0,965.0,162.0,161.99997189,1.40525918e-05,-782.1455107,-782.14531324,0.00019746000009490672,2.806217616580311,35.635155096011815
ACONF20,pc-3,A202,62.0,7.0,2708.0,2708.0,1148.0,162.0,161.9999914,4.29943698e-06,-782.1455107,-782.14544673,6.397000004199072e-05,2.3588850174216027,42.39290989660266
ACONF20,pc-3,A202,62.0,7.5,2708.0,2708.0,1279.0,162.0,161.99999661,1.69375345e-06,-782.1455107,-782.14548044,3.026000001682405e-05,2.1172791243158717,47.23042836041359
ACONF20,pc-3,A202,62.0,8.0,2708.0,2708.0,1409.0,162.0,161.99999872,6.42272681e-07,-782.1455107,-782.14549751,1.3190000004215108e-05,1.921930447125621,52.03101920236337
ACONF20,pc-3,A2020,62.0,4.0,2708.0,2708.0,492.0,162.0,161.99901647,0.000491766145,-782.14223772,-782.13558147,0.0066562499999918145,5.504065040650406,18.168389955686855
ACONF20,pc-3,A2020,62.0,4.5,2708.0,2708.0,566.0,162.0,161.99962131,0.000189344645,-782.14223772,-782.13993604,0.0023016800000732474,4.784452296819788,20.901033973412112
ACONF20,pc-3,A2020,62.0,5.0,2708.0,2708.0,645.0,162.0,161.9998046,9.77013774e-05,-782.14223772,-782.14114322,0.0010945000000219807,4.198449612403101,23.81831610044313
ACONF20,pc-3,A2020,62.0,5.5,2708.0,2708.0,757.0,162.0,161.99990498,4.7511743e-05,-782.14223772,-782.14167557,0.0005621500000643209,3.5772787318361954,27.954209748892172
ACONF20,pc-3,A2020,62.0,6.0,2708.0,2708.0,855.0,162.0,161.99994839,2.5803794e-05,-782.14223772,-782.14189422,0.00034349999998539715,3.167251461988304,31.57311669128508
ACONF20,pc-3,A2020,62.0,6.5,2708.0,2708.0,964.0,162.0,161.9999725,1.37507129e-05,-782.14223772,-782.14204626,0.00019145999999636842,2.809128630705394,35.59822747415066
ACONF20,pc-3,A2020,62.0,7.0,2708.0,2708.0,1146.0,162.0,161.99999168,4.16034794e-06,-782.14223772,-782.14217488,6.28400000550755e-05,2.363001745200698,42.319054652880354
ACONF20,pc-3,A2020,62.0,7.5,2708.0,2708.0,1274.0,162.0,161.99999665,1.67340832e-06,-782.14223772,-782.14220819,2.9530000006161572e-05,2.1255886970172684,47.04579025110783
ACONF20,pc-3,A2020,62.0,8.0,2708.0,2708.0,1403.0,162.0,161.99999874,6.30353952e-07,-782.14223772,-782.14222487,1.2850000075559365e-05,1.9301496792587314,51.809453471196456
ACONF20,pc-3,A203,62.0,4.0,2708.0,2708.0,491.0,162.0,161.99903121,0.000484393821,-782.15238517,-782.1461458,0.006239370000002964,5.515274949083503,18.131462333825702
ACONF20,pc-3,A203,62.0,4.5,2708.0,2708.0,553.0,162.0,161.99956034,0.000219830366,-782.15238517,-782.14972805,0.0026571199999807504,4.8969258589511755,20.420974889217135
ACONF20,pc-3,A203,62.0,5.0,2708.0,2708.0,635.0,162.0,161.99979636,0.000101820747,-782.15238517,-782.15123996,0.0011452100000042265,4.264566929133858,23.44903988183161
ACONF20,pc-3,A203,62.0,5.5,2708.0,2708.0,739.0,162.0,161.9999014,4.93005013e-05,-782.15238517,-782.15180148,0.0005836899999849265,3.664411366711773,27.289512555391433
ACONF20,pc-3,A203,62.0,6.0,2708.0,2708.0,836.0,162.0,161.9999468,2.6599498e-05,-782.15238517,-782.15203794,0.00034722999998848536,3.2392344497607657,30.87149187592319
ACONF20,pc-3,A203,62.0,6.5,2708.0,2708.0,944.0,162.0,161.99997143,1.42833474e-05,-782.15238517,-782.15218392,0.00020125000003190507,2.8686440677966103,34.85967503692762
ACONF20,pc-3,A203,62.0,7.0,2708.0,2708.0,1131.0,162.0,161.99999217,3.91332624e-06,-782.15238517,-782.15232676,5.8409999951436475e-05,2.394341290893015,41.76514032496307
ACONF20,pc-3,A203,62.0,7.5,2708.0,2708.0,1255.0,162.0,161.99999674,1.63177461e-06,-782.15238517,-782.15235717,2.8000000042993634e-05,2.157768924302789,46.344165435745936
ACONF20,pc-3,A203,62.0,8.0,2708.0,2708.0,1395.0,162.0,161.99999889,5.55255752e-07,-782.15238517,-782.15237381,1.1360000030435913e-05,1.9412186379928316,51.51403249630724
ACONF20,pc-3,A204,62.0,4.0,2708.0,2708.0,487.0,162.0,161.99898267,0.000508663125,-782.15318619,-782.14657279,0.006613399999991998,5.560574948665297,17.983751846381093
ACONF20,pc-3,A204,62.0,4.5,2708.0,2708.0,558.0,162.0,161.99957998,0.000210011977,-782.15318619,-782.15068724,0.0024989500000174303,4.853046594982079,20.605612998522894
ACONF20,pc-3,A204,62.0,5.0,2708.0,2708.0,630.0,162.0,161.99978329,0.000108353257,-782.15318619,-782.1519958,0.0011903900000334033,4.298412698412698,23.26440177252585
ACONF20,pc-3,A204,62.0,5.5,2708.0,2708.0,743.0,162.0,161.99990286,4.85723376e-05,-782.15318619,-782.15261382,0.000572369999986222,3.6446837146702555,27.43722304283604
ACONF20,pc-3,A204,62.0,6.0,2708.0,2708.0,842.0,162.0,161.99994958,2.52099953e-05,-782.15318619,-782.15285962,0.00032657000008384784,3.2161520190023754,31.093057607090103
ACONF20,pc-3,A204,62.0,6.5,2708.0,2708.0,945.0,162.0,161.99997164,1.41787965e-05,-782.15318619,-782.15299176,0.0001944300000786825,2.8656084656084655,34.89660265878877
ACONF20,pc-3,A204,62.0,7.0,2708.0,2708.0,1129.0,162.0,161.99999216,3.91997972e-06,-782.15318619,-782.15312708,5.91100000519873e-05,2.3985828166519045,41.69128508124077
ACONF20,pc-3,A204,62.0,7.5,2708.0,2708.0,1252.0,162.0,161.99999694,1.53108743e-06,-782.15318619,-782.1531591,2.7090000003227033e-05,2.1629392971246006,46.23338257016248
ACONF20,pc-3,A204,62.0,8.0,2708.0,2708.0,1378.0,162.0,161.9999989,5.52204085e-07,-782.15318619,-782.1531753,1.0889999998653366e-05,1.965166908563135,50.886262924667655
ACONF20,pc-3,A205,62.0,4.0,2708.0,2708.0,479.0,162.0,161.99891736,0.000541318591,-782.16431039,-782.15722662,0.007083770000008371,5.653444676409186,17.688330871491875
ACONF20,pc-3,A205,62.0,4.5,2708.0,2708.0,541.0,162.0,161.99951404,0.000242981572,-782.16431039,-782.16144597,0.0028644199999234843,5.00554528650647,19.977843426883307
ACONF20,pc-3,A205,62.0,5.0,2708.0,2708.0,621.0,162.0,161.99977565,0.000112174582,-782.16431039,-782.16314038,0.0011700100000098246,4.360708534621578,22.93205317577548
ACONF20,pc-3,A205,62.0,5.5,2708.0,2708.0,723.0,162.0,161.99989314,5.34287153e-05,-782.16431039,-782.16368499,0.0006253999999898952,3.7455048409405256,26.698670605613
ACONF20,pc-3,A205,62.0,6.0,2708.0,2708.0,827.0,162.0,161.99994719,2.64036098e-05,-782.16431039,-782.16397664,0.00033374999998159183,3.2744860943168077,30.539143279172823
ACONF20,pc-3,A205,62.0,6.5,2708.0,2708.0,922.0,162.0,161.9999707,1.46483084e-05,-782.16431039,-782.16411533,0.00019506000001001667,2.937093275488069,34.04726735598228
ACONF20,pc-3,A205,62.0,7.0,2708.0,2708.0,1101.0,162.0,161.99999162,4.19046746e-06,-782.16431039,-782.16425075,5.9640000017679995e-05,2.4595821980018164,40.65731166912851
ACONF20,pc-3,A205,62.0,7.5,2708.0,2708.0,1226.0,162.0,161.99999689,1.55257776e-06,-782.16431039,-782.16428327,2.7119999913338688e-05,2.2088091353996737,45.27326440177253
ACONF20,pc-3,A205,62.0,8.0,2708.0,2708.0,1350.0,162.0,161.99999902,4.88123646e-07,-782.16431039,-782.16430093,9.4600000011269e-06,2.005925925925926,49.852289512555394
ACONF20,pc-3,A206,62.0,4.0,2708.0,2708.0,481.0,162.0,161.99891229,0.000543855543,-782.16215522,-782.15502542,0.007129800000029718,5.62993762993763,17.76218611521418
ACONF20,pc-3,A206,62.0,4.5,2708.0,2708.0,543.0,162.0,161.99949047,0.000254766484,-782.16215522,-782.15919666,0.0029585600000245904,4.987108655616943,20.051698670605614
ACONF20,pc-3,A206,62.0,5.0,2708.0,2708.0,616.0,162.0,161.99977087,0.000114567351,-782.16215522,-782.16092892,0.0012263000000984903,4.396103896103896,22.74741506646972
ACONF20,pc-3,A206,62.0,5.5,2708.0,2708.0,722.0,162.0,161.99989239,5.38060927e-05,-782.16215522,-782.16151953,0.0006356900000810128,3.7506925207756234,26.661742983751846
ACONF20,pc-3,A206,62.0,6.0,2708.0,2708.0,827.0,162.0,161.99994744,2.62813937e-05,-782.16215522,-782.16181597,0.0003392500000245491,3.2744860943168077,30.539143279172823
ACONF20,pc-3,A206,62.0,6.5,2708.0,2708.0,921.0,162.0,161.9999696,1.5201686e-05,-782.16215522,-782.16195017,0.0002050500000905231,2.9402823018458197,34.010339734121125
ACONF20,pc-3,A206,62.0,7.0,2708.0,2708.0,1110.0,162.0,161.99999201,3.99318603e-06,-782.16215522,-782.16209856,5.666000004111993e-05,2.4396396396396396,40.989660265878875
ACONF20,pc-3,A206,62.0,7.5,2708.0,2708.0,1235.0,162.0,161.99999701,1.49720003e-06,-782.16215522,-782.16212917,2.6050000087707303e-05,2.1927125506072875,45.60561299852289
ACONF20,pc-3,A206,62.0,8.0,2708.0,2708.0,1361.0,162.0,161.99999905,4.76363553e-07,-782.16215522,-782.16214603,9.190000014314137e-06,1.9897134459955914,50.258493353028065
ACONF20,pc-3,A207,62.0,4.0,2708.0,2708.0,482.0,162.0,161.99896683,0.000516586331,-782.16177135,-782.15513091,0.006640439999955561,5.618257261410788,17.79911373707533
ACONF20,pc-3,A207,62.0,4.5,2708.0,2708.0,542.0,162.0,161.99949669,0.000251654399,-782.16177135,-782.15866585,0.0031054999999469146,4.996309963099631,20.01477104874446
ACONF20,pc-3,A207,62.0,5.0,2708.0,2708.0,618.0,162.0,161.99976419,0.000117903202,-782.16177135,-782.16050795,0.0012633999999707157,4.381877022653722,22.821270310192023
ACONF20,pc-3,A207,62.0,5.5,2708.0,2708.0,728.0,162.0,161.99989505,5.24742257e-05,-782.16177135,-782.16116233,0.0006090199999562174,3.71978021978022,26.88330871491876
ACONF20,pc-3,A207,62.0,6.0,2708.0,2708.0,826.0,162.0,161.99994836,2.58175057e-05,-782.16177135,-782.16144222,0.0003291299999546027,3.278450363196126,30.50221565731167
ACONF20,pc-3,A207,62.0,6.5,2708.0,2708.0,922.0,162.0,161.99997016,1.49193912e-05,-782.16177135,-782.16157287,0.00019847999999456079,2.937093275488069,34.04726735598228
ACONF20,pc-3,A207,62.0,7.0,2708.0,2708.0,1105.0,162.0,161.99999204,3.97978977e-06,-782.16177135,-782.16171402,5.733000000418542e-05,2.4506787330316744,40.805022156573116
ACONF20,pc-3,A207,62.0,7.5,2708.0,2708.0,1229.0,162.0,161.999997,1.49861573e-06,-782.16177135,-782.16174669,2.4660000008225325e-05,2.203417412530513,45.38404726735598
ACONF20,pc-3,A207,62.0,8.0,2708.0,2708.0,1352.0,162.0,161.999999,4.9766895e-07,-782.16177135,-782.16176186,9.490000024925394e-06,2.002958579881657,49.926144756277694
ACONF20,pc-3,A208,62.0,4.0,2708.0,2708.0,485.0,162.0,161.99895838,0.000520809331,-782.15272347,-782.14588035,0.006843119999984992,5.583505154639175,17.90989660265879
ACONF20,pc-3,A208,62.0,4.5,2708.0,2708.0,551.0,162.0,161.99953502,0.000232487644,-782.15272347,-782.14992883,0.002794639999933679,4.91470054446461,20.34711964549483
ACONF20,pc-3,A208,62.0,5.0,2708.0,2708.0,629.0,162.0,161.99978569,0.0001071549,-782.15272347,-782.15154546,0.0011780099999896265,4.3052464228934815,23.227474150664698
ACONF20,pc-3,A208,62.0,5.5,2708.0,2708.0,749.0,162.0,161.99990798,4.6008604e-05,-782.15272347,-782.15216669,0.0005567800000108036,3.6154873164218957,27.658788774002954
ACONF20,pc-3,A208,62.0,6.0,2708.0,2708.0,841.0,162.0,161.99994813,2.59346795e-05,-782.15272347,-782.1523818,0.00034167000001161796,3.219976218787158,31.056129985228953
ACONF20,pc-3,A208,62.0,6.5,2708.0,2708.0,956.0,162.0,161.99997312,1.34385579e-05,-782.15272347,-782.15254144,0.00018202999990535318,2.8326359832635983,35.30280649926145
ACONF20,pc-3,A208,62.0,7.0,2708.0,2708.0,1126.0,162.0,161.99999189,4.05336058e-06,-782.15272347,-782.15266216,6.130999997822073e-05,2.4049733570159857,41.58050221565731
ACONF20,pc-3,A208,62.0,7.5,2708.0,2708.0,1258.0,162.0,161.99999694,1.53112619e-06,-782.15272347,-782.15269671,2.6759999968817283e-05,2.1526232114467407,46.454948301329395
ACONF20,pc-3,A208,62.0,8.0,2708.0,2708.0,1381.0,162.0,161.99999883,5.84617339e-07,-782.15272347,-782.15271186,1.1610000001383014e-05,1.9608979000724114,50.99704579025111
ACONF20,pc-3,A209,62.0,4.0,2708.0,2708.0,477.0,162.0,161.99886486,0.000567571674,-782.15821439,-782.15107035,0.007144039999957386,5.677148846960168,17.614475627769572
ACONF20,pc-3,A209,62.0,4.5,2708.0,2708.0,544.0,162.0,161.99952116,0.000239422222,-782.15821439,-782.15534358,0.0028708099999903425,4.977941176470588,20.088626292466767
ACONF20,pc-3,A209,62.0,5.0,2708.0,2708.0,619.0,162.0,161.99976827,0.000115863315,-782.15821439,-782.15695157,0.0012628199999653589,4.374798061389337,22.858197932053177
ACONF20,pc-3,A209,62.0,5.5,2708.0,2708.0,732.0,162.0,161.99989823,5.08860414e-05,-782.15821439,-782.1576168,0.0005975899999839385,3.699453551912568,27.031019202363368
ACONF20,pc-3,A209,62.0,6.0,2708.0,2708.0,829.0,162.0,161.99994901,2.54942733e-05,-782.15821439,-782.1578864,0.00032798999995975464,3.266586248492159,30.612998522895126
ACONF20,pc-3,A209,62.0,6.5,2708.0,2708.0,933.0,162.0,161.9999718,1.41019457e-05,-782.15821439,-782.15802422,0.00019016999999621476,2.902465166130761,34.45347119645495
ACONF20,pc-3,A209,62.0,7.0,2708.0,2708.0,1111.0,162.0,161.9999922,3.90097037e-06,-782.15821439,-782.15815689,5.750000002535671e-05,2.4374437443744372,41.02658788774003
ACONF20,pc-3,A209,62.0,7.5,2708.0,2708.0,1228.0,162.0,161.99999692,1.53812105e-06,-782.15821439,-782.15818848,2.590999997664767e-05,2.205211726384365,45.34711964549483
ACONF20,pc-3,A209,62.0,8.0,2708.0,2708.0,1349.0,162.0,161.99999892,5.39754041e-07,-782.15821439,-782.15820421,1.0180000003856549e-05,2.0074128984432913,49.81536189069424
BSR36,pc-3,BSR36_c1,26.0,4.0,1184.0,1184.0,224.0,76.0,75.99931007,0.00034496468,-388.17243466,-388.16837732,0.004057340000031218,5.285714285714286,18.91891891891892
BSR36,pc-3,BSR36_c1,26.0,4.5,1184.0,1184.0,240.0,76.0,75.99950143,0.000249283154,-388.17243466,-388.16977753,0.0026571300000455267,4.933333333333334,20.27027027027027
BSR36,pc-3,BSR36_c1,26.0,5.0,1184.0,1184.0,298.0,76.0,75.99990547,4.72646199e-05,-388.17243466,-388.17181737,0.0006172900000365189,3.9731543624161074,25.16891891891892
BSR36,pc-3,BSR36_c1,26.0,5.5,1184.0,1184.0,340.0,76.0,75.99994723,2.63863234e-05,-388.17243466,-388.17207529,0.0003593700000124045,3.4823529411764707,28.716216216216218
BSR36,pc-3,BSR36_c1,26.0,6.0,1184.0,1184.0,396.0,76.0,75.99997468,1.26593979e-05,-388.17243466,-388.17226108,0.0001735800000233212,2.98989898989899,33.445945945945944
BSR36,pc-3,BSR36_c1,26.0,6.5,1184.0,1184.0,444.0,76.0,75.99998401,7.99347917e-06,-388.17243466,-388.1723282,0.00010646000004044254,2.6666666666666665,37.5
BSR36,pc-3,BSR36_c1,26.0,7.0,1184.0,1184.0,546.0,76.0,75.99999709,1.45400564e-06,-388.17243466,-388.17241078,2.388000001474211e-05,2.1684981684981683,46.11486486486486
BSR36,pc-3,BSR36_c1,26.0,7.5,1184.0,1184.0,576.0,76.0,75.9999987,6.47834497e-07,-388.17243466,-388.17242306,1.1599999993450183e-05,2.0555555555555554,48.648648648648646
BSR36,pc-3,BSR36_c1,26.0,8.0,1184.0,1184.0,644.0,76.0,75.99999968,1.59002632e-07,-388.17243466,-388.17243106,3.6000000136482413e-06,1.8385093167701863,54.391891891891895
BSR36,pc-3,BSR36_c2,32.0,4.0,1448.0,1448.0,278.0,92.0,91.99916197,0.000419016236,-466.27624172,-466.27172069,0.0045210299999780545,5.2086330935251794,19.19889502762431
BSR36,pc-3,BSR36_c2,32.0,4.5,1448.0,1448.0,316.0,92.0,91.99954325,0.000228373801,-466.27624172,-466.27364429,0.0025974299999802497,4.582278481012659,21.823204419889503
BSR36,pc-3,BSR36_c2,32.0,5.0,1448.0,1448.0,373.0,92.0,91.99987581,6.20943254e-05,-466.27624172,-466.27547839,0.0007633299999838528,3.8820375335120643,25.759668508287294
BSR36,pc-3,BSR36_c2,32.0,5.5,1448.0,1448.0,429.0,92.0,91.99994189,2.9054004e-05,-466.27624172,-466.27587719,0.00036452999995617574,3.375291375291375,29.62707182320442
BSR36,pc-3,BSR36_c2,32.0,6.0,1448.0,1448.0,479.0,92.0,91.99996431,1.78436259e-05,-466.27624172,-466.27600771,0.0002340099999855738,3.022964509394572,33.08011049723757
BSR36,pc-3,BSR36_c2,32.0,6.5,1448.0,1448.0,556.0,92.0,91.99998268,8.65782982e-06,-466.27624172,-466.27612142,0.00012029999999185748,2.6043165467625897,38.39779005524862
BSR36,pc-3,BSR36_c2,32.0,7.0,1448.0,1448.0,654.0,92.0,91.99999574,2.12993549e-06,-466.27624172,-466.27620361,3.8109999991320365e-05,2.214067278287462,45.16574585635359
BSR36,pc-3,BSR36_c2,32.0,7.5,1448.0,1448.0,717.0,92.0,91.99999808,9.59770766e-07,-466.27624172,-466.27622409,1.7629999945256714e-05,2.01952580195258,49.51657458563536
BSR36,pc-3,BSR36_c2,32.0,8.0,1448.0,1448.0,797.0,92.0,91.99999939,3.05362597e-07,-466.27624172,-466.27623513,6.589999998141138e-06,1.8168130489335006,55.0414364640884
BSR36,pc-3,BSR36_c2h6,8.0,4.0,332.0,332.0,46.0,18.0,17.99990172,4.91412271e-05,-79.26598097,-79.2653775,0.0006034700000014936,7.217391304347826,13.855421686746988
BSR36,pc-3,BSR36_c2h6,8.0,4.5,332.0,332.0,48.0,18.0,17.99992873,3.56327827e-05,-79.26598097,-79.26573728,0.0002436900000049036,6.916666666666667,14.457831325301205
BSR36,pc-3,BSR36_c2h6,8.0,5.0,332.0,332.0,48.0,18.0,17.99992873,3.56327827e-05,-79.26598097,-79.26573728,0.0002436900000049036,6.916666666666667,14.457831325301205
BSR36,pc-3,BSR36_c2h6,8.0,5.5,332.0,332.0,54.0,18.0,17.99999518,2.40904987e-06,-79.26598097,-79.26594765,3.332000000000335e-05,6.148148148148148,16.265060240963855
BSR36,pc-3,BSR36_c2h6,8.0,6.0,332.0,332.0,54.0,18.0,17.99999518,2.40904987e-06,-79.26598097,-79.26594765,3.332000000000335e-05,6.148148148148148,16.265060240963855
BSR36,pc-3,BSR36_c2h6,8.0,6.5,332.0,332.0,60.0,18.0,17.99999807,9.66990443e-07,-79.26598097,-79.26596985,1.1119999996367369e-05,5.533333333333333,18.072289156626507
BSR36,pc-3,BSR36_c2h6,8.0,7.0,332.0,332.0,72.0,18.0,18.0,-2.04281037e-13,-79.26598097,-79.26598097,0.0,4.611111111111111,21.686746987951807
BSR36,pc-3,BSR36_c2h6,8.0,7.5,332.0,332.0,72.0,18.0,18.0,-2.04281037e-13,-79.26598097,-79.26598097,0.0,4.611111111111111,21.686746987951807
BSR36,pc-3,BSR36_c2h6,8.0,8.0,332.0,332.0,72.0,18.0,18.0,-2.04281037e-13,-79.26598097,-79.26598097,0.0,4.611111111111111,21.686746987951807
BSR36,pc-3,BSR36_c3,32.0,4.0,1448.0,1448.0,275.0,92.0,91.99918928,0.000405358029,-466.26086506,-466.25645075,0.0044143100000155755,5.265454545454546,18.99171270718232
BSR36,pc-3,BSR36_c3,32.0,4.5,1448.0,1448.0,324.0,92.0,91.99965658,0.00017171002,-466.26086506,-466.25876801,0.002097050000031686,4.469135802469136,22.375690607734807
BSR36,pc-3,BSR36_c3,32.0,5.0,1448.0,1448.0,375.0,92.0,91.99986908,6.54622426e-05,-466.26086506,-466.26004929,0.0008157700000310797,3.8613333333333335,25.89779005524862
BSR36,pc-3,BSR36_c3,32.0,5.5,1448.0,1448.0,438.0,92.0,91.99994283,2.85839694e-05,-466.26086506,-466.26050134,0.00036371999999573745,3.3059360730593608,30.248618784530386
BSR36,pc-3,BSR36_c3,32.0,6.0,1448.0,1448.0,495.0,92.0,91.99996816,1.5919283e-05,-466.26086506,-466.26064836,0.0002167000000099506,2.9252525252525254,34.18508287292818
BSR36,pc-3,BSR36_c3,32.0,6.5,1448.0,1448.0,555.0,92.0,91.99998267,8.66645623e-06,-466.26086506,-466.26074401,0.00012105000001838562,2.609009009009009,38.328729281767956
BSR36,pc-3,BSR36_c3,32.0,7.0,1448.0,1448.0,664.0,92.0,91.99999572,2.14158148e-06,-466.26086506,-466.26082692,3.814000001511886e-05,2.180722891566265,45.85635359116022
BSR36,pc-3,BSR36_c3,32.0,7.5,1448.0,1448.0,721.0,92.0,91.9999981,9.48197403e-07,-466.26086506,-466.26084639,1.86700000313067e-05,2.0083217753120666,49.79281767955801
BSR36,pc-3,BSR36_c3,32.0,8.0,1448.0,1448.0,802.0,92.0,91.99999932,3.39407372e-07,-466.26086506,-466.26085778,7.280000033915712e-06,1.8054862842892767,55.386740331491715
BSR36,pc-3,BSR36_c4,38.0,4.0,1712.0,1712.0,340.0,108.0,107.99903696,0.00048151974,-544.37979379,-544.3748055,0.004988290000028428,5.035294117647059,19.85981308411215
BSR36,pc-3,BSR36_c4,38.0,4.5,1712.0,1712.0,376.0,108.0,107.99944832,0.000275841736,-544.37979379,-544.37667174,0.0031220500000017637,4.553191489361702,21.962616822429908
BSR36,pc-3,BSR36_c4,38.0,5.0,1712.0,1712.0,452.0,108.0,107.99987384,6.30782616e-05,-544.37979379,-544.37903268,0.0007611099999849102,3.7876106194690267,26.401869158878505
BSR36,pc-3,BSR36_c4,38.0,5.5,1712.0,1712.0,506.0,108.0,107.99992892,3.55409328e-05,-544.37979379,-544.37935698,0.0004368099999965125,3.383399209486166,29.55607476635514
BSR36,pc-3,BSR36_c4,38.0,6.0,1712.0,1712.0,580.0,108.0,107.9999622,1.89019942e-05,-544.37979379,-544.3795541331,0.0002396569000211457,2.9517241379310346,33.87850467289719
BSR36,pc-3,BSR36_c4,38.0,6.5,1712.0,1712.0,650.0,108.0,107.99997719,1.14030248e-05,-544.37979379,-544.37964619,0.0001475999999911437,2.6338461538461537,37.967289719626166
BSR36,pc-3,BSR36_c4,38.0,7.0,1712.0,1712.0,766.0,108.0,107.99999461,2.69266419e-06,-544.37979379,-544.37974527,4.852000006394519e-05,2.234986945169713,44.742990654205606
BSR36,pc-3,BSR36_c4,38.0,7.5,1712.0,1712.0,842.0,108.0,107.9999974,1.29969533e-06,-544.37979379,-544.37976897,2.4820000021463784e-05,2.0332541567695963,49.1822429906542
BSR36,pc-3,BSR36_c4,38.0,8.0,1712.0,1712.0,940.0,108.0,107.99999911,4.43474434e-07,-544.37979379,-544.37978438,9.409999961462745e-06,1.8212765957446808,54.90654205607477
BSR36,pc-3,BSR36_c5,34.0,4.0,1576.0,1576.0,328.0,104.0,103.99922476,0.000387620748,-542.04584876,-542.04167573,0.004173030000060862,4.804878048780488,20.81218274111675
BSR36,pc-3,BSR36_c5,34.0,4.5,1576.0,1576.0,370.0,104.0,103.99961793,0.000191037002,-542.04584876,-542.04340452,0.0024442400000452835,4.2594594594594595,23.477157360406093
BSR36,pc-3,BSR36_c5,34.0,5.0,1576.0,1576.0,428.0,104.0,103.99987507,6.24646596e-05,-542.04584876,-542.04497602,0.0008727399999770569,3.682242990654206,27.15736040609137
BSR36,pc-3,BSR36_c5,34.0,5.5,1576.0,1576.0,500.0,104.0,103.9999376,3.12005092e-05,-542.04584876,-542.0454061,0.0004426599999760583,3.152,31.725888324873097
BSR36,pc-3,BSR36_c5,34.0,6.0,1576.0,1576.0,566.0,104.0,103.9999663,1.68514837e-05,-542.04584876,-542.04560071,0.00024804999998195854,2.784452296819788,35.91370558375635
BSR36,pc-3,BSR36_c5,34.0,6.5,1576.0,1576.0,638.0,104.0,103.99998117,9.4139462e-06,-542.04584876,-542.04570872,0.00014004000001932582,2.470219435736677,40.48223350253807
BSR36,pc-3,BSR36_c5,34.0,7.0,1576.0,1576.0,750.0,104.0,103.9999948,2.59948869e-06,-542.04584876,-542.04579697,5.179000004318368e-05,2.1013333333333333,47.588832487309645
BSR36,pc-3,BSR36_c5,34.0,7.5,1576.0,1576.0,816.0,104.0,103.99999749,1.25720707e-06,-542.04584876,-542.04582473,2.4029999963204318e-05,1.9313725490196079,51.776649746192895
BSR36,pc-3,BSR36_c5,34.0,8.0,1576.0,1576.0,918.0,104.0,103.9999992,3.99765931e-07,-542.04584876,-542.04584006,8.699999966665928e-06,1.7167755991285403,58.24873096446701
BSR36,pc-3,BSR36_ch4,5.0,4.0,200.0,200.0,25.0,10.0,10.0,-8.881784200000001e-15,-40.21672856,-40.21672856,0.0,8.0,12.5
BSR36,pc-3,BSR36_ch4,5.0,4.5,200.0,200.0,25.0,10.0,10.0,-8.881784200000001e-15,-40.21672856,-40.21672856,0.0,8.0,12.5
BSR36,pc-3,BSR36_ch4,5.0,5.0,200.0,200.0,25.0,10.0,10.0,-8.881784200000001e-15,-40.21672856,-40.21672856,0.0,8.0,12.5
BSR36,pc-3,BSR36_ch4,5.0,5.5,200.0,200.0,25.0,10.0,10.0,-8.881784200000001e-15,-40.21672856,-40.21672856,0.0,8.0,12.5
BSR36,pc-3,BSR36_ch4,5.0,6.0,200.0,200.0,25.0,10.0,10.0,-8.881784200000001e-15,-40.21672856,-40.21672856,0.0,8.0,12.5
BSR36,pc-3,BSR36_ch4,5.0,6.5,200.0,200.0,25.0,10.0,10.0,-8.881784200000001e-15,-40.21672856,-40.21672856,0.0,8.0,12.5
BSR36,pc-3,BSR36_ch4,5.0,7.0,200.0,200.0,25.0,10.0,10.0,-8.881784200000001e-15,-40.21672856,-40.21672856,0.0,8.0,12.5
BSR36,pc-3,BSR36_ch4,5.0,7.5,200.0,200.0,25.0,10.0,10.0,-8.881784200000001e-15,-40.21672856,-40.21672856,0.0,8.0,12.5
BSR36,pc-3,BSR36_ch4,5.0,8.0,200.0,200.0,25.0,10.0,10.0,-8.881784200000001e-15,-40.21672856,-40.21672856,0.0,8.0,12.5
BSR36,pc-3,BSR36_h1,20.0,4.0,860.0,860.0,132.0,50.0,49.99943262,0.000283687545,-235.46244066,-235.45966035,0.0027803099999914593,6.515151515151516,15.348837209302326
BSR36,pc-3,BSR36_h1,20.0,4.5,860.0,860.0,148.0,50.0,49.99972196,0.000139018271,-235.46244066,-235.46111048,0.001330179999996517,5.8108108108108105,17.209302325581394
BSR36,pc-3,BSR36_h1,20.0,5.0,860.0,860.0,178.0,50.0,49.99993873,3.06340813e-05,-235.46244066,-235.462131,0.00030965999999921223,4.831460674157303,20.697674418604652
BSR36,pc-3,BSR36_h1,20.0,5.5,860.0,860.0,204.0,50.0,49.99996512,1.74420346e-05,-235.46244066,-235.46226362,0.00017704000001117493,4.215686274509804,23.72093023255814
BSR36,pc-3,BSR36_h1,20.0,6.0,860.0,860.0,234.0,50.0,49.99998291,8.54383249e-06,-235.46244066,-235.46234719,9.346999999593208e-05,3.675213675213675,27.209302325581394
BSR36,pc-3,BSR36_h1,20.0,6.5,860.0,860.0,266.0,50.0,49.99999257,3.71483757e-06,-235.46244066,-235.46239062,5.003999999075859e-05,3.2330827067669174,30.930232558139537
BSR36,pc-3,BSR36_h1,20.0,7.0,860.0,860.0,304.0,50.0,49.99999751,1.24489084e-06,-235.46244066,-235.46242348,1.7179999986183248e-05,2.8289473684210527,35.348837209302324
BSR36,pc-3,BSR36_h1,20.0,7.5,860.0,860.0,346.0,50.0,49.99999927,3.65146633e-07,-235.46244066,-235.46243539,5.270000002610686e-06,2.485549132947977,40.23255813953488
BSR36,pc-3,BSR36_h1,20.0,8.0,860.0,860.0,370.0,50.0,49.99999973,1.34023054e-07,-235.46244066,-235.46243814,2.520000009553769e-06,2.324324324324324,43.02325581395349
BSR36,pc-3,BSR36_h10,23.0,4.0,992.0,992.0,157.0,58.0,57.999381,0.000309500076,-274.51043654,-274.50746571,0.002970829999981106,6.318471337579618,15.826612903225806
BSR36,pc-3,BSR36_h10,23.0,4.5,992.0,992.0,181.0,58.0,57.99974296,0.000128517996,-274.51043654,-274.50920345,0.0012330900000279144,5.480662983425415,18.245967741935484
BSR36,pc-3,BSR36_h10,23.0,5.0,992.0,992.0,212.0,58.0,57.9999237,3.81507452e-05,-274.51043654,-274.51004149,0.00039505000000872315,4.679245283018868,21.370967741935484
BSR36,pc-3,BSR36_h10,23.0,5.5,992.0,992.0,240.0,58.0,57.99995601,2.19929923e-05,-274.51043654,-274.51020881,0.00022773000000597676,4.133333333333334,24.193548387096776
BSR36,pc-3,BSR36_h10,23.0,6.0,992.0,992.0,279.0,58.0,57.99997975,1.01235342e-05,-274.51043654,-274.51032045,0.00011609000000589731,3.5555555555555554,28.125
BSR36,pc-3,BSR36_h10,23.0,6.5,992.0,992.0,320.0,58.0,57.99999157,4.21476522e-06,-274.51043654,-274.51037951,5.7029999993574165e-05,3.1,32.25806451612903
BSR36,pc-3,BSR36_h10,23.0,7.0,992.0,992.0,372.0,58.0,57.99999743,1.28604825e-06,-274.51043654,-274.51041873,1.7809999974360835e-05,2.6666666666666665,37.5
BSR36,pc-3,BSR36_h10,23.0,7.5,992.0,992.0,412.0,58.0,57.99999904,4.81994636e-07,-274.51043654,-274.51042914,7.400000015422847e-06,2.407766990291262,41.53225806451613
BSR36,pc-3,BSR36_h10,23.0,8.0,992.0,992.0,450.0,58.0,57.9999997,1.50898121e-07,-274.51043654,-274.51043368,2.859999995052931e-06,2.2044444444444444,45.36290322580645
BSR36,pc-3,BSR36_h11,23.0,4.0,992.0,992.0,155.0,58.0,57.99924307,0.000378465697,-274.50808836,-274.50474679,0.003341569999975036,6.4,15.625
BSR36,pc-3,BSR36_h11,23.0,4.5,992.0,992.0,178.0,58.0,57.9996139,0.000193047805,-274.50808836,-274.50635785,0.0017305100000157836,5.573033707865169,17.943548387096776
BSR36,pc-3,BSR36_h11,23.0,5.0,992.0,992.0,214.0,58.0,57.99991833,4.08374719e-05,-274.50808836,-274.50766283,0.0004255299999726958,4.635514018691588,21.572580645161292
BSR36,pc-3,BSR36_h11,23.0,5.5,992.0,992.0,241.0,58.0,57.99995316,2.34212901e-05,-274.50808836,-274.50787087,0.00021749000001136665,4.1161825726141075,24.294354838709676
BSR36,pc-3,BSR36_h11,23.0,6.0,992.0,992.0,284.0,58.0,57.99997913,1.04345142e-05,-274.50808836,-274.50797278,0.00011557999999922686,3.492957746478873,28.629032258064516
BSR36,pc-3,BSR36_h11,23.0,6.5,992.0,992.0,322.0,58.0,57.99999099,4.50576957e-06,-274.50808836,-274.50802511,6.324999998241765e-05,3.080745341614907,32.45967741935484
BSR36,pc-3,BSR36_h11,23.0,7.0,992.0,992.0,382.0,58.0,57.99999761,1.19265141e-06,-274.50808836,-274.50807191,1.6449999975520768e-05,2.5968586387434556,38.50806451612903
BSR36,pc-3,BSR36_h11,23.0,7.5,992.0,992.0,421.0,58.0,57.99999903,4.83919639e-07,-274.50808836,-274.50808091,7.449999998243584e-06,2.356294536817102,42.439516129032256
BSR36,pc-3,BSR36_h11,23.0,8.0,992.0,992.0,460.0,58.0,57.99999965,1.7398072e-07,-274.50808836,-274.50808502,3.33999997792489e-06,2.1565217391304348,46.37096774193548
BSR36,pc-3,BSR36_h12,23.0,4.0,992.0,992.0,156.0,58.0,57.99926241,0.000368792917,-274.50978092,-274.5065473,0.0032336200000031567,6.358974358974359,15.725806451612904
BSR36,pc-3,BSR36_h12,23.0,4.5,992.0,992.0,176.0,58.0,57.99961327,0.000193362979,-274.50978092,-274.50802945,0.0017514700000447192,5.636363636363637,17.741935483870968
BSR36,pc-3,BSR36_h12,23.0,5.0,992.0,992.0,212.0,58.0,57.9999169,4.15483498e-05,-274.50978092,-274.50934275,0.000438170000052196,4.679245283018868,21.370967741935484
BSR36,pc-3,BSR36_h12,23.0,5.5,992.0,992.0,243.0,58.0,57.9999594,2.03004349e-05,-274.50978092,-274.5095733,0.00020762000002605419,4.082304526748971,24.495967741935484
BSR36,pc-3,BSR36_h12,23.0,6.0,992.0,992.0,279.0,58.0,57.99997794,1.10293724e-05,-274.50978092,-274.50965904,0.00012188000005153299,3.5555555555555554,28.125
BSR36,pc-3,BSR36_h12,23.0,6.5,992.0,992.0,326.0,58.0,57.99999134,4.33147884e-06,-274.50978092,-274.50972173,5.919000000176311e-05,3.042944785276074,32.86290322580645
BSR36,pc-3,BSR36_h12,23.0,7.0,992.0,992.0,379.0,58.0,57.99999715,1.42452047e-06,-274.50978092,-274.50976163,1.9290000011551456e-05,2.6174142480211082,38.20564516129032
BSR36,pc-3,BSR36_h12,23.0,7.5,992.0,992.0,419.0,58.0,57.999999,4.98061077e-07,-274.50978092,-274.50977336,7.560000028661307e-06,2.367541766109785,42.23790322580645
BSR36,pc-3,BSR36_h12,23.0,8.0,992.0,992.0,459.0,58.0,57.99999969,1.5716067e-07,-274.50978092,-274.50977776,3.1600000056641875e-06,2.161220043572985,46.270161290322584
BSR36,pc-3,BSR36_h13,23.0,4.0,992.0,992.0,159.0,58.0,57.99945899,0.000270505041,-274.51412855,-274.51119921,0.002929340000036973,6.238993710691824,16.028225806451612
BSR36,pc-3,BSR36_h13,23.0,4.5,992.0,992.0,178.0,58.0,57.99974061,0.000129697236,-274.51412855,-274.51276298,0.0013655700000185789,5.573033707865169,17.943548387096776
BSR36,pc-3,BSR36_h13,23.0,5.0,992.0,992.0,208.0,58.0,57.99990909,4.54525875e-05,-274.51412855,-274.5136701,0.0004584499999964464,4.769230769230769,20.967741935483872
BSR36,pc-3,BSR36_h13,23.0,5.5,992.0,992.0,242.0,58.0,57.99996135,1.93274076e-05,-274.51412855,-274.51392854,0.00020001000001457214,4.099173553719008,24.39516129032258
BSR36,pc-3,BSR36_h13,23.0,6.0,992.0,992.0,279.0,58.0,57.99998205,8.9771492e-06,-274.51412855,-274.51402215,0.00010639999999284555,3.5555555555555554,28.125
BSR36,pc-3,BSR36_h13,23.0,6.5,992.0,992.0,308.0,58.0,57.99998993,5.03721177e-06,-274.51412855,-274.51406386,6.468999998787694e-05,3.220779220779221,31.048387096774192
BSR36,pc-3,BSR36_h13,23.0,7.0,992.0,992.0,371.0,58.0,57.99999753,1.23512072e-06,-274.51412855,-274.51411177,1.6780000009930518e-05,2.673854447439353,37.399193548387096
BSR36,pc-3,BSR36_h13,23.0,7.5,992.0,992.0,404.0,58.0,57.99999896,5.1832264e-07,-274.51412855,-274.51412075,7.799999991675577e-06,2.4554455445544554,40.725806451612904
BSR36,pc-3,BSR36_h13,23.0,8.0,992.0,992.0,447.0,58.0,57.99999969,1.5312218e-07,-274.51412855,-274.51412583,2.7199999976801337e-06,2.21923937360179,45.060483870967744
BSR36,pc-3,BSR36_h14,23.0,4.0,992.0,992.0,157.0,58.0,57.99939239,0.000303803084,-274.51097436,-274.50780467,0.0031696899999928974,6.318471337579618,15.826612903225806
BSR36,pc-3,BSR36_h14,23.0,4.5,992.0,992.0,176.0,58.0,57.99971892,0.000140537584,-274.51097436,-274.50971411,0.0012602499999729844,5.636363636363637,17.741935483870968
BSR36,pc-3,BSR36_h14,23.0,5.0,992.0,992.0,206.0,58.0,57.99991598,4.20075607e-05,-274.51097436,-274.5105445,0.0004298599999970065,4.815533980582524,20.766129032258064
BSR36,pc-3,BSR36_h14,23.0,5.5,992.0,992.0,241.0,58.0,57.99996819,1.59025574e-05,-274.51097436,-274.51078855,0.00018581000000494896,4.1161825726141075,24.294354838709676
BSR36,pc-3,BSR36_h14,23.0,6.0,992.0,992.0,276.0,58.0,57.99998358,8.21067846e-06,-274.51097436,-274.51087045,0.00010390999995024686,3.5942028985507246,27.822580645161292
BSR36,pc-3,BSR36_h14,23.0,6.5,992.0,992.0,316.0,58.0,57.99999175,4.12341665e-06,-274.51097436,-274.51092083,5.3530000002410816e-05,3.1392405063291138,31.85483870967742
BSR36,pc-3,BSR36_h14,23.0,7.0,992.0,992.0,365.0,58.0,57.99999756,1.21811648e-06,-274.51097436,-274.51095749,1.686999996763916e-05,2.717808219178082,36.79435483870968
BSR36,pc-3,BSR36_h14,23.0,7.5,992.0,992.0,407.0,58.0,57.99999903,4.83879234e-07,-274.51097436,-274.51096679,7.569999979750719e-06,2.4373464373464375,41.028225806451616
BSR36,pc-3,BSR36_h14,23.0,8.0,992.0,992.0,447.0,58.0,57.99999968,1.58695233e-07,-274.51097436,-274.51097116,3.199999980552093e-06,2.21923937360179,45.060483870967744
BSR36,pc-3,BSR36_h15,26.0,4.0,1124.0,1124.0,178.0,66.0,65.99907772,0.000461140523,-313.55060063,-313.54697846,0.003622170000028291,6.314606741573034,15.836298932384341
BSR36,pc-3,BSR36_h15,26.0,4.5,1124.0,1124.0,210.0,66.0,65.99968073,0.000159636087,-313.55060063,-313.54921851,0.0013821200000165845,5.352380952380952,18.683274021352315
BSR36,pc-3,BSR36_h15,26.0,5.0,1124.0,1124.0,246.0,66.0,65.99990141,4.92959897e-05,-313.55060063,-313.55010546,0.0004951700000219716,4.569105691056911,21.88612099644128
BSR36,pc-3,BSR36_h15,26.0,5.5,1124.0,1124.0,288.0,66.0,65.99994882,2.5590358e-05,-313.55060063,-313.55036698,0.0002336500000410524,3.9027777777777777,25.622775800711743
BSR36,pc-3,BSR36_h15,26.0,6.0,1124.0,1124.0,324.0,66.0,65.9999726,1.37005029e-05,-313.55060063,-313.55045087,0.00014975999999933265,3.4691358024691357,28.82562277580071
BSR36,pc-3,BSR36_h15,26.0,6.5,1124.0,1124.0,384.0,66.0,65.99999146,4.27080839e-06,-313.55060063,-313.55054007,6.056000000853601e-05,2.9270833333333335,34.163701067615655
BSR36,pc-3,BSR36_h15,26.0,7.0,1124.0,1124.0,450.0,66.0,65.99999722,1.3889422e-06,-313.55060063,-313.55057992,2.071000000114509e-05,2.497777777777778,40.0355871886121
BSR36,pc-3,BSR36_h15,26.0,7.5,1124.0,1124.0,510.0,66.0,65.99999885,5.74684158e-07,-313.55060063,-313.55059059,1.0040000006483751e-05,2.203921568627451,45.37366548042704
BSR36,pc-3,BSR36_h15,26.0,8.0,1124.0,1124.0,558.0,66.0,65.99999956,2.22409057e-07,-313.55060063,-313.55059635,4.280000041489984e-06,2.014336917562724,49.644128113879006
BSR36,pc-3,BSR36_h2,20.0,4.0,860.0,860.0,134.0,50.0,49.9995339,0.00023305002,-235.46611248,-235.46358556,0.002526919999979782,6.417910447761194,15.581395348837209
BSR36,pc-3,BSR36_h2,20.0,4.5,860.0,860.0,149.0,50.0,49.99975184,0.000124081109,-235.46611248,-235.46489712,0.0012153600000033293,5.771812080536913,17.325581395348838
BSR36,pc-3,BSR36_h2,20.0,5.0,860.0,860.0,175.0,50.0,49.9999273,3.63497429e-05,-235.46611248,-235.46576364,0.00034883999998669424,4.914285714285715,20.348837209302324
BSR36,pc-3,BSR36_h2,20.0,5.5,860.0,860.0,201.0,50.0,49.99996673,1.66368175e-05,-235.46611248,-235.46593312,0.00017936000000418062,4.278606965174129,23.372093023255815
BSR36,pc-3,BSR36_h2,20.0,6.0,860.0,860.0,235.0,50.0,49.99998491,7.5425187e-06,-235.46611248,-235.46602306,8.941999999478867e-05,3.6595744680851063,27.325581395348838
BSR36,pc-3,BSR36_h2,20.0,6.5,860.0,860.0,261.0,50.0,49.99999177,4.11297609e-06,-235.46611248,-235.4660615,5.097999999748026e-05,3.2950191570881224,30.348837209302324
BSR36,pc-3,BSR36_h2,20.0,7.0,860.0,860.0,304.0,50.0,49.99999758,1.21112498e-06,-235.46611248,-235.46609609,1.63899999847672e-05,2.8289473684210527,35.348837209302324
BSR36,pc-3,BSR36_h2,20.0,7.5,860.0,860.0,336.0,50.0,49.99999921,3.96810911e-07,-235.46611248,-235.46610657,5.909999998721105e-06,2.5595238095238093,39.06976744186046
BSR36,pc-3,BSR36_h2,20.0,8.0,860.0,860.0,366.0,50.0,49.99999975,1.22503618e-07,-235.46611248,-235.46611038,2.099999989013668e-06,2.349726775956284,42.55813953488372
BSR36,pc-3,BSR36_h3,20.0,4.0,860.0,860.0,132.0,50.0,49.99935328,0.000323361039,-235.46380916,-235.46099096,0.0028182000000072094,6.515151515151516,15.348837209302326
BSR36,pc-3,BSR36_h3,20.0,4.5,860.0,860.0,147.0,50.0,49.99962336,0.000188319184,-235.46380916,-235.46199212,0.0018170400000201425,5.850340136054422,17.093023255813954
BSR36,pc-3,BSR36_h3,20.0,5.0,860.0,860.0,182.0,50.0,49.99993305,3.34727417e-05,-235.46380916,-235.46346605,0.00034311000001707725,4.725274725274725,21.162790697674417
BSR36,pc-3,BSR36_h3,20.0,5.5,860.0,860.0,205.0,50.0,49.99996558,1.72086182e-05,-235.46380916,-235.4636434,0.00016576000001577995,4.195121951219512,23.837209302325583
BSR36,pc-3,BSR36_h3,20.0,6.0,860.0,860.0,235.0,50.0,49.99998232,8.83803045e-06,-235.46380916,-235.46371037,9.879000000978522e-05,3.6595744680851063,27.325581395348838
BSR36,pc-3,BSR36_h3,20.0,6.5,860.0,860.0,270.0,50.0,49.99999245,3.77341895e-06,-235.46380916,-235.46375595,5.3210000004355607e-05,3.185185185185185,31.3953488372093
BSR36,pc-3,BSR36_h3,20.0,7.0,860.0,860.0,309.0,50.0,49.99999748,1.25863706e-06,-235.46380916,-235.46379301,1.615000002175293e-05,2.7831715210355985,35.93023255813954
BSR36,pc-3,BSR36_h3,20.0,7.5,860.0,860.0,344.0,50.0,49.99999911,4.42873034e-07,-235.46380916,-235.46380255,6.6100000140068005e-06,2.5,40.0
BSR36,pc-3,BSR36_h3,20.0,8.0,860.0,860.0,373.0,50.0,49.99999971,1.45039873e-07,-235.46380916,-235.46380644,2.7199999976801337e-06,2.3056300268096517,43.372093023255815
BSR36,pc-3,BSR36_h4,20.0,4.0,860.0,860.0,136.0,50.0,49.99952187,0.000239063057,-235.46385676,-235.46144348,0.002413279999984752,6.323529411764706,15.813953488372093
BSR36,pc-3,BSR36_h4,20.0,4.5,860.0,860.0,147.0,50.0,49.99969361,0.000153193049,-235.46385676,-235.46229115,0.001565610000000106,5.850340136054422,17.093023255813954
BSR36,pc-3,BSR36_h4,20.0,5.0,860.0,860.0,181.0,50.0,49.9999378,3.10979477e-05,-235.46385676,-235.46352418,0.000332579999991367,4.751381215469613,21.046511627906977
BSR36,pc-3,BSR36_h4,20.0,5.5,860.0,860.0,201.0,50.0,49.99996305,1.84755189e-05,-235.46385676,-235.46367045,0.00018631000000368658,4.278606965174129,23.372093023255815
BSR36,pc-3,BSR36_h4,20.0,6.0,860.0,860.0,233.0,50.0,49.99998423,7.88680377e-06,-235.46385676,-235.4637644,9.235999999646083e-05,3.6909871244635193,27.093023255813954
BSR36,pc-3,BSR36_h4,20.0,6.5,860.0,860.0,260.0,50.0,49.99999149,4.25502498e-06,-235.46385676,-235.46380268,5.408000001239088e-05,3.3076923076923075,30.232558139534884
BSR36,pc-3,BSR36_h4,20.0,7.0,860.0,860.0,300.0,50.0,49.99999757,1.21581283e-06,-235.46385676,-235.4638402,1.656000000593849e-05,2.8666666666666667,34.883720930232556
BSR36,pc-3,BSR36_h4,20.0,7.5,860.0,860.0,335.0,50.0,49.99999919,4.06599856e-07,-235.46385676,-235.46385093,5.829999992101875e-06,2.5671641791044775,38.95348837209303
BSR36,pc-3,BSR36_h4,20.0,8.0,860.0,860.0,367.0,50.0,49.99999978,1.12213989e-07,-235.46385676,-235.46385475,2.0100000028833165e-06,2.343324250681199,42.674418604651166
BSR36,pc-3,BSR36_h5,20.0,4.0,860.0,860.0,136.0,50.0,49.99962778,0.000186107829,-235.46794988,-235.46578792,0.0021619599999951333,6.323529411764706,15.813953488372093
BSR36,pc-3,BSR36_h5,20.0,4.5,860.0,860.0,148.0,50.0,49.99974575,0.00012712706,-235.46794988,-235.46653588,0.0014139999999827069,5.8108108108108105,17.209302325581394
BSR36,pc-3,BSR36_h5,20.0,5.0,860.0,860.0,172.0,50.0,49.99991691,4.15438462e-05,-235.46794988,-235.46757706,0.00037281999999549953,5.0,20.0
BSR36,pc-3,BSR36_h5,20.0,5.5,860.0,860.0,204.0,50.0,49.99997168,1.41603456e-05,-235.46794988,-235.46778308,0.0001667999999881431,4.215686274509804,23.72093023255814
BSR36,pc-3,BSR36_h5,20.0,6.0,860.0,860.0,232.0,50.0,49.99998599,7.00519844e-06,-235.46794988,-235.46786912,8.076000000301065e-05,3.706896551724138,26.976744186046513
BSR36,pc-3,BSR36_h5,20.0,6.5,860.0,860.0,252.0,50.0,49.99999055,4.72288833e-06,-235.46794988,-235.46789474,5.514000000061969e-05,3.4126984126984126,29.302325581395348
BSR36,pc-3,BSR36_h5,20.0,7.0,860.0,860.0,300.0,50.0,49.99999723,1.3865725e-06,-235.46794988,-235.46793266,1.7219999989492862e-05,2.8666666666666667,34.883720930232556
BSR36,pc-3,BSR36_h5,20.0,7.5,860.0,860.0,338.0,50.0,49.99999934,3.32003982e-07,-235.46794988,-235.46794519,4.689999997253835e-06,2.544378698224852,39.30232558139535
BSR36,pc-3,BSR36_h5,20.0,8.0,860.0,860.0,364.0,50.0,49.99999973,1.33147076e-07,-235.46794988,-235.4679477,2.1799999956328975e-06,2.3626373626373627,42.325581395348834
BSR36,pc-3,BSR36_h6,23.0,4.0,992.0,992.0,163.0,58.0,57.99958778,0.000206110185,-274.51838936,-274.51595041,0.0024389499999983855,6.085889570552148,16.431451612903224
BSR36,pc-3,BSR36_h6,23.0,4.5,992.0,992.0,175.0,58.0,57.99973683,0.000131583532,-274.51838936,-274.51684159,0.0015477700000019468,5.668571428571428,17.641129032258064
BSR36,pc-3,BSR36_h6,23.0,5.0,992.0,992.0,203.0,58.0,57.99990293,4.8537142e-05,-274.51838936,-274.51794289,0.00044647000004260917,4.886699507389163,20.463709677419356
BSR36,pc-3,BSR36_h6,23.0,5.5,992.0,992.0,241.0,58.0,57.99996369,1.81556214e-05,-274.51838936,-274.51818223,0.0002071300000352494,4.1161825726141075,24.294354838709676
BSR36,pc-3,BSR36_h6,23.0,6.0,992.0,992.0,275.0,58.0,57.99998277,8.61724173e-06,-274.51838936,-274.51828928,0.0001000800000383606,3.6072727272727274,27.721774193548388
BSR36,pc-3,BSR36_h6,23.0,6.5,992.0,992.0,302.0,58.0,57.99998875,5.62257971e-06,-274.51838936,-274.51832168,6.768000002921326e-05,3.2847682119205297,30.443548387096776
BSR36,pc-3,BSR36_h6,23.0,7.0,992.0,992.0,368.0,58.0,57.99999727,1.3642472e-06,-274.51838936,-274.5183717,1.7660000025898626e-05,2.6956521739130435,37.096774193548384
BSR36,pc-3,BSR36_h6,23.0,7.5,992.0,992.0,403.0,58.0,57.99999916,4.20076827e-07,-274.51838936,-274.51838293,6.430000041746098e-06,2.4615384615384617,40.625
BSR36,pc-3,BSR36_h6,23.0,8.0,992.0,992.0,437.0,58.0,57.99999967,1.63995807e-07,-274.51838936,-274.51838655,2.8100000122321944e-06,2.2700228832951943,44.05241935483871
BSR36,pc-3,BSR36_h7,23.0,4.0,992.0,992.0,156.0,58.0,57.99944104,0.000279478709,-274.5146185,-274.51156624,0.0030522600000040256,6.358974358974359,15.725806451612904
BSR36,pc-3,BSR36_h7,23.0,4.5,992.0,992.0,177.0,58.0,57.99972904,0.000135479688,-274.5146185,-274.51331104,0.0013074599999640668,5.604519774011299,17.842741935483872
BSR36,pc-3,BSR36_h7,23.0,5.0,992.0,992.0,211.0,58.0,57.99991164,4.41803268e-05,-274.5146185,-274.51419828,0.0004202199999667755,4.701421800947867,21.27016129032258
BSR36,pc-3,BSR36_h7,23.0,5.5,992.0,992.0,242.0,58.0,57.99995979,2.01045601e-05,-274.5146185,-274.51440488,0.00021362000001090564,4.099173553719008,24.39516129032258
BSR36,pc-3,BSR36_h7,23.0,6.0,992.0,992.0,278.0,58.0,57.99998115,9.4247718e-06,-274.5146185,-274.51450839,0.0001101099999800681,3.568345323741007,28.024193548387096
BSR36,pc-3,BSR36_h7,23.0,6.5,992.0,992.0,318.0,58.0,57.99999147,4.26251478e-06,-274.5146185,-274.51455992,5.8579999972607766e-05,3.119496855345912,32.056451612903224
BSR36,pc-3,BSR36_h7,23.0,7.0,992.0,992.0,368.0,58.0,57.99999733,1.33661811e-06,-274.5146185,-274.51460045,1.8049999994218524e-05,2.6956521739130435,37.096774193548384
BSR36,pc-3,BSR36_h7,23.0,7.5,992.0,992.0,415.0,58.0,57.99999904,4.77589936e-07,-274.5146185,-274.51461134,7.159999995565158e-06,2.3903614457831326,41.83467741935484
BSR36,pc-3,BSR36_h7,23.0,8.0,992.0,992.0,453.0,58.0,57.99999969,1.53719864e-07,-274.5146185,-274.51461577,2.7300000056129647e-06,2.1898454746136866,45.66532258064516
BSR36,pc-3,BSR36_h8,23.0,4.0,992.0,992.0,159.0,58.0,57.999488,0.000255999709,-274.51653437,-274.51382735,0.002707020000002558,6.238993710691824,16.028225806451612
BSR36,pc-3,BSR36_h8,23.0,4.5,992.0,992.0,178.0,58.0,57.99976886,0.000115568016,-274.51653437,-274.51529767,0.001236699999992652,5.573033707865169,17.943548387096776
BSR36,pc-3,BSR36_h8,23.0,5.0,992.0,992.0,211.0,58.0,57.99992112,3.9437745e-05,-274.51653437,-274.51614851,0.000385859999994409,4.701421800947867,21.27016129032258
BSR36,pc-3,BSR36_h8,23.0,5.5,992.0,992.0,240.0,58.0,57.99996182,1.90910843e-05,-274.51653437,-274.51632344,0.00021092999998018058,4.133333333333334,24.193548387096776
BSR36,pc-3,BSR36_h8,23.0,6.0,992.0,992.0,279.0,58.0,57.99998201,8.99634479e-06,-274.51653437,-274.51642785,0.00010651999997435269,3.5555555555555554,28.125
BSR36,pc-3,BSR36_h8,23.0,6.5,992.0,992.0,310.0,58.0,57.99999004,4.98007778e-06,-274.51653437,-274.51647136,6.300999996255996e-05,3.2,31.25
BSR36,pc-3,BSR36_h8,23.0,7.0,992.0,992.0,366.0,58.0,57.99999741,1.29404598e-06,-274.51653437,-274.5165164,1.7969999987599294e-05,2.710382513661202,36.895161290322584
BSR36,pc-3,BSR36_h8,23.0,7.5,992.0,992.0,406.0,58.0,57.99999906,4.71274014e-07,-274.51653437,-274.51652715,7.219999986318726e-06,2.4433497536945814,40.92741935483871
BSR36,pc-3,BSR36_h8,23.0,8.0,992.0,992.0,446.0,58.0,57.99999972,1.41884225e-07,-274.51653437,-274.51653187,2.4999999936881068e-06,2.2242152466367715,44.95967741935484
BSR36,pc-3,BSR36_h9,23.0,4.0,992.0,992.0,157.0,58.0,57.99934127,0.00032936588,-274.51390249,-274.51076514,0.003137350000031347,6.318471337579618,15.826612903225806
BSR36,pc-3,BSR36_h9,23.0,4.5,992.0,992.0,175.0,58.0,57.99963869,0.00018065256,-274.51390249,-274.51216047,0.0017420199999946817,5.668571428571428,17.641129032258064
BSR36,pc-3,BSR36_h9,23.0,5.0,992.0,992.0,212.0,58.0,57.99991441,4.27937693e-05,-274.51390249,-274.51348488,0.0004176099999995131,4.679245283018868,21.370967741935484
BSR36,pc-3,BSR36_h9,23.0,5.5,992.0,992.0,240.0,58.0,57.99995779,2.11033046e-05,-274.51390249,-274.51369072,0.00021177000002126078,4.133333333333334,24.193548387096776
BSR36,pc-3,BSR36_h9,23.0,6.0,992.0,992.0,275.0,58.0,57.99997757,1.12159475e-05,-274.51390249,-274.51377924,0.00012325000000146247,3.6072727272727274,27.721774193548388
BSR36,pc-3,BSR36_h9,23.0,6.5,992.0,992.0,318.0,58.0,57.99999093,4.53674592e-06,-274.51390249,-274.5138422,6.0290000021723245e-05,3.119496855345912,32.056451612903224
BSR36,pc-3,BSR36_h9,23.0,7.0,992.0,992.0,372.0,58.0,57.99999737,1.31718602e-06,-274.51390249,-274.5138857,1.679000001786335e-05,2.6666666666666665,37.5
BSR36,pc-3,BSR36_h9,23.0,7.5,992.0,992.0,417.0,58.0,57.99999902,4.8855911e-07,-274.51390249,-274.51389481,7.680000010168442e-06,2.3788968824940047,42.03629032258065
BSR36,pc-3,BSR36_h9,23.0,8.0,992.0,992.0,449.0,58.0,57.99999963,1.83906572e-07,-274.51390249,-274.51389908,3.4100000334547076e-06,2.2093541202672604,45.26209677419355
BSR36,pc-3,BSR36_r1,15.0,4.0,660.0,660.0,105.0,40.0,39.99966267,0.000168662825,-195.24269164,-195.24092825,0.0017633900000078029,6.285714285714286,15.909090909090908
BSR36,pc-3,BSR36_r1,15.0,4.5,660.0,660.0,115.0,40.0,39.99982251,8.8746558e-05,-195.24269164,-195.24185281,0.0008388299999921855,5.739130434782608,17.424242424242426
BSR36,pc-3,BSR36_r1,15.0,5.0,660.0,660.0,129.0,40.0,39.99991878,4.06101619e-05,-195.24269164,-195.24233022,0.0003614199999901757,5.116279069767442,19.545454545454547
BSR36,pc-3,BSR36_r1,15.0,5.5,660.0,660.0,153.0,40.0,39.99997619,1.19032784e-05,-195.24269164,-195.24256534,0.00012630000000513064,4.313725490196078,23.181818181818183
BSR36,pc-3,BSR36_r1,15.0,6.0,660.0,660.0,172.0,40.0,39.99998871,5.64330618e-06,-195.24269164,-195.24261401,7.762999999272324e-05,3.8372093023255816,26.060606060606062
BSR36,pc-3,BSR36_r1,15.0,6.5,660.0,660.0,194.0,40.0,39.99999504,2.48246688e-06,-195.24269164,-195.24265581,3.5830000001624285e-05,3.402061855670103,29.393939393939394
BSR36,pc-3,BSR36_r1,15.0,7.0,660.0,660.0,212.0,40.0,39.99999765,1.17263416e-06,-195.24269164,-195.24267472,1.6920000007303315e-05,3.1132075471698113,32.121212121212125
BSR36,pc-3,BSR36_r1,15.0,7.5,660.0,660.0,238.0,40.0,39.99999932,3.37581689e-07,-195.24269164,-195.24268612,5.520000001979497e-06,2.773109243697479,36.06060606060606
BSR36,pc-3,BSR36_r1,15.0,8.0,660.0,660.0,258.0,40.0,39.99999986,7.17724369e-08,-195.24269164,-195.24269038,1.2600000047768845e-06,2.558139534883721,39.09090909090909
BSR36,pc-3,BSR36_r10,28.0,4.0,1252.0,1252.0,225.0,78.0,77.99928054,0.000359732149,-389.32588319,-389.32211999,0.003763200000037159,5.564444444444445,17.971246006389777
BSR36,pc-3,BSR36_r10,28.0,4.5,1252.0,1252.0,262.0,78.0,77.99973907,0.000130463474,-389.32588319,-389.32426951,0.001613679999991291,4.778625954198473,20.926517571884983
BSR36,pc-3,BSR36_r10,28.0,5.0,1252.0,1252.0,303.0,78.0,77.99989555,5.22261006e-05,-389.32588319,-389.32525782,0.0006253700000229401,4.132013201320132,24.201277955271564
BSR36,pc-3,BSR36_r10,28.0,5.5,1252.0,1252.0,346.0,78.0,77.9999458,2.70987361e-05,-389.32588319,-389.32555886,0.00032433000001219625,3.6184971098265897,27.635782747603834
BSR36,pc-3,BSR36_r10,28.0,6.0,1252.0,1252.0,400.0,78.0,77.99997466,1.26676845e-05,-389.32588319,-389.32571435,0.0001688400000148249,3.13,31.94888178913738
BSR36,pc-3,BSR36_r10,28.0,6.5,1252.0,1252.0,457.0,78.0,77.99998751,6.24331033e-06,-389.32588319,-389.32579159,9.160000001884328e-05,2.7396061269146608,36.501597444089455
BSR36,pc-3,BSR36_r10,28.0,7.0,1252.0,1252.0,535.0,78.0,77.99999601,1.99555409e-06,-389.32588319,-389.32585086,3.2330000010460935e-05,2.3401869158878505,42.73162939297124
BSR36,pc-3,BSR36_r10,28.0,7.5,1252.0,1252.0,596.0,78.0,77.99999851,7.42861552e-07,-389.32588319,-389.32586966,1.352999998971427e-05,2.1006711409395975,47.6038338658147
BSR36,pc-3,BSR36_r10,28.0,8.0,1252.0,1252.0,658.0,78.0,77.99999955,2.22603738e-07,-389.32588319,-389.32587849,4.700000033608376e-06,1.9027355623100304,52.55591054313099
BSR36,pc-3,BSR36_r11,28.0,4.0,1252.0,1252.0,228.0,78.0,77.99940694,0.000296528098,-389.30756612,-389.30408483,0.003481289999967885,5.491228070175438,18.210862619808307
BSR36,pc-3,BSR36_r11,28.0,4.5,1252.0,1252.0,268.0,78.0,77.99979151,0.00010424545,-389.30756612,-389.3063478,0.0012183199999640237,4.6716417910447765,21.405750798722046
BSR36,pc-3,BSR36_r11,28.0,5.0,1252.0,1252.0,296.0,78.0,77.99988516,5.74196415e-05,-389.30756612,-389.30686221,0.0007039099999701648,4.22972972972973,23.642172523961662
BSR36,pc-3,BSR36_r11,28.0,5.5,1252.0,1252.0,354.0,78.0,77.99994814,2.59309107e-05,-389.30756612,-389.30726191,0.0003042099999674974,3.536723163841808,28.27476038338658
BSR36,pc-3,BSR36_r11,28.0,6.0,1252.0,1252.0,409.0,78.0,77.99997439,1.28028314e-05,-389.30756612,-389.30739979,0.00016633000001320397,3.0611246943765282,32.66773162939297
BSR36,pc-3,BSR36_r11,28.0,6.5,1252.0,1252.0,460.0,78.0,77.99998689,6.55456348e-06,-389.30756612,-389.30747491,9.120999999367996e-05,2.7217391304347824,36.74121405750799
BSR36,pc-3,BSR36_r11,28.0,7.0,1252.0,1252.0,545.0,78.0,77.99999605,1.9759019e-06,-389.30756612,-389.30753317,3.294999999070569e-05,2.2972477064220183,43.53035143769968
BSR36,pc-3,BSR36_r11,28.0,7.5,1252.0,1252.0,605.0,78.0,77.99999848,7.5921082e-07,-389.30756612,-389.30755245,1.3669999987087067e-05,2.069421487603306,48.322683706070286
BSR36,pc-3,BSR36_r11,28.0,8.0,1252.0,1252.0,666.0,78.0,77.9999995,2.51428055e-07,-389.30756612,-389.3075608,5.320000013853132e-06,1.87987987987988,53.194888178913736
BSR36,pc-3,BSR36_r12,28.0,4.0,1252.0,1252.0,224.0,78.0,77.99933124,0.000334380085,-389.32215514,-389.31836496,0.0037901800000099684,5.589285714285714,17.891373801916934
BSR36,pc-3,BSR36_r12,28.0,4.5,1252.0,1252.0,267.0,78.0,77.99980493,9.75355383e-05,-389.32215514,-389.32094863,0.0012065100000313578,4.689138576779026,21.3258785942492
BSR36,pc-3,BSR36_r12,28.0,5.0,1252.0,1252.0,296.0,78.0,77.99988797,5.60137924e-05,-389.32215514,-389.32151527,0.0006398699999863311,4.22972972972973,23.642172523961662
BSR36,pc-3,BSR36_r12,28.0,5.5,1252.0,1252.0,346.0,78.0,77.9999498,2.50993668e-05,-389.32215514,-389.32185849,0.00029664999999567954,3.6184971098265897,27.635782747603834
BSR36,pc-3,BSR36_r12,28.0,6.0,1252.0,1252.0,399.0,78.0,77.99997522,1.23891852e-05,-389.32215514,-389.32198617,0.00016897000000426488,3.137844611528822,31.869009584664536
BSR36,pc-3,BSR36_r12,28.0,6.5,1252.0,1252.0,448.0,78.0,77.99998752,6.24246121e-06,-389.32215514,-389.32206268,9.246000001894572e-05,2.794642857142857,35.78274760383387
BSR36,pc-3,BSR36_r12,28.0,7.0,1252.0,1252.0,528.0,78.0,77.99999594,2.02887899e-06,-389.32215514,-389.3221227,3.243999998403524e-05,2.371212121212121,42.17252396166134
BSR36,pc-3,BSR36_r12,28.0,7.5,1252.0,1252.0,593.0,78.0,77.99999857,7.15032485e-07,-389.32215514,-389.32214245,1.2690000005477486e-05,2.111298482293423,47.364217252396166
BSR36,pc-3,BSR36_r12,28.0,8.0,1252.0,1252.0,657.0,78.0,77.99999956,2.19203486e-07,-389.32215514,-389.32215047,4.670000009809883e-06,1.9056316590563165,52.47603833865815
BSR36,pc-3,BSR36_r13,28.0,4.0,1252.0,1252.0,228.0,78.0,77.99938673,0.000306636038,-389.34054876,-389.33719769,0.003351070000007894,5.491228070175438,18.210862619808307
BSR36,pc-3,BSR36_r13,28.0,4.5,1252.0,1252.0,262.0,78.0,77.99975212,0.000123940034,-389.34054876,-389.33903551,0.0015132500000163418,4.778625954198473,20.926517571884983
BSR36,pc-3,BSR36_r13,28.0,5.0,1252.0,1252.0,302.0,78.0,77.99989023,5.48851227e-05,-389.34054876,-389.33989483,0.0006539299999985815,4.145695364238411,24.121405750798722
BSR36,pc-3,BSR36_r13,28.0,5.5,1252.0,1252.0,354.0,78.0,77.99995223,2.38840862e-05,-389.34054876,-389.34023838,0.00031037999997352017,3.536723163841808,28.27476038338658
BSR36,pc-3,BSR36_r13,28.0,6.0,1252.0,1252.0,398.0,78.0,77.99997395,1.30246838e-05,-389.34054876,-389.34036645,0.0001823100000137856,3.1457286432160805,31.789137380191693
BSR36,pc-3,BSR36_r13,28.0,6.5,1252.0,1252.0,446.0,78.0,77.99998586,7.06839773e-06,-389.34054876,-389.34044545,0.00010330999998586776,2.807174887892377,35.62300319488818
BSR36,pc-3,BSR36_r13,28.0,7.0,1252.0,1252.0,524.0,78.0,77.9999954,2.30036829e-06,-389.34054876,-389.34051135,3.741000000445638e-05,2.3893129770992365,41.853035143769965
BSR36,pc-3,BSR36_r13,28.0,7.5,1252.0,1252.0,600.0,78.0,77.99999871,6.44087365e-07,-389.34054876,-389.34053729,1.1470000004010217e-05,2.0866666666666664,47.92332268370607
BSR36,pc-3,BSR36_r13,28.0,8.0,1252.0,1252.0,648.0,78.0,77.99999948,2.58406168e-07,-389.34054876,-389.34054356,5.199999975502578e-06,1.9320987654320987,51.757188498402556
BSR36,pc-3,BSR36_r14,28.0,4.0,1252.0,1252.0,226.0,78.0,77.99931517,0.000342413579,-389.33427134,-389.3306226,0.003648739999960071,5.539823008849558,18.05111821086262
BSR36,pc-3,BSR36_r14,28.0,4.5,1252.0,1252.0,266.0,78.0,77.99978624,0.000106879574,-389.33427134,-389.33295398,0.0013173599999731778,4.706766917293233,21.24600638977636
BSR36,pc-3,BSR36_r14,28.0,5.0,1252.0,1252.0,298.0,78.0,77.99989007,5.49666723e-05,-389.33427134,-389.33358588,0.0006854599999996935,4.201342281879195,23.80191693290735
BSR36,pc-3,BSR36_r14,28.0,5.5,1252.0,1252.0,346.0,78.0,77.99994485,2.75725251e-05,-389.33427134,-389.33392659,0.0003447500000106629,3.6184971098265897,27.635782747603834
BSR36,pc-3,BSR36_r14,28.0,6.0,1252.0,1252.0,398.0,78.0,77.9999737,1.31520357e-05,-389.33427134,-389.33409279,0.0001785499999868989,3.1457286432160805,31.789137380191693
BSR36,pc-3,BSR36_r14,28.0,6.5,1252.0,1252.0,458.0,78.0,77.99998661,6.69421778e-06,-389.33427134,-389.33417449,9.684999997716659e-05,2.7336244541484715,36.5814696485623
BSR36,pc-3,BSR36_r14,28.0,7.0,1252.0,1252.0,542.0,78.0,77.9999961,1.95109023e-06,-389.33427134,-389.33423951,3.1830000011723314e-05,2.309963099630996,43.29073482428115
BSR36,pc-3,BSR36_r14,28.0,7.5,1252.0,1252.0,604.0,78.0,77.99999859,7.04006958e-07,-389.33427134,-389.3342584,1.2939999976424588e-05,2.0728476821192054,48.242811501597444
BSR36,pc-3,BSR36_r14,28.0,8.0,1252.0,1252.0,660.0,78.0,77.99999952,2.40092746e-07,-389.33427134,-389.33426638,4.960000012488308e-06,1.896969696969697,52.715654952076676
BSR36,pc-3,BSR36_r15,34.0,4.0,1516.0,1516.0,278.0,94.0,93.99928508,0.000357460736,-467.43363462,-467.42955762,0.004076999999995223,5.453237410071942,18.337730870712402
BSR36,pc-3,BSR36_r15,34.0,4.5,1516.0,1516.0,326.0,94.0,93.99975533,0.000122335136,-467.43363462,-467.43213981,0.00149480999999696,4.6503067484662575,21.503957783641162
BSR36,pc-3,BSR36_r15,34.0,5.0,1516.0,1516.0,372.0,94.0,93.99988145,5.92740867e-05,-467.43363462,-467.43290571,0.0007289100000207327,4.075268817204301,24.53825857519789
BSR36,pc-3,BSR36_r15,34.0,5.5,1516.0,1516.0,428.0,94.0,93.99994139,2.93037393e-05,-467.43363462,-467.43326099,0.00037363000001278124,3.542056074766355,28.232189973614776
BSR36,pc-3,BSR36_r15,34.0,6.0,1516.0,1516.0,490.0,94.0,93.99997081,1.45943853e-05,-467.43363462,-467.43342736,0.00020726000002468936,3.093877551020408,32.321899736147756
BSR36,pc-3,BSR36_r15,34.0,6.5,1516.0,1516.0,552.0,94.0,93.99998384,8.08062689e-06,-467.43363462,-467.43351616,0.00011846000001014545,2.746376811594203,36.41160949868074
BSR36,pc-3,BSR36_r15,34.0,7.0,1516.0,1516.0,654.0,94.0,93.99999504,2.47933563e-06,-467.43363462,-467.43359435,4.026999999950931e-05,2.3180428134556577,43.13984168865435
BSR36,pc-3,BSR36_r15,34.0,7.5,1516.0,1516.0,726.0,94.0,93.99999824,8.78749653e-07,-467.43363462,-467.4336191,1.5520000033575343e-05,2.088154269972452,47.889182058047496
BSR36,pc-3,BSR36_r15,34.0,8.0,1516.0,1516.0,806.0,94.0,93.99999941,2.94928675e-07,-467.43363462,-467.43362835,6.2700000285076385e-06,1.880893300248139,53.16622691292876
BSR36,pc-3,BSR36_r16,36.0,4.0,1584.0,1584.0,278.0,96.0,95.9992662,0.000366899987,-468.60343882,-468.59926732,0.0041714999999840074,5.697841726618705,17.550505050505052
BSR36,pc-3,BSR36_r16,36.0,4.5,1584.0,1584.0,315.0,96.0,95.99969599,0.000152005417,-468.60343882,-468.6016218,0.0018170200000326986,5.0285714285714285,19.886363636363637
BSR36,pc-3,BSR36_r16,36.0,5.0,1584.0,1584.0,362.0,96.0,95.99985949,7.02574421e-05,-468.60343882,-468.60267412,0.0007646999999906257,4.375690607734807,22.853535353535353
BSR36,pc-3,BSR36_r16,36.0,5.5,1584.0,1584.0,424.0,96.0,95.9999381,3.09489858e-05,-468.60343882,-468.60306573,0.0003730899999823123,3.7358490566037736,26.767676767676768
BSR36,pc-3,BSR36_r16,36.0,6.0,1584.0,1584.0,488.0,96.0,95.99996863,1.56850993e-05,-468.60343882,-468.60323422,0.0002046000000177628,3.2459016393442623,30.80808080808081
BSR36,pc-3,BSR36_r16,36.0,6.5,1584.0,1584.0,545.0,96.0,95.99998268,8.65786515e-06,-468.60343882,-468.60332098,0.0001178400000299007,2.906422018348624,34.406565656565654
BSR36,pc-3,BSR36_r16,36.0,7.0,1584.0,1584.0,645.0,96.0,95.99999488,2.56109792e-06,-468.60343882,-468.6034012,3.7620000000515574e-05,2.4558139534883723,40.71969696969697
BSR36,pc-3,BSR36_r16,36.0,7.5,1584.0,1584.0,724.0,96.0,95.99999826,8.69552736e-07,-468.60343882,-468.60342391,1.4910000004419999e-05,2.1878453038674035,45.707070707070706
BSR36,pc-3,BSR36_r16,36.0,8.0,1584.0,1584.0,798.0,96.0,95.99999948,2.62360402e-07,-468.60343882,-468.60343371,5.110000017793936e-06,1.9849624060150375,50.378787878787875
BSR36,pc-3,BSR36_r2,18.0,4.0,792.0,792.0,132.0,48.0,47.99955022,0.000224888961,-234.30232071,-234.3003279,0.001992809999990186,6.0,16.666666666666668
BSR36,pc-3,BSR36_r2,18.0,4.5,792.0,792.0,138.0,48.0,47.99964384,0.000178080752,-234.30232071,-234.30055065,0.0017700600000125633,5.739130434782608,17.424242424242426
BSR36,pc-3,BSR36_r2,18.0,5.0,792.0,792.0,174.0,48.0,47.99995007,2.49672517e-05,-234.30232071,-234.30201852,0.0003021900000135247,4.551724137931035,21.96969696969697
BSR36,pc-3,BSR36_r2,18.0,5.5,792.0,792.0,192.0,48.0,47.99996791,1.60430908e-05,-234.30232071,-234.30212846,0.00019224999999778447,4.125,24.242424242424242
BSR36,pc-3,BSR36_r2,18.0,6.0,792.0,792.0,222.0,48.0,47.99998372,8.1401312e-06,-234.30232071,-234.30221481,0.00010589999999410793,3.5675675675675675,28.03030303030303
BSR36,pc-3,BSR36_r2,18.0,6.5,792.0,792.0,246.0,48.0,47.99999125,4.37626099e-06,-234.30232071,-234.30225973,6.09800000006544e-05,3.2195121951219514,31.060606060606062
BSR36,pc-3,BSR36_r2,18.0,7.0,792.0,792.0,294.0,48.0,47.99999734,1.32829e-06,-234.30232071,-234.30230111,1.9600000001673834e-05,2.693877551020408,37.121212121212125
BSR36,pc-3,BSR36_r2,18.0,7.5,792.0,792.0,324.0,48.0,47.99999924,3.81085272e-07,-234.30232071,-234.30231467,6.0400000165827805e-06,2.4444444444444446,40.90909090909091
BSR36,pc-3,BSR36_r2,18.0,8.0,792.0,792.0,348.0,48.0,47.99999987,6.33659134e-08,-234.30232071,-234.30231945,1.2600000047768845e-06,2.2758620689655173,43.93939393939394
BSR36,pc-3,BSR36_r3,18.0,4.0,792.0,792.0,129.0,48.0,47.99951303,0.000243485334,-234.29447632,-234.2921479,0.0023284199999977773,6.1395348837209305,16.28787878787879
BSR36,pc-3,BSR36_r3,18.0,4.5,792.0,792.0,144.0,48.0,47.99978344,0.000108281072,-234.29447632,-234.29334974,0.001126580000004651,5.5,18.181818181818183
BSR36,pc-3,BSR36_r3,18.0,5.0,792.0,792.0,167.0,48.0,47.99992985,3.50739159e-05,-234.29447632,-234.29407154,0.0004047799999966628,4.74251497005988,21.085858585858585
BSR36,pc-3,BSR36_r3,18.0,5.5,792.0,792.0,192.0,48.0,47.99997018,1.49092282e-05,-234.29447632,-234.29431507,0.00016124999999078682,4.125,24.242424242424242
BSR36,pc-3,BSR36_r3,18.0,6.0,792.0,792.0,223.0,48.0,47.99998787,6.06328018e-06,-234.29447632,-234.29439908,7.723999999598163e-05,3.5515695067264574,28.156565656565657
BSR36,pc-3,BSR36_r3,18.0,6.5,792.0,792.0,244.0,48.0,47.99999253,3.73264458e-06,-234.29447632,-234.29442264,5.3680000007716444e-05,3.2459016393442623,30.80808080808081
BSR36,pc-3,BSR36_r3,18.0,7.0,792.0,792.0,283.0,48.0,47.99999755,1.22488341e-06,-234.29447632,-234.29445929,1.703000000929933e-05,2.7985865724381624,35.73232323232323
BSR36,pc-3,BSR36_r3,18.0,7.5,792.0,792.0,311.0,48.0,47.99999922,3.88953001e-07,-234.29447632,-234.29447037,5.95000000203072e-06,2.5466237942122185,39.26767676767677
BSR36,pc-3,BSR36_r3,18.0,8.0,792.0,792.0,338.0,48.0,47.99999978,1.0875851e-07,-234.29447632,-234.29447457,1.7499999955816747e-06,2.3431952662721893,42.676767676767675
BSR36,pc-3,BSR36_r4,21.0,4.0,924.0,924.0,156.0,56.0,55.99942748,0.00028626175,-273.35366209,-273.35097456,0.00268753000000288,5.923076923076923,16.883116883116884
BSR36,pc-3,BSR36_r4,21.0,4.5,924.0,924.0,176.0,56.0,55.99976432,0.000117842065,-273.35366209,-273.35235649,0.0013056000000233325,5.25,19.047619047619047
BSR36,pc-3,BSR36_r4,21.0,5.0,924.0,924.0,206.0,56.0,55.99992715,3.64264047e-05,-273.35366209,-273.35324384,0.0004182499999956235,4.485436893203883,22.294372294372295
BSR36,pc-3,BSR36_r4,21.0,5.5,924.0,924.0,233.0,56.0,55.99996114,1.94322858e-05,-273.35366209,-273.35342773,0.0002343599999790058,3.9656652360515023,25.216450216450216
BSR36,pc-3,BSR36_r4,21.0,6.0,924.0,924.0,273.0,56.0,55.99998237,8.81395565e-06,-273.35366209,-273.35354722,0.00011487000000443004,3.3846153846153846,29.545454545454547
BSR36,pc-3,BSR36_r4,21.0,6.5,924.0,924.0,302.0,56.0,55.99998971,5.14393628e-06,-273.35366209,-273.35359271,6.938000001355249e-05,3.0596026490066226,32.683982683982684
BSR36,pc-3,BSR36_r4,21.0,7.0,924.0,924.0,358.0,56.0,55.99999711,1.44489302e-06,-273.35366209,-273.35364046,2.1629999992001103e-05,2.5810055865921786,38.74458874458875
BSR36,pc-3,BSR36_r4,21.0,7.5,924.0,924.0,396.0,56.0,55.99999901,4.9322157e-07,-273.35366209,-273.35365402,8.06999997848834e-06,2.3333333333333335,42.857142857142854
BSR36,pc-3,BSR36_r4,21.0,8.0,924.0,924.0,429.0,56.0,55.99999973,1.33736563e-07,-273.35366209,-273.35365947,2.619999975195242e-06,2.1538461538461537,46.42857142857143
BSR36,pc-3,BSR36_r5,21.0,4.0,924.0,924.0,150.0,56.0,55.99932431,0.000337845977,-273.34279838,-273.3396877,0.003110679999963395,6.16,16.233766233766232
BSR36,pc-3,BSR36_r5,21.0,4.5,924.0,924.0,172.0,56.0,55.9997185,0.000140748216,-273.34279838,-273.34132316,0.0014752199999747972,5.372093023255814,18.614718614718615
BSR36,pc-3,BSR36_r5,21.0,5.0,924.0,924.0,206.0,56.0,55.99992364,3.81786357e-05,-273.34279838,-273.34238227,0.00041611000000330023,4.485436893203883,22.294372294372295
BSR36,pc-3,BSR36_r5,21.0,5.5,924.0,924.0,235.0,56.0,55.9999638,1.80987347e-05,-273.34279838,-273.34259998,0.00019839999998794156,3.931914893617021,25.432900432900432
BSR36,pc-3,BSR36_r5,21.0,6.0,924.0,924.0,269.0,56.0,55.99998139,9.30399985e-06,-273.34279838,-273.34268871,0.00010966999997208404,3.4349442379182156,29.11255411255411
BSR36,pc-3,BSR36_r5,21.0,6.5,924.0,924.0,306.0,56.0,55.99999131,4.34460969e-06,-273.34279838,-273.34273701,6.13699999689743e-05,3.019607843137255,33.116883116883116
BSR36,pc-3,BSR36_r5,21.0,7.0,924.0,924.0,361.0,56.0,55.99999767,1.16442702e-06,-273.34279838,-273.34278066,1.7719999959808774e-05,2.559556786703601,39.06926406926407
BSR36,pc-3,BSR36_r5,21.0,7.5,924.0,924.0,392.0,56.0,55.99999897,5.13778087e-07,-273.34279838,-273.34278978,8.600000001024455e-06,2.357142857142857,42.42424242424242
BSR36,pc-3,BSR36_r5,21.0,8.0,924.0,924.0,427.0,56.0,55.99999972,1.40984579e-07,-273.34279838,-273.34279549,2.8899999620080052e-06,2.1639344262295084,46.21212121212121
BSR36,pc-3,BSR36_r6,21.0,4.0,924.0,924.0,156.0,56.0,55.99951945,0.000240277314,-273.34585357,-273.34358765,0.0022659199999566226,5.923076923076923,16.883116883116884
BSR36,pc-3,BSR36_r6,21.0,4.5,924.0,924.0,174.0,56.0,55.99979766,0.000101167891,-273.34585357,-273.34481257,0.001040999999986525,5.310344827586207,18.83116883116883
BSR36,pc-3,BSR36_r6,21.0,5.0,924.0,924.0,204.0,56.0,55.99993346,3.32718833e-05,-273.34585357,-273.34547817,0.00037539999999580687,4.529411764705882,22.07792207792208
BSR36,pc-3,BSR36_r6,21.0,5.5,924.0,924.0,228.0,56.0,55.99996364,1.81817848e-05,-273.34585357,-273.3456604,0.00019316999998864048,4.052631578947368,24.675324675324674
BSR36,pc-3,BSR36_r6,21.0,6.0,924.0,924.0,267.0,56.0,55.99998343,8.28453977e-06,-273.34585357,-273.34574986,0.00010370999996212049,3.460674157303371,28.896103896103895
BSR36,pc-3,BSR36_r6,21.0,6.5,924.0,924.0,295.0,56.0,55.99999131,4.34566356e-06,-273.34585357,-273.34579382,5.97499999912543e-05,3.1322033898305084,31.926406926406926
BSR36,pc-3,BSR36_r6,21.0,7.0,924.0,924.0,344.0,56.0,55.9999969,1.54770954e-06,-273.34585357,-273.34583168,2.1889999970881036e-05,2.686046511627907,37.22943722943723
BSR36,pc-3,BSR36_r6,21.0,7.5,924.0,924.0,388.0,56.0,55.99999901,4.95497204e-07,-273.34585357,-273.34584593,7.639999978437118e-06,2.381443298969072,41.99134199134199
BSR36,pc-3,BSR36_r6,21.0,8.0,924.0,924.0,427.0,56.0,55.99999977,1.13873181e-07,-273.34585357,-273.34585128,2.289999997628911e-06,2.1639344262295084,46.21212121212121
BSR36,pc-3,BSR36_r7,21.0,4.0,924.0,924.0,156.0,56.0,55.99947842,0.000260791872,-273.3414276,-273.33900378,0.0024238199999899734,5.923076923076923,16.883116883116884
BSR36,pc-3,BSR36_r7,21.0,4.5,924.0,924.0,173.0,56.0,55.99973595,0.000132026817,-273.3414276,-273.34018852,0.0012390799999479896,5.341040462427745,18.72294372294372
BSR36,pc-3,BSR36_r7,21.0,5.0,924.0,924.0,202.0,56.0,55.99992652,3.67383168e-05,-273.3414276,-273.34100906,0.00041853999999830194,4.574257425742574,21.861471861471863
BSR36,pc-3,BSR36_r7,21.0,5.5,924.0,924.0,230.0,56.0,55.9999624,1.87996634e-05,-273.3414276,-273.34122462,0.00020297999998319938,4.017391304347826,24.89177489177489
BSR36,pc-3,BSR36_r7,21.0,6.0,924.0,924.0,267.0,56.0,55.99998296,8.52214705e-06,-273.3414276,-273.34132701,0.00010058999998818763,3.460674157303371,28.896103896103895
BSR36,pc-3,BSR36_r7,21.0,6.5,924.0,924.0,300.0,56.0,55.99999185,4.07480692e-06,-273.3414276,-273.34136979,5.780999998705738e-05,3.08,32.467532467532465
BSR36,pc-3,BSR36_r7,21.0,7.0,924.0,924.0,353.0,56.0,55.9999971,1.45011144e-06,-273.3414276,-273.34140625,2.134999999725551e-05,2.6175637393767706,38.2034632034632
BSR36,pc-3,BSR36_r7,21.0,7.5,924.0,924.0,397.0,56.0,55.9999991,4.48168198e-07,-273.3414276,-273.34142003,7.569999979750719e-06,2.327455919395466,42.96536796536797
BSR36,pc-3,BSR36_r7,21.0,8.0,924.0,924.0,430.0,56.0,55.99999972,1.38136954e-07,-273.3414276,-273.34142487,2.729999948769546e-06,2.1488372093023256,46.53679653679654
BSR36,pc-3,BSR36_r8,21.0,4.0,924.0,924.0,156.0,56.0,55.99942875,0.000285623145,-273.34541415,-273.34282849,0.0025856600000224716,5.923076923076923,16.883116883116884
BSR36,pc-3,BSR36_r8,21.0,4.5,924.0,924.0,178.0,56.0,55.99975639,0.000121805814,-273.34541415,-273.34425588,0.0011582700000190016,5.191011235955056,19.264069264069263
BSR36,pc-3,BSR36_r8,21.0,5.0,924.0,924.0,205.0,56.0,55.9999229,3.85521877e-05,-273.34541415,-273.34499734,0.0004168099999901642,4.507317073170731,22.186147186147185
BSR36,pc-3,BSR36_r8,21.0,5.5,924.0,924.0,239.0,56.0,55.9999679,1.60522365e-05,-273.34541415,-273.34523097,0.0001831800000218209,3.8661087866108788,25.865800865800868
BSR36,pc-3,BSR36_r8,21.0,6.0,924.0,924.0,267.0,56.0,55.99998294,8.52995277e-06,-273.34541415,-273.3453088,0.00010535000001254957,3.460674157303371,28.896103896103895
BSR36,pc-3,BSR36_r8,21.0,6.5,924.0,924.0,305.0,56.0,55.99999201,3.99428355e-06,-273.34541415,-273.34535907,5.5080000038287835e-05,3.0295081967213116,33.00865800865801
BSR36,pc-3,BSR36_r8,21.0,7.0,924.0,924.0,352.0,56.0,55.99999725,1.37451896e-06,-273.34541415,-273.34539338,2.0769999991898658e-05,2.625,38.095238095238095
BSR36,pc-3,BSR36_r8,21.0,7.5,924.0,924.0,390.0,56.0,55.99999908,4.58555693e-07,-273.34541415,-273.34540701,7.140000036542915e-06,2.3692307692307693,42.20779220779221
BSR36,pc-3,BSR36_r8,21.0,8.0,924.0,924.0,420.0,56.0,55.99999969,1.56555284e-07,-273.34541415,-273.34541133,2.8200000201650255e-06,2.2,45.45454545454545
BSR36,pc-3,BSR36_r9,21.0,4.0,924.0,924.0,155.0,56.0,55.99947942,0.000260287531,-273.3453401,-273.34282428,0.0025158199999850694,5.961290322580645,16.774891774891774
BSR36,pc-3,BSR36_r9,21.0,4.5,924.0,924.0,172.0,56.0,55.99977239,0.000113806288,-273.3453401,-273.34422527,0.0011148300000058953,5.372093023255814,18.614718614718615
BSR36,pc-3,BSR36_r9,21.0,5.0,924.0,924.0,199.0,56.0,55.99992227,3.88665938e-05,-273.3453401,-273.34493628,0.00040381999997407547,4.64321608040201,21.536796536796537
BSR36,pc-3,BSR36_r9,21.0,5.5,924.0,924.0,227.0,56.0,55.99996252,1.87389402e-05,-273.3453401,-273.34514336,0.00019673999997849023,4.070484581497797,24.567099567099568
BSR36,pc-3,BSR36_r9,21.0,6.0,924.0,924.0,270.0,56.0,55.99998539,7.30302398e-06,-273.3453401,-273.34524621,9.388999995962877e-05,3.422222222222222,29.22077922077922
BSR36,pc-3,BSR36_r9,21.0,6.5,924.0,924.0,300.0,56.0,55.99999211,3.94526829e-06,-273.3453401,-273.34528502,5.5079999981444416e-05,3.08,32.467532467532465
BSR36,pc-3,BSR36_r9,21.0,7.0,924.0,924.0,347.0,56.0,55.99999703,1.48395914e-06,-273.3453401,-273.34531863,2.1469999978762644e-05,2.6628242074927955,37.55411255411256
BSR36,pc-3,BSR36_r9,21.0,7.5,924.0,924.0,390.0,56.0,55.99999908,4.58984577e-07,-273.3453401,-273.34533249,7.610000011482043e-06,2.3692307692307693,42.20779220779221
BSR36,pc-3,BSR36_r9,21.0,8.0,924.0,924.0,424.0,56.0,55.99999969,1.52943525e-07,-273.3453401,-273.34533712,2.979999976560066e-06,2.1792452830188678,45.887445887445885
C20C246,pc-3,11_C20BowlC5v_C20C24,20.0,4.0,1280.0,1276.0,311.0,120.0,119.99915171,0.000424145035,-756.91623879,-756.9122127,0.004026089999911164,4.115755627009646,24.296875
C20C246,pc-3,11_C20BowlC5v_C20C24,20.0,4.5,1280.0,1276.0,356.0,120.0,119.99969198,0.000154008141,-756.91623879,-756.91480944,0.0014293499999666892,3.595505617977528,27.8125
C20C246,pc-3,11_C20BowlC5v_C20C24,20.0,5.0,1280.0,1276.0,412.0,120.0,119.99988481,5.75941522e-05,-756.91623879,-756.91558211,0.0006566800000200601,3.1067961165048543,32.1875
C20C246,pc-3,11_C20BowlC5v_C20C24,20.0,5.5,1280.0,1276.0,444.0,120.0,119.99993167,3.41642484e-05,-756.91623879,-756.91582812,0.00041066999995109654,2.8828828828828827,34.6875
C20C246,pc-3,11_C20BowlC5v_C20C24,20.0,6.0,1280.0,1276.0,500.0,120.0,119.99997279,1.36068943e-05,-756.91623879,-756.91604895,0.000189839999961805,2.56,39.0625
C20C246,pc-3,11_C20BowlC5v_C20C24,20.0,6.5,1280.0,1276.0,561.0,120.0,119.99998951,5.24704059e-06,-756.91623879,-756.91615402,8.476999994400103e-05,2.2816399286987523,43.828125
C20C246,pc-3,11_C20BowlC5v_C20C24,20.0,7.0,1280.0,1276.0,605.0,120.0,119.99999483,2.58256355e-06,-756.91623879,-756.91619561,4.317999992053956e-05,2.115702479338843,47.265625
C20C246,pc-3,11_C20BowlC5v_C20C24,20.0,7.5,1280.0,1276.0,689.0,120.0,119.99999844,7.77751225e-07,-756.91623879,-756.91622386,1.4930000020285661e-05,1.8577648766328012,53.828125
C20C246,pc-3,11_C20BowlC5v_C20C24,20.0,8.0,1280.0,1276.0,751.0,120.0,119.99999947,2.63565035e-07,-756.91623879,-756.91623339,5.399999963628943e-06,1.7043941411451398,58.671875
C20C246,pc-3,14_C20CageD2h_C20C24,20.0,4.0,1280.0,1280.0,316.0,120.0,119.99868813,0.000655936745,-756.81040372,-756.80363396,0.0067697599999974045,4.050632911392405,24.6875
C20C246,pc-3,14_C20CageD2h_C20C24,20.0,4.5,1280.0,1280.0,344.0,120.0,119.9991514,0.000424302473,-756.81040372,-756.80626756,0.0041361599999163445,3.7209302325581395,26.875
C20C246,pc-3,14_C20CageD2h_C20C24,20.0,5.0,1280.0,1280.0,436.0,120.0,119.99989847,5.07654163e-05,-756.81040372,-756.80986407,0.0005396499999505977,2.9357798165137616,34.0625
C20C246,pc-3,14_C20CageD2h_C20C24,20.0,5.5,1280.0,1280.0,476.0,120.0,119.99994343,2.82841112e-05,-756.81040372,-756.81010707,0.00029664999999567954,2.689075630252101,37.1875
C20C246,pc-3,14_C20CageD2h_C20C24,20.0,6.0,1280.0,1280.0,520.0,120.0,119.99996801,1.59935037e-05,-756.81040372,-756.81021346,0.0001902599999539234,2.4615384615384617,40.625
C20C246,pc-3,14_C20CageD2h_C20C24,20.0,6.5,1280.0,1280.0,592.0,120.0,119.99998997,5.01592802e-06,-756.81040372,-756.81031419,8.952999996836297e-05,2.1621621621621623,46.25
C20C246,pc-3,14_C20CageD2h_C20C24,20.0,7.0,1280.0,1280.0,656.0,120.0,119.99999567,2.16619949e-06,-756.81040372,-756.8103599,4.3819999973493395e-05,1.951219512195122,51.25
C20C246,pc-3,14_C20CageD2h_C20C24,20.0,7.5,1280.0,1280.0,704.0,120.0,119.99999743,1.28286823e-06,-756.81040372,-756.81037719,2.6529999900049006e-05,1.8181818181818181,55.0
C20C246,pc-3,14_C20CageD2h_C20C24,20.0,8.0,1280.0,1280.0,780.0,120.0,119.99999893,5.37134191e-07,-756.81040372,-756.81039248,1.123999993524194e-05,1.641025641025641,60.9375
C20C246,pc-3,15_C20CageD3h_C20C24,20.0,4.0,1280.0,1280.0,320.0,120.0,119.99870109,0.000649456382,-756.80986422,-756.80363145,0.00623276999999689,4.0,25.0
C20C246,pc-3,15_C20CageD3h_C20C24,20.0,4.5,1280.0,1280.0,348.0,120.0,119.99918451,0.000407742509,-756.80986422,-756.80596774,0.003896479999980329,3.67816091954023,27.1875
C20C246,pc-3,15_C20CageD3h_C20C24,20.0,5.0,1280.0,1280.0,442.0,120.0,119.99990693,4.65325089e-05,-756.80986422,-756.80936746,0.0004967600000327366,2.8959276018099547,34.53125
C20C246,pc-3,15_C20CageD3h_C20C24,20.0,5.5,1280.0,1280.0,478.0,120.0,119.99994671,2.66463382e-05,-756.80986422,-756.80958557,0.00027865000004112517,2.6778242677824267,37.34375
C20C246,pc-3,15_C20CageD3h_C20C24,20.0,6.0,1280.0,1280.0,520.0,120.0,119.99997092,1.45379295e-05,-756.80986422,-756.80968426,0.00017995999996855971,2.4615384615384617,40.625
C20C246,pc-3,15_C20CageD3h_C20C24,20.0,6.5,1280.0,1280.0,592.0,120.0,119.99999068,4.6606165e-06,-756.80986422,-756.80977755,8.666999997331004e-05,2.1621621621621623,46.25
C20C246,pc-3,15_C20CageD3h_C20C24,20.0,7.0,1280.0,1280.0,652.0,120.0,119.9999955,2.25154093e-06,-756.80986422,-756.80981887,4.535000005034817e-05,1.9631901840490797,50.9375
C20C246,pc-3,15_C20CageD3h_C20C24,20.0,7.5,1280.0,1280.0,704.0,120.0,119.9999974,1.30129031e-06,-756.80986422,-756.80983713,2.7090000003227033e-05,1.8181818181818181,55.0
C20C246,pc-3,15_C20CageD3h_C20C24,20.0,8.0,1280.0,1280.0,790.0,120.0,119.9999991,4.48846151e-07,-756.80986422,-756.80985479,9.429999977328407e-06,1.620253164556962,61.71875
C20C246,pc-3,16_C20RingC10h_C20C24,20.0,4.0,1280.0,1278.0,261.0,120.0,119.99944508,0.000277462143,-756.94840291,-756.94505948,0.0033434299999726136,4.904214559386973,20.390625
C20C246,pc-3,16_C20RingC10h_C20C24,20.0,4.5,1280.0,1278.0,310.0,120.0,119.99975085,0.000124574373,-756.94840291,-756.94726853,0.00113438000005317,4.129032258064516,24.21875
C20C246,pc-3,16_C20RingC10h_C20C24,20.0,5.0,1280.0,1278.0,338.0,120.0,119.99988068,5.96583375e-05,-756.94840291,-756.94758278,0.0008201300000791889,3.78698224852071,26.40625
C20C246,pc-3,16_C20RingC10h_C20C24,20.0,5.5,1280.0,1278.0,378.0,120.0,119.99995049,2.47552066e-05,-756.94840291,-756.94819424,0.00020867000000635016,3.386243386243386,29.53125
C20C246,pc-3,16_C20RingC10h_C20C24,20.0,6.0,1280.0,1278.0,398.0,120.0,119.99998157,9.21398083e-06,-756.94840291,-756.9482469,0.00015601000006881804,3.2160804020100504,31.09375
C20C246,pc-3,16_C20RingC10h_C20C24,20.0,6.5,1280.0,1278.0,430.0,120.0,119.99999157,4.21267576e-06,-756.94840291,-756.94833685,6.605999999464984e-05,2.9767441860465116,33.59375
C20C246,pc-3,16_C20RingC10h_C20C24,20.0,7.0,1280.0,1278.0,475.0,120.0,119.99999711,1.44314686e-06,-756.94840291,-756.94838077,2.2140000055514975e-05,2.694736842105263,37.109375
C20C246,pc-3,16_C20RingC10h_C20C24,20.0,7.5,1280.0,1278.0,504.0,120.0,119.99999849,7.53638538e-07,-756.94840291,-756.94839262,1.0289999977430853e-05,2.5396825396825395,39.375
C20C246,pc-3,16_C20RingC10h_C20C24,20.0,8.0,1280.0,1278.0,582.0,120.0,119.99999973,1.37026497e-07,-756.94840291,-756.94839984,3.0700000479555456e-06,2.1993127147766325,45.46875
C20C246,pc-3,17_C24CageOh_C20C24,24.0,4.0,1536.0,1534.0,382.0,144.0,143.99829106,0.000854470108,-908.28667174,-908.27903522,0.007636520000005476,4.020942408376963,24.869791666666668
C20C246,pc-3,17_C24CageOh_C20C24,24.0,4.5,1536.0,1534.0,430.0,144.0,143.99915737,0.000421314349,-908.28667174,-908.28258378,0.004087959999992563,3.572093023255814,27.994791666666668
C20C246,pc-3,17_C24CageOh_C20C24,24.0,5.0,1536.0,1534.0,548.0,144.0,143.99985753,7.12354397e-05,-908.28667174,-908.28596732,0.0007044199999199918,2.802919708029197,35.677083333333336
C20C246,pc-3,17_C24CageOh_C20C24,24.0,5.5,1536.0,1534.0,598.0,144.0,143.99992705,3.64730777e-05,-908.28667174,-908.28623478,0.0004369600000018181,2.568561872909699,38.932291666666664
C20C246,pc-3,17_C24CageOh_C20C24,24.0,6.0,1536.0,1534.0,646.0,144.0,143.9999572,2.14018728e-05,-908.28667174,-908.28638028,0.00029145999997126637,2.3777089783281733,42.057291666666664
C20C246,pc-3,17_C24CageOh_C20C24,24.0,6.5,1536.0,1534.0,696.0,144.0,143.99997846,1.07677189e-05,-908.28667174,-908.2865214,0.0001503400000046895,2.206896551724138,45.3125
C20C246,pc-3,17_C24CageOh_C20C24,24.0,7.0,1536.0,1534.0,814.0,144.0,143.99999389,3.0553776e-06,-908.28667174,-908.28662077,5.096999996112572e-05,1.886977886977887,52.994791666666664
C20C246,pc-3,17_C24CageOh_C20C24,24.0,7.5,1536.0,1534.0,884.0,144.0,143.99999739,1.30283256e-06,-908.28667174,-908.28664253,2.9209999979684653e-05,1.737556561085973,57.552083333333336
C20C246,pc-3,17_C24CageOh_C20C24,24.0,8.0,1536.0,1534.0,980.0,144.0,143.99999918,4.10368472e-07,-908.28667174,-908.28666334,8.399999956054671e-06,1.5673469387755101,63.802083333333336
C20C246,pc-3,18_C24CageD3d_C20C24,24.0,4.0,1536.0,1535.0,383.0,144.0,143.99842916,0.000785418486,-908.32363685,-908.31575926,0.007877589999907286,4.010443864229765,24.934895833333332
C20C246,pc-3,18_C24CageD3d_C20C24,24.0,4.5,1536.0,1535.0,419.0,144.0,143.99913904,0.000430480473,-908.32363685,-908.31916967,0.00446718000000601,3.6658711217183773,27.278645833333332
C20C246,pc-3,18_C24CageD3d_C20C24,24.0,5.0,1536.0,1535.0,540.0,144.0,143.99987625,6.18728904e-05,-908.32363685,-908.32300839,0.000628459999916231,2.8444444444444446,35.15625
C20C246,pc-3,18_C24CageD3d_C20C24,24.0,5.5,1536.0,1535.0,613.0,144.0,143.99994471,2.76445516e-05,-908.32363685,-908.32332939,0.00030745999993087025,2.5057096247960846,39.908854166666664
C20C246,pc-3,18_C24CageD3d_C20C24,24.0,6.0,1536.0,1535.0,636.0,144.0,143.99995833,2.08359378e-05,-908.32363685,-908.3233879,0.0002489500000137923,2.4150943396226414,41.40625
C20C246,pc-3,18_C24CageD3d_C20C24,24.0,6.5,1536.0,1535.0,719.0,144.0,143.99998544,7.27956197e-06,-908.32363685,-908.32351693,0.00011991999997462699,2.1363004172461753,46.809895833333336
C20C246,pc-3,18_C24CageD3d_C20C24,24.0,7.0,1536.0,1535.0,793.0,144.0,143.99999345,3.27503346e-06,-908.32363685,-908.32357456,6.228999995983031e-05,1.9369482976040353,51.627604166666664
C20C246,pc-3,18_C24CageD3d_C20C24,24.0,7.5,1536.0,1535.0,878.0,144.0,143.99999693,1.5363279e-06,-908.32363685,-908.32360512,3.1729999932395e-05,1.7494305239179955,57.161458333333336
C20C246,pc-3,18_C24CageD3d_C20C24,24.0,8.0,1536.0,1535.0,983.0,144.0,143.99999896,5.22068959e-07,-908.32363685,-908.32362529,1.1559999961718859e-05,1.5625635808748728,63.997395833333336
C20C246,pc-3,19_C24CoronaD6h_C20C24,24.0,4.0,1536.0,1528.0,375.0,144.0,143.99886618,0.000566908268,-908.38637128,-908.3816469,0.004724380000084238,4.096,24.4140625
C20C246,pc-3,19_C24CoronaD6h_C20C24,24.0,4.5,1536.0,1528.0,428.0,144.0,143.99940264,0.000298680654,-908.38637128,-908.38459901,0.0017722700000604164,3.588785046728972,27.864583333333332
C20C246,pc-3,19_C24CoronaD6h_C20C24,24.0,5.0,1536.0,1528.0,483.0,144.0,143.99984605,7.69751724e-05,-908.38637128,-908.38557251,0.0007987700000740006,3.1801242236024843,31.4453125
C20C246,pc-3,19_C24CoronaD6h_C20C24,24.0,5.5,1536.0,1528.0,532.0,144.0,143.99990575,4.71270155e-05,-908.38637128,-908.38592391,0.00044737000007444294,2.887218045112782,34.635416666666664
C20C246,pc-3,19_C24CoronaD6h_C20C24,24.0,6.0,1536.0,1528.0,592.0,144.0,143.99995652,2.1737704e-05,-908.38637128,-908.38612229,0.00024899000004552363,2.5945945945945947,38.541666666666664
C20C246,pc-3,19_C24CoronaD6h_C20C24,24.0,6.5,1536.0,1528.0,658.0,144.0,143.99998361,8.19394755e-06,-908.38637128,-908.38623395,0.00013733000002957851,2.3343465045592704,42.838541666666664
C20C246,pc-3,19_C24CoronaD6h_C20C24,24.0,7.0,1536.0,1528.0,738.0,144.0,143.99999385,3.0771339e-06,-908.38637128,-908.38631519,5.609000004369591e-05,2.0813008130081303,48.046875
C20C246,pc-3,19_C24CoronaD6h_C20C24,24.0,7.5,1536.0,1528.0,818.0,144.0,143.99999772,1.14053117e-06,-908.38637128,-908.38634977,2.1510000010493968e-05,1.8777506112469438,53.255208333333336
C20C246,pc-3,19_C24CoronaD6h_C20C24,24.0,8.0,1536.0,1528.0,908.0,144.0,143.99999939,3.03567063e-07,-908.38637128,-908.38636511,6.170000006022747e-06,1.6916299559471366,59.114583333333336
C20C246,pc-3,20_C24RingC12h_C20C24,24.0,4.0,1536.0,1533.0,330.0,144.0,143.99935601,0.000321993435,-908.37223239,-908.36913594,0.00309645000004366,4.654545454545454,21.484375
C20C246,pc-3,20_C24RingC12h_C20C24,24.0,4.5,1536.0,1533.0,377.0,144.0,143.99961915,0.00019042733,-908.37223239,-908.37111018,0.0011222100000622959,4.074270557029178,24.544270833333332
C20C246,pc-3,20_C24RingC12h_C20C24,24.0,5.0,1536.0,1533.0,429.0,144.0,143.99992674,3.66315212e-05,-908.37223239,-908.37184803,0.00038435999999819614,3.5804195804195804,27.9296875
C20C246,pc-3,20_C24RingC12h_C20C24,24.0,5.5,1536.0,1533.0,453.0,144.0,143.99994097,2.95172495e-05,-908.37223239,-908.37198443,0.0002479600000242499,3.390728476821192,29.4921875
C20C246,pc-3,20_C24RingC12h_C20C24,24.0,6.0,1536.0,1533.0,479.0,144.0,143.99998114,9.43126753e-06,-908.37223239,-908.37206145,0.00017093999997541687,3.2066805845511483,31.184895833333332
C20C246,pc-3,20_C24RingC12h_C20C24,24.0,6.5,1536.0,1533.0,526.0,144.0,143.99999132,4.34080725e-06,-908.37223239,-908.37216176,7.062999998197483e-05,2.920152091254753,34.244791666666664
C20C246,pc-3,20_C24RingC12h_C20C24,24.0,7.0,1536.0,1533.0,574.0,144.0,143.99999628,1.85793749e-06,-908.37223239,-908.37220567,2.6720000050772796e-05,2.6759581881533103,37.369791666666664
C20C246,pc-3,20_C24RingC12h_C20C24,24.0,7.5,1536.0,1533.0,623.0,144.0,143.99999845,7.77498585e-07,-908.37223239,-908.37221856,1.3830000057168945e-05,2.465489566613162,40.559895833333336
C20C246,pc-3,20_C24RingC12h_C20C24,24.0,8.0,1536.0,1533.0,712.0,144.0,143.99999968,1.59616846e-07,-908.37223239,-908.37222926,3.1299999818656943e-06,2.157303370786517,46.354166666666664
INV23,pc-3,INV24_BN_Corannulene,30.0,4.0,1620.0,1620.0,300.0,130.0,129.9976119,0.0011940495,-798.39967269,-798.38991596,0.009756729999935487,5.4,18.51851851851852
INV23,pc-3,INV24_BN_Corannulene,30.0,4.5,1620.0,1620.0,375.0,130.0,129.99959656,0.00020171804,-798.39967269,-798.39724252,0.0024301700000251003,4.32,23.14814814814815
INV23,pc-3,INV24_BN_Corannulene,30.0,5.0,1620.0,1620.0,443.0,130.0,129.99986602,6.69910852e-05,-798.39967269,-798.398835,0.0008376900000257592,3.6568848758465013,27.34567901234568
INV23,pc-3,INV24_BN_Corannulene,30.0,5.5,1620.0,1620.0,499.0,130.0,129.9999345,3.27479202e-05,-798.39967269,-798.39920805,0.00046464000001833483,3.246492985971944,30.80246913580247
INV23,pc-3,INV24_BN_Corannulene,30.0,6.0,1620.0,1620.0,559.0,130.0,129.99996556,1.72189938e-05,-798.39967269,-798.39940025,0.0002724400000033711,2.8980322003577816,34.50617283950617
INV23,pc-3,INV24_BN_Corannulene,30.0,6.5,1620.0,1620.0,643.0,130.0,129.99998701,6.49650109e-06,-798.39967269,-798.39956384,0.0001088499999468695,2.5194401244167963,39.69135802469136
INV23,pc-3,INV24_BN_Corannulene,30.0,7.0,1620.0,1620.0,738.0,130.0,129.99999499,2.50586606e-06,-798.39967269,-798.39962943,4.3259999984002206e-05,2.1951219512195124,45.55555555555556
INV23,pc-3,INV24_BN_Corannulene,30.0,7.5,1620.0,1620.0,819.0,130.0,129.99999788,1.06225957e-06,-798.39967269,-798.39965315,1.9540000039341976e-05,1.978021978021978,50.55555555555556
INV23,pc-3,INV24_BN_Corannulene,30.0,8.0,1620.0,1620.0,908.0,130.0,129.99999918,4.08907084e-07,-798.39967269,-798.39966445,8.239999942816212e-06,1.7841409691629957,56.04938271604938
INV23,pc-3,INV24_BN_Corannulene_TS,30.0,4.0,1620.0,1620.0,316.0,130.0,129.99759284,0.00120357941,-798.38966926,-798.38132383,0.008345429999963017,5.1265822784810124,19.506172839506174
INV23,pc-3,INV24_BN_Corannulene_TS,30.0,4.5,1620.0,1620.0,386.0,130.0,129.99961368,0.000193160461,-798.38966926,-798.38760541,0.00206385000001319,4.196891191709844,23.82716049382716
INV23,pc-3,INV24_BN_Corannulene_TS,30.0,5.0,1620.0,1620.0,446.0,130.0,129.99984212,7.89398043e-05,-798.38966926,-798.38886012,0.0008091400000012072,3.632286995515695,27.530864197530864
INV23,pc-3,INV24_BN_Corannulene_TS,30.0,5.5,1620.0,1620.0,494.0,130.0,129.99990398,4.80100934e-05,-798.38966926,-798.38915202,0.0005172400000219568,3.279352226720648,30.493827160493826
INV23,pc-3,INV24_BN_Corannulene_TS,30.0,6.0,1620.0,1620.0,561.0,130.0,129.99996498,1.75101215e-05,-798.38966926,-798.38941709,0.00025216999995336664,2.8877005347593583,34.629629629629626
INV23,pc-3,INV24_BN_Corannulene_TS,30.0,6.5,1620.0,1620.0,640.0,130.0,129.99998652,6.74176361e-06,-798.38966926,-798.38956823,0.00010102999999617168,2.53125,39.50617283950617
INV23,pc-3,INV24_BN_Corannulene_TS,30.0,7.0,1620.0,1620.0,725.0,130.0,129.99999474,2.63030419e-06,-798.38966926,-798.38962983,3.9430000015272526e-05,2.2344827586206897,44.75308641975309
INV23,pc-3,INV24_BN_Corannulene_TS,30.0,7.5,1620.0,1620.0,799.0,130.0,129.99999793,1.03614308e-06,-798.38966926,-798.38965032,1.8940000018119463e-05,2.0275344180225283,49.32098765432099
INV23,pc-3,INV24_BN_Corannulene_TS,30.0,8.0,1620.0,1620.0,882.0,130.0,129.99999927,3.63838339e-07,-798.38966926,-798.38966139,7.869999990361976e-06,1.836734693877551,54.44444444444444
INV23,pc-3,INV24_BN_Sumanene,33.0,4.0,1752.0,1752.0,336.0,138.0,137.99808972,0.000955141178,-833.98741657,-833.97909619,0.008320380000100158,5.214285714285714,19.17808219178082
INV23,pc-3,INV24_BN_Sumanene,33.0,4.5,1752.0,1752.0,406.0,138.0,137.99956602,0.000216987588,-833.98741657,-833.98500071,0.002415860000041903,4.315270935960591,23.17351598173516
INV23,pc-3,INV24_BN_Sumanene,33.0,5.0,1752.0,1752.0,480.0,138.0,137.99984917,7.54171093e-05,-833.98741657,-833.98647111,0.0009454600000253777,3.65,27.397260273972602
INV23,pc-3,INV24_BN_Sumanene,33.0,5.5,1752.0,1752.0,546.0,138.0,137.99992846,3.57702597e-05,-833.98741657,-833.98691992,0.0004966500000591623,3.208791208791209,31.164383561643834
INV23,pc-3,INV24_BN_Sumanene,33.0,6.0,1752.0,1752.0,617.0,138.0,137.99996381,1.80948005e-05,-833.98741657,-833.98713162,0.0002849500000365879,2.8395461912479742,35.21689497716895
INV23,pc-3,INV24_BN_Sumanene,33.0,6.5,1752.0,1752.0,711.0,138.0,137.99998532,7.34024647e-06,-833.98741657,-833.98729255,0.00012402000004385627,2.4641350210970465,40.582191780821915
INV23,pc-3,INV24_BN_Sumanene,33.0,7.0,1752.0,1752.0,808.0,138.0,137.99999441,2.79674477e-06,-833.98741657,-833.98736709,4.948000002968911e-05,2.1683168316831685,46.118721461187214
INV23,pc-3,INV24_BN_Sumanene,33.0,7.5,1752.0,1752.0,898.0,138.0,137.99999757,1.21334149e-06,-833.98741657,-833.98739421,2.2360000002663583e-05,1.9510022271714922,51.25570776255708
INV23,pc-3,INV24_BN_Sumanene,33.0,8.0,1752.0,1752.0,994.0,138.0,137.9999991,4.47647651e-07,-833.98741657,-833.98740744,9.130000080403988e-06,1.7625754527162978,56.7351598173516
INV23,pc-3,INV24_BN_Sumanene_TS,33.0,4.0,1752.0,1752.0,363.0,138.0,137.99839736,0.000801320397,-833.94150463,-833.93558146,0.005923170000073696,4.8264462809917354,20.71917808219178
INV23,pc-3,INV24_BN_Sumanene_TS,33.0,4.5,1752.0,1752.0,417.0,138.0,137.9995997,0.000200152254,-833.94150463,-833.93930747,0.0021971600000370017,4.201438848920863,23.801369863013697
INV23,pc-3,INV24_BN_Sumanene_TS,33.0,5.0,1752.0,1752.0,487.0,138.0,137.99985692,7.15380531e-05,-833.94150463,-833.94069052,0.0008141100000784718,3.597535934291581,27.796803652968038
INV23,pc-3,INV24_BN_Sumanene_TS,33.0,5.5,1752.0,1752.0,543.0,138.0,137.99991304,4.34799305e-05,-833.94150463,-833.94099173,0.0005129000001034001,3.226519337016575,30.993150684931507
INV23,pc-3,INV24_BN_Sumanene_TS,33.0,6.0,1752.0,1752.0,602.0,138.0,137.99995754,2.12289336e-05,-833.94150463,-833.94122446,0.0002801700001100471,2.910299003322259,34.36073059360731
INV23,pc-3,INV24_BN_Sumanene_TS,33.0,6.5,1752.0,1752.0,705.0,138.0,137.99998612,6.94049804e-06,-833.94150463,-833.9413979,0.00010673000008409872,2.4851063829787234,40.23972602739726
INV23,pc-3,INV24_BN_Sumanene_TS,33.0,7.0,1752.0,1752.0,801.0,138.0,137.99999534,2.32798271e-06,-833.94150463,-833.94146414,4.0490000060344755e-05,2.1872659176029963,45.71917808219178
INV23,pc-3,INV24_BN_Sumanene_TS,33.0,7.5,1752.0,1752.0,870.0,138.0,137.99999775,1.12404972e-06,-833.94150463,-833.94148388,2.0750000089719833e-05,2.013793103448276,49.657534246575345
INV23,pc-3,INV24_BN_Sumanene_TS,33.0,8.0,1752.0,1752.0,969.0,138.0,137.99999916,4.19195402e-07,-833.94150463,-833.94149636,8.270000080301543e-06,1.8080495356037152,55.30821917808219
INV23,pc-3,INV24_Corannulene,30.0,4.0,1620.0,1619.0,383.0,130.0,129.99904981,0.00047509641,-763.46223916,-763.45773649,0.004502669999965292,4.2297650130548305,23.641975308641975
INV23,pc-3,INV24_Corannulene,30.0,4.5,1620.0,1619.0,449.0,130.0,129.99977257,0.000113714588,-763.46223916,-763.46108158,0.0011575799999263836,3.6080178173719375,27.71604938271605
INV23,pc-3,INV24_Corannulene,30.0,5.0,1620.0,1619.0,479.0,130.0,129.99985401,7.29931858e-05,-763.46223916,-763.46144704,0.0007921199999145756,3.382045929018789,29.567901234567902
INV23,pc-3,INV24_Corannulene,30.0,5.5,1620.0,1619.0,544.0,130.0,129.9999375,3.1249182e-05,-763.46223916,-763.46185614,0.0003830199999583783,2.9779411764705883,33.58024691358025
INV23,pc-3,INV24_Corannulene,30.0,6.0,1620.0,1619.0,599.0,130.0,129.999968,1.60007351e-05,-763.46223916,-763.46200014,0.00023901999998088286,2.704507512520868,36.97530864197531
INV23,pc-3,INV24_Corannulene,30.0,6.5,1620.0,1619.0,645.0,130.0,129.99998025,9.87404692e-06,-763.46223916,-763.46207999,0.0001591699999607954,2.511627906976744,39.81481481481482
INV23,pc-3,INV24_Corannulene,30.0,7.0,1620.0,1619.0,746.0,130.0,129.99999301,3.49415868e-06,-763.46223916,-763.4621753,6.385999995472957e-05,2.1715817694369974,46.04938271604938
INV23,pc-3,INV24_Corannulene,30.0,7.5,1620.0,1619.0,845.0,130.0,129.99999771,1.14701173e-06,-763.46223916,-763.46221767,2.1489999994628306e-05,1.9171597633136095,52.160493827160494
INV23,pc-3,INV24_Corannulene,30.0,8.0,1620.0,1619.0,943.0,130.0,129.99999934,3.28021869e-07,-763.46223916,-763.462232,7.159999995565158e-06,1.7179215270413575,58.20987654320987
INV23,pc-3,INV24_Corannulene_TS,30.0,4.0,1620.0,1618.0,391.0,130.0,129.99925355,0.000373226129,-763.44836059,-763.44515877,0.0032018199999583885,4.143222506393862,24.135802469135804
INV23,pc-3,INV24_Corannulene_TS,30.0,4.5,1620.0,1618.0,430.0,130.0,129.99953377,0.000233115244,-763.44836059,-763.44685891,0.0015016800000466901,3.7674418604651163,26.54320987654321
INV23,pc-3,INV24_Corannulene_TS,30.0,5.0,1620.0,1618.0,478.0,130.0,129.99974152,0.000129239101,-763.44836059,-763.44750997,0.0008506199999374076,3.3891213389121337,29.506172839506174
INV23,pc-3,INV24_Corannulene_TS,30.0,5.5,1620.0,1618.0,536.0,130.0,129.99993169,3.41564221e-05,-763.44836059,-763.44794501,0.0004155799999807641,3.0223880597014925,33.08641975308642
INV23,pc-3,INV24_Corannulene_TS,30.0,6.0,1620.0,1618.0,595.0,130.0,129.99996063,1.96853031e-05,-763.44836059,-763.44811002,0.0002505700000483557,2.722689075630252,36.72839506172839
INV23,pc-3,INV24_Corannulene_TS,30.0,6.5,1620.0,1618.0,663.0,130.0,129.99998382,8.09180791e-06,-763.44836059,-763.44822342,0.00013717000001634005,2.4434389140271495,40.925925925925924
INV23,pc-3,INV24_Corannulene_TS,30.0,7.0,1620.0,1618.0,756.0,130.0,129.99999457,2.71651591e-06,-763.44836059,-763.44831114,4.9450000005890615e-05,2.142857142857143,46.666666666666664
INV23,pc-3,INV24_Corannulene_TS,30.0,7.5,1620.0,1618.0,827.0,130.0,129.99999755,1.22411279e-06,-763.44836059,-763.44833843,2.21599999576938e-05,1.958887545344619,51.04938271604938
INV23,pc-3,INV24_Corannulene_TS,30.0,8.0,1620.0,1618.0,919.0,130.0,129.99999931,3.43011649e-07,-763.44836059,-763.44835374,6.849999977021071e-06,1.7627856365614798,56.72839506172839
INV23,pc-3,INV24_Dibenzocarbazole,34.0,4.0,1786.0,1786.0,418.0,140.0,139.99928054,0.000359729089,-819.72982139,-819.72631345,0.0035079399999631278,4.2727272727272725,23.404255319148938
INV23,pc-3,INV24_Dibenzocarbazole,34.0,4.5,1786.0,1786.0,477.0,140.0,139.99978533,0.000107334289,-819.72982139,-819.72869895,0.0011224400000173773,3.7442348008385746,26.707726763717805
INV23,pc-3,INV24_Dibenzocarbazole,34.0,5.0,1786.0,1786.0,516.0,140.0,139.99987891,6.05474769e-05,-819.72982139,-819.72913045,0.0006909400000267851,3.4612403100775193,28.89137737961926
INV23,pc-3,INV24_Dibenzocarbazole,34.0,5.5,1786.0,1786.0,578.0,140.0,139.99993561,3.21965567e-05,-819.72982139,-819.72942393,0.00039745999993101577,3.0899653979238755,32.36282194848824
INV23,pc-3,INV24_Dibenzocarbazole,34.0,6.0,1786.0,1786.0,642.0,140.0,139.99996678,1.66091519e-05,-819.72982139,-819.7295827,0.0002386899999464731,2.781931464174455,35.94624860022397
INV23,pc-3,INV24_Dibenzocarbazole,34.0,6.5,1786.0,1786.0,718.0,140.0,139.99998327,8.36559147e-06,-819.72982139,-819.72968791,0.00013347999993129633,2.487465181058496,40.201567749160134
INV23,pc-3,INV24_Dibenzocarbazole,34.0,7.0,1786.0,1786.0,808.0,140.0,139.99999327,3.36391464e-06,-819.72982139,-819.72976268,5.870999996204773e-05,2.2103960396039604,45.24076147816349
INV23,pc-3,INV24_Dibenzocarbazole,34.0,7.5,1786.0,1786.0,908.0,140.0,139.99999768,1.16050747e-06,-819.72982139,-819.72979964,2.174999997350824e-05,1.9669603524229076,50.83986562150056
INV23,pc-3,INV24_Dibenzocarbazole,34.0,8.0,1786.0,1786.0,1010.0,140.0,139.99999923,3.86315719e-07,-819.72982139,-819.72981381,7.57999998768355e-06,1.7683168316831683,56.55095184770437
INV23,pc-3,INV24_Dibenzocarbazole_TS,34.0,4.0,1786.0,1785.0,415.0,140.0,139.99925442,0.000372787981,-819.7238025,-819.72029442,0.0035080800000741874,4.303614457831325,23.236282194848823
INV23,pc-3,INV24_Dibenzocarbazole_TS,34.0,4.5,1786.0,1785.0,479.0,140.0,139.99976584,0.0001170825,-819.7238025,-819.7226632,0.0011392999999770836,3.7286012526096033,26.819708846584547
INV23,pc-3,INV24_Dibenzocarbazole_TS,34.0,5.0,1786.0,1785.0,518.0,140.0,139.99987403,6.29833572e-05,-819.7238025,-819.72310535,0.0006971500000645392,3.447876447876448,29.003359462486003
INV23,pc-3,INV24_Dibenzocarbazole_TS,34.0,5.5,1786.0,1785.0,570.0,140.0,139.99993366,3.31719299e-05,-819.7238025,-819.72339447,0.00040803000001687906,3.1333333333333333,31.914893617021278
INV23,pc-3,INV24_Dibenzocarbazole_TS,34.0,6.0,1786.0,1785.0,633.0,140.0,139.99996393,1.80343557e-05,-819.7238025,-819.72354963,0.00025287000005391747,2.821484992101106,35.442329227323626
INV23,pc-3,INV24_Dibenzocarbazole_TS,34.0,6.5,1786.0,1785.0,707.0,140.0,139.99998223,8.88651688e-06,-819.7238025,-819.72366298,0.00013952000006156595,2.526166902404526,39.585666293393054
INV23,pc-3,INV24_Dibenzocarbazole_TS,34.0,7.0,1786.0,1785.0,808.0,140.0,139.9999936,3.20202284e-06,-819.7238025,-819.72374703,5.5470000006607734e-05,2.2103960396039604,45.24076147816349
INV23,pc-3,INV24_Dibenzocarbazole_TS,34.0,7.5,1786.0,1785.0,903.0,140.0,139.99999771,1.14267036e-06,-819.7238025,-819.72378079,2.1710000055463752e-05,1.9778516057585824,50.55991041433371
INV23,pc-3,INV24_Dibenzocarbazole_TS,34.0,8.0,1786.0,1785.0,1010.0,140.0,139.99999933,3.34300537e-07,-819.7238025,-819.72379576,6.740000003446767e-06,1.7683168316831683,56.55095184770437
INV23,pc-3,INV24_Dibenzocycloheptene,27.0,4.0,1368.0,1368.0,298.0,102.0,101.9994949,0.000252548365,-575.23601322,-575.23337048,0.00264274000005571,4.590604026845638,21.783625730994153
INV23,pc-3,INV24_Dibenzocycloheptene,27.0,4.5,1368.0,1368.0,337.0,102.0,101.99985094,7.45306302e-05,-575.23601322,-575.23519079,0.0008224299999710638,4.059347181008902,24.63450292397661
INV23,pc-3,INV24_Dibenzocycloheptene,27.0,5.0,1368.0,1368.0,366.0,102.0,101.99990438,4.78076529e-05,-575.23601322,-575.23547132,0.0005419000000301821,3.737704918032787,26.75438596491228
INV23,pc-3,INV24_Dibenzocycloheptene,27.0,5.5,1368.0,1368.0,412.0,102.0,101.99995289,2.3553327e-05,-575.23601322,-575.23573314,0.00028008000003865163,3.320388349514563,30.116959064327485
INV23,pc-3,INV24_Dibenzocycloheptene,27.0,6.0,1368.0,1368.0,464.0,102.0,101.99997641,1.17934699e-05,-575.23601322,-575.23585394,0.00015928000004805654,2.9482758620689653,33.91812865497076
INV23,pc-3,INV24_Dibenzocycloheptene,27.0,6.5,1368.0,1368.0,511.0,102.0,101.99998663,6.68707406e-06,-575.23601322,-575.23590703,0.00010618999999678636,2.6771037181996085,37.353801169590646
INV23,pc-3,INV24_Dibenzocycloheptene,27.0,7.0,1368.0,1368.0,590.0,102.0,101.99999553,2.23414131e-06,-575.23601322,-575.23597728,3.593999997519859e-05,2.31864406779661,43.12865497076023
INV23,pc-3,INV24_Dibenzocycloheptene,27.0,7.5,1368.0,1368.0,656.0,102.0,101.99999856,7.19826936e-07,-575.23601322,-575.23600029,1.2930000025335175e-05,2.0853658536585367,47.953216374269005
INV23,pc-3,INV24_Dibenzocycloheptene,27.0,8.0,1368.0,1368.0,728.0,102.0,101.99999951,2.42775421e-07,-575.23601322,-575.23600842,4.800000056093268e-06,1.879120879120879,53.21637426900585
INV23,pc-3,INV24_Dibenzocycloheptene_TS,27.0,4.0,1368.0,1367.0,290.0,102.0,101.99938448,0.000307758867,-575.21999814,-575.21683029,0.0031678500000680287,4.7172413793103445,21.198830409356724
INV23,pc-3,INV24_Dibenzocycloheptene_TS,27.0,4.5,1368.0,1367.0,338.0,102.0,101.99982407,8.79638883e-05,-575.21999814,-575.21917862,0.0008195200000500336,4.047337278106509,24.707602339181285
INV23,pc-3,INV24_Dibenzocycloheptene_TS,27.0,5.0,1368.0,1367.0,370.0,102.0,101.99989814,5.0930914e-05,-575.21999814,-575.21947528,0.0005228600000464212,3.6972972972972973,27.046783625730995
INV23,pc-3,INV24_Dibenzocycloheptene_TS,27.0,5.5,1368.0,1367.0,409.0,102.0,101.99995065,2.46739246e-05,-575.21999814,-575.21972445,0.0002736900000854803,3.3447432762836184,29.89766081871345
INV23,pc-3,INV24_Dibenzocycloheptene_TS,27.0,6.0,1368.0,1367.0,462.0,102.0,101.99997519,1.24036683e-05,-575.21999814,-575.21984195,0.00015618999998423533,2.961038961038961,33.771929824561404
INV23,pc-3,INV24_Dibenzocycloheptene_TS,27.0,6.5,1368.0,1367.0,508.0,102.0,101.99998685,6.5747853e-06,-575.21999814,-575.21990308,9.506000003511872e-05,2.6929133858267718,37.134502923976605
INV23,pc-3,INV24_Dibenzocycloheptene_TS,27.0,7.0,1368.0,1367.0,587.0,102.0,101.99999536,2.32084374e-06,-575.21999814,-575.21996031,3.782999999657477e-05,2.3304940374787053,42.909356725146196
INV23,pc-3,INV24_Dibenzocycloheptene_TS,27.0,7.5,1368.0,1367.0,653.0,102.0,101.9999986,6.98194249e-07,-575.21999814,-575.21998459,1.355000006242335e-05,2.0949464012251147,47.73391812865497
INV23,pc-3,INV24_Dibenzocycloheptene_TS,27.0,8.0,1368.0,1367.0,713.0,102.0,101.99999948,2.61171898e-07,-575.21999814,-575.2199929,5.2400000640773214e-06,1.9186535764375876,52.119883040935676
INV23,pc-3,INV24_Ether,9.0,4.0,396.0,396.0,57.0,26.0,25.99977027,0.000114862879,-154.13979763,-154.13832465,0.0014729800000168325,6.947368421052632,14.393939393939394
INV23,pc-3,INV24_Ether,9.0,4.5,396.0,396.0,62.0,26.0,25.99985985,7.00748223e-05,-154.13979763,-154.1388259,0.0009717300000033902,6.387096774193548,15.656565656565656
INV23,pc-3,INV24_Ether,9.0,5.0,396.0,396.0,71.0,26.0,25.99995998,2.00123911e-05,-154.13979763,-154.13964007,0.00015755999999100823,5.577464788732394,17.92929292929293
INV23,pc-3,INV24_Ether,9.0,5.5,396.0,396.0,77.0,26.0,25.99997835,1.08247788e-05,-154.13979763,-154.13973394,6.36899999904017e-05,5.142857142857143,19.444444444444443
INV23,pc-3,INV24_Ether,9.0,6.0,396.0,396.0,83.0,26.0,25.9999919,4.04950227e-06,-154.13979763,-154.13976443,3.31999999900745e-05,4.771084337349397,20.95959595959596
INV23,pc-3,INV24_Ether,9.0,6.5,396.0,396.0,97.0,26.0,25.99999881,5.95861204e-07,-154.13979763,-154.13978671,1.091999999403015e-05,4.082474226804123,24.494949494949495
INV23,pc-3,INV24_Ether,9.0,7.0,396.0,396.0,99.0,26.0,25.99999914,4.27593417e-07,-154.13979763,-154.1397879,9.730000016361373e-06,4.0,25.0
INV23,pc-3,INV24_Ether,9.0,7.5,396.0,396.0,111.0,26.0,25.99999994,2.85502608e-08,-154.13979763,-154.13979667,9.599999941656279e-07,3.5675675675675675,28.03030303030303
INV23,pc-3,INV24_Ether,9.0,8.0,396.0,396.0,111.0,26.0,25.99999994,2.85502608e-08,-154.13979763,-154.13979667,9.599999941656279e-07,3.5675675675675675,28.03030303030303
INV23,pc-3,INV24_Ether_TS,9.0,4.0,396.0,396.0,54.0,26.0,25.99938027,0.000309863036,-154.08497319,-154.08315514,0.001818049999997129,7.333333333333333,13.636363636363637
INV23,pc-3,INV24_Ether_TS,9.0,4.5,396.0,396.0,60.0,26.0,25.99984643,7.67868625e-05,-154.08497319,-154.0843285,0.0006446900000014466,6.6,15.151515151515152
INV23,pc-3,INV24_Ether_TS,9.0,5.0,396.0,396.0,69.0,26.0,25.99997567,1.21651782e-05,-154.08497319,-154.08487665,9.653999998704421e-05,5.739130434782608,17.424242424242426
INV23,pc-3,INV24_Ether_TS,9.0,5.5,396.0,396.0,71.0,26.0,25.99997874,1.06301534e-05,-154.08497319,-154.08491869,5.4500000004509275e-05,5.577464788732394,17.92929292929293
INV23,pc-3,INV24_Ether_TS,9.0,6.0,396.0,396.0,81.0,26.0,25.99999111,4.44712727e-06,-154.08497319,-154.0849452,2.7990000006639093e-05,4.888888888888889,20.454545454545453
INV23,pc-3,INV24_Ether_TS,9.0,6.5,396.0,396.0,93.0,26.0,25.99999944,2.78477511e-07,-154.08497319,-154.08496353,9.659999989253265e-06,4.258064516129032,23.484848484848484
INV23,pc-3,INV24_Ether_TS,9.0,7.0,396.0,396.0,93.0,26.0,25.99999944,2.78477511e-07,-154.08497319,-154.08496353,9.659999989253265e-06,4.258064516129032,23.484848484848484
INV23,pc-3,INV24_Ether_TS,9.0,7.5,396.0,396.0,99.0,26.0,25.99999983,8.52148929e-08,-154.08497319,-154.0849716,1.5900000107649248e-06,4.0,25.0
INV23,pc-3,INV24_Ether_TS,9.0,8.0,396.0,396.0,105.0,26.0,25.9999999,4.98325043e-08,-154.08497319,-154.08497266,5.299999941144051e-07,3.7714285714285714,26.515151515151516
INV23,pc-3,INV24_H2O,3.0,4.0,132.0,132.0,13.0,10.0,9.99996521,1.73962055e-05,-76.06659386,-76.06575798,0.0008358799999967914,10.153846153846153,9.848484848484848
INV23,pc-3,INV24_H2O,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06659386,-76.06659386,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06659386,-76.06659386,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06659386,-76.06659386,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06659386,-76.06659386,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06659386,-76.06659386,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06659386,-76.06659386,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06659386,-76.06659386,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06659386,-76.06659386,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O_TS,3.0,4.0,132.0,132.0,13.0,10.0,9.99991064,4.46812502e-05,-76.0155065,-76.0133808,0.0021257000000076687,10.153846153846153,9.848484848484848
INV23,pc-3,INV24_H2O_TS,3.0,4.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.0155065,-76.0155065,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O_TS,3.0,5.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.0155065,-76.0155065,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O_TS,3.0,5.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.0155065,-76.0155065,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O_TS,3.0,6.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.0155065,-76.0155065,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O_TS,3.0,6.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.0155065,-76.0155065,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O_TS,3.0,7.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.0155065,-76.0155065,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O_TS,3.0,7.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.0155065,-76.0155065,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2O_TS,3.0,8.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.0155065,-76.0155065,0.0,8.8,11.363636363636363
INV23,pc-3,INV24_H2S,3.0,4.0,132.0,132.0,17.0,18.0,17.99998544,7.28097881e-06,-398.71414773,-398.71396908,0.00017864999995254038,7.764705882352941,12.878787878787879
INV23,pc-3,INV24_H2S,3.0,4.5,132.0,132.0,17.0,18.0,17.99998544,7.28097881e-06,-398.71414773,-398.71396908,0.00017864999995254038,7.764705882352941,12.878787878787879
INV23,pc-3,INV24_H2S,3.0,5.0,132.0,132.0,19.0,18.0,17.99999724,1.37893975e-06,-398.71414773,-398.71409012,5.7609999998931016e-05,6.947368421052632,14.393939393939394
INV23,pc-3,INV24_H2S,3.0,5.5,132.0,132.0,19.0,18.0,17.99999724,1.37893975e-06,-398.71414773,-398.71409012,5.7609999998931016e-05,6.947368421052632,14.393939393939394
INV23,pc-3,INV24_H2S,3.0,6.0,132.0,132.0,19.0,18.0,17.99999724,1.37893975e-06,-398.71414773,-398.71409012,5.7609999998931016e-05,6.947368421052632,14.393939393939394
INV23,pc-3,INV24_H2S,3.0,6.5,132.0,132.0,21.0,18.0,17.99999952,2.423113e-07,-398.71414773,-398.71414224,5.489999978181004e-06,6.285714285714286,15.909090909090908
INV23,pc-3,INV24_H2S,3.0,7.0,132.0,132.0,21.0,18.0,17.99999952,2.423113e-07,-398.71414773,-398.71414224,5.489999978181004e-06,6.285714285714286,15.909090909090908
INV23,pc-3,INV24_H2S,3.0,7.5,132.0,132.0,25.0,18.0,18.0,7.53393792e-10,-398.71414773,-398.71414762,1.0999997357430402e-07,5.28,18.939393939393938
INV23,pc-3,INV24_H2S,3.0,8.0,132.0,132.0,25.0,18.0,18.0,7.53393792e-10,-398.71414773,-398.71414762,1.0999997357430402e-07,5.28,18.939393939393938
INV23,pc-3,INV24_H2S_TS,3.0,4.0,132.0,132.0,17.0,18.0,17.99997692,1.15395879e-05,-398.58536044,-398.58507503,0.0002854100000035942,7.764705882352941,12.878787878787879
INV23,pc-3,INV24_H2S_TS,3.0,4.5,132.0,132.0,17.0,18.0,17.99997692,1.15395879e-05,-398.58536044,-398.58507503,0.0002854100000035942,7.764705882352941,12.878787878787879
INV23,pc-3,INV24_H2S_TS,3.0,5.0,132.0,132.0,19.0,18.0,17.99999599,2.0029474e-06,-398.58536044,-398.58525474,0.00010570000000598156,6.947368421052632,14.393939393939394
INV23,pc-3,INV24_H2S_TS,3.0,5.5,132.0,132.0,19.0,18.0,17.99999599,2.00294741e-06,-398.58536044,-398.58525474,0.00010570000000598156,6.947368421052632,14.393939393939394
INV23,pc-3,INV24_H2S_TS,3.0,6.0,132.0,132.0,19.0,18.0,17.99999599,2.0029474e-06,-398.58536044,-398.58525474,0.00010570000000598156,6.947368421052632,14.393939393939394
INV23,pc-3,INV24_H2S_TS,3.0,6.5,132.0,132.0,21.0,18.0,17.99999894,5.30282614e-07,-398.58536044,-398.58535147,8.97000001032211e-06,6.285714285714286,15.909090909090908
INV23,pc-3,INV24_H2S_TS,3.0,7.0,132.0,132.0,25.0,18.0,17.99999999,2.57905697e-09,-398.58536044,-398.58536005,3.8999996831989847e-07,5.28,18.939393939393938
INV23,pc-3,INV24_H2S_TS,3.0,7.5,132.0,132.0,25.0,18.0,17.99999999,2.57905697e-09,-398.58536044,-398.58536005,3.8999996831989847e-07,5.28,18.939393939393938
INV23,pc-3,INV24_H2S_TS,3.0,8.0,132.0,132.0,25.0,18.0,17.99999999,2.57905697e-09,-398.58536044,-398.58536005,3.8999996831989847e-07,5.28,18.939393939393938
INV23,pc-3,INV24_Hexahelicene,42.0,4.0,2208.0,2207.0,533.0,172.0,171.99911447,0.000442767072,-994.29421793,-994.28955141,0.0046665200000006735,4.142589118198874,24.139492753623188
INV23,pc-3,INV24_Hexahelicene,42.0,4.5,2208.0,2207.0,601.0,172.0,171.99971872,0.000140638227,-994.29421793,-994.29272337,0.0014945599999691694,3.6738768718801995,27.219202898550726
INV23,pc-3,INV24_Hexahelicene,42.0,5.0,2208.0,2207.0,643.0,172.0,171.99982596,8.70188196e-05,-994.29421793,-994.29326828,0.0009496499999386288,3.4339035769828925,29.121376811594203
INV23,pc-3,INV24_Hexahelicene,42.0,5.5,2208.0,2207.0,738.0,172.0,171.99991987,4.00660663e-05,-994.29421793,-994.29371125,0.0005066799999440263,2.991869918699187,33.42391304347826
INV23,pc-3,INV24_Hexahelicene,42.0,6.0,2208.0,2207.0,812.0,172.0,171.99995473,2.26362862e-05,-994.29421793,-994.29390371,0.0003142199999501827,2.7192118226600983,36.77536231884058
INV23,pc-3,INV24_Hexahelicene,42.0,6.5,2208.0,2207.0,901.0,172.0,171.99997669,1.16542626e-05,-994.29421793,-994.29403124,0.00018668999996407365,2.450610432852386,40.80615942028985
INV23,pc-3,INV24_Hexahelicene,42.0,7.0,2208.0,2207.0,1030.0,172.0,171.99999135,4.32388219e-06,-994.29421793,-994.29414349,7.443999993483885e-05,2.1436893203883494,46.64855072463768
INV23,pc-3,INV24_Hexahelicene,42.0,7.5,2208.0,2207.0,1167.0,172.0,171.99999693,1.53577932e-06,-994.29421793,-994.29418886,2.9069999982311856e-05,1.8920308483290489,52.85326086956522
INV23,pc-3,INV24_Hexahelicene,42.0,8.0,2208.0,2207.0,1288.0,172.0,171.99999895,5.22993773e-07,-994.29421793,-994.29420698,1.0949999932563514e-05,1.7142857142857142,58.333333333333336
INV23,pc-3,INV24_Hexahelicene_TS,42.0,4.0,2208.0,2207.0,521.0,172.0,171.99903419,0.00048290319,-994.22758813,-994.22256806,0.005020070000000487,4.2380038387715935,23.596014492753625
INV23,pc-3,INV24_Hexahelicene_TS,42.0,4.5,2208.0,2207.0,592.0,172.0,171.9996876,0.000156197807,-994.22758813,-994.22598546,0.0016026700000111305,3.72972972972973,26.81159420289855
INV23,pc-3,INV24_Hexahelicene_TS,42.0,5.0,2208.0,2207.0,657.0,172.0,171.9998445,7.77517894e-05,-994.22758813,-994.22670992,0.0008782099999962156,3.3607305936073057,29.755434782608695
INV23,pc-3,INV24_Hexahelicene_TS,42.0,5.5,2208.0,2207.0,740.0,172.0,171.99992388,3.80607108e-05,-994.22758813,-994.22710522,0.00048290999995970196,2.983783783783784,33.51449275362319
INV23,pc-3,INV24_Hexahelicene_TS,42.0,6.0,2208.0,2207.0,803.0,172.0,171.99995273,2.36347939e-05,-994.22758813,-994.22726531,0.00032281999995120714,2.7496886674968866,36.367753623188406
INV23,pc-3,INV24_Hexahelicene_TS,42.0,6.5,2208.0,2207.0,890.0,172.0,171.9999765,1.17523494e-05,-994.22758813,-994.22740061,0.0001875199999403776,2.4808988764044946,40.30797101449275
INV23,pc-3,INV24_Hexahelicene_TS,42.0,7.0,2208.0,2207.0,1017.0,172.0,171.99999081,4.5945396e-06,-994.22758813,-994.22750893,7.91999999592008e-05,2.1710914454277286,46.05978260869565
INV23,pc-3,INV24_Hexahelicene_TS,42.0,7.5,2208.0,2207.0,1167.0,172.0,171.99999726,1.37019435e-06,-994.22758813,-994.22756163,2.649999998993735e-05,1.8920308483290489,52.85326086956522
INV23,pc-3,INV24_Hexahelicene_TS,42.0,8.0,2208.0,2207.0,1280.0,172.0,171.999999,4.98896739e-07,-994.22758813,-994.22757759,1.0539999948377954e-05,1.725,57.971014492753625
INV23,pc-3,INV24_Methinecyanine,40.0,4.0,1990.0,1990.0,429.0,146.0,145.99909094,0.000454527595,-839.58855503,-839.58330039,0.005254639999975552,4.638694638694639,21.55778894472362
INV23,pc-3,INV24_Methinecyanine,40.0,4.5,1990.0,1990.0,493.0,146.0,145.99972635,0.000136825993,-839.58855503,-839.58709536,0.0014596699999174234,4.036511156186613,24.77386934673367
INV23,pc-3,INV24_Methinecyanine,40.0,5.0,1990.0,1990.0,549.0,146.0,145.9998687,6.5649854e-05,-839.58855503,-839.58783686,0.0007181699999136981,3.6247723132969036,27.587939698492463
INV23,pc-3,INV24_Methinecyanine,40.0,5.5,1990.0,1990.0,604.0,146.0,145.99992391,3.80432922e-05,-839.58855503,-839.58809613,0.00045889999989867647,3.294701986754967,30.35175879396985
INV23,pc-3,INV24_Methinecyanine,40.0,6.0,1990.0,1990.0,687.0,146.0,145.99996324,1.83821767e-05,-839.58855503,-839.58830018,0.00025484999991931545,2.8966521106259098,34.52261306532663
INV23,pc-3,INV24_Methinecyanine,40.0,6.5,1990.0,1990.0,776.0,146.0,145.99998365,8.17532089e-06,-839.58855503,-839.58841878,0.00013624999996864062,2.564432989690722,38.994974874371856
INV23,pc-3,INV24_Methinecyanine,40.0,7.0,1990.0,1990.0,876.0,146.0,145.99999329,3.35382269e-06,-839.58855503,-839.58849808,5.694999993011152e-05,2.271689497716895,44.02010050251256
INV23,pc-3,INV24_Methinecyanine,40.0,7.5,1990.0,1990.0,977.0,146.0,145.99999763,1.18493909e-06,-839.58855503,-839.58853218,2.2849999936624954e-05,2.036847492323439,49.095477386934675
INV23,pc-3,INV24_Methinecyanine,40.0,8.0,1990.0,1990.0,1081.0,146.0,145.99999912,4.39435325e-07,-839.58855503,-839.58854587,9.159999990515644e-06,1.8408880666049954,54.321608040201006
INV23,pc-3,INV24_Methinecyanine_TS,40.0,4.0,1990.0,1990.0,429.0,146.0,145.99912376,0.000438120299,-839.56674743,-839.56215775,0.0045896799999809446,4.638694638694639,21.55778894472362
INV23,pc-3,INV24_Methinecyanine_TS,40.0,4.5,1990.0,1990.0,492.0,146.0,145.99968157,0.000159215762,-839.56674743,-839.56534743,0.0013999999999896318,4.044715447154472,24.723618090452263
INV23,pc-3,INV24_Methinecyanine_TS,40.0,5.0,1990.0,1990.0,542.0,146.0,145.99983752,8.1241566e-05,-839.56674743,-839.56595996,0.0007874699999774748,3.6715867158671585,27.236180904522612
INV23,pc-3,INV24_Methinecyanine_TS,40.0,5.5,1990.0,1990.0,607.0,146.0,145.99991886,4.05701411e-05,-839.56674743,-839.5662977,0.00044973000001391483,3.2784184514003294,30.502512562814072
INV23,pc-3,INV24_Methinecyanine_TS,40.0,6.0,1990.0,1990.0,684.0,146.0,145.9999606,1.96980532e-05,-839.56674743,-839.56649207,0.0002553599999828293,2.909356725146199,34.37185929648241
INV23,pc-3,INV24_Methinecyanine_TS,40.0,6.5,1990.0,1990.0,763.0,146.0,145.99998278,8.61089305e-06,-839.56674743,-839.56660731,0.00014011999996910163,2.6081258191349934,38.34170854271357
INV23,pc-3,INV24_Methinecyanine_TS,40.0,7.0,1990.0,1990.0,880.0,146.0,145.99999376,3.12103367e-06,-839.56674743,-839.56669599,5.143999999290827e-05,2.2613636363636362,44.221105527638194
INV23,pc-3,INV24_Methinecyanine_TS,40.0,7.5,1990.0,1990.0,970.0,146.0,145.99999784,1.07779267e-06,-839.56674743,-839.56672607,2.136000000518834e-05,2.051546391752577,48.743718592964825
INV23,pc-3,INV24_Methinecyanine_TS,40.0,8.0,1990.0,1990.0,1069.0,146.0,145.99999919,4.03165728e-07,-839.56674743,-839.56673932,8.109999953376246e-06,1.86155285313377,53.71859296482412
INV23,pc-3,INV24_NCl3,4.0,4.0,256.0,256.0,52.0,58.0,57.9993709,0.000314550883,-1432.87610622,-1432.87478132,0.0013249000000996602,4.923076923076923,20.3125
INV23,pc-3,INV24_NCl3,4.0,4.5,256.0,256.0,55.0,58.0,57.99976909,0.000115454908,-1432.87610622,-1432.87519691,0.0009093099999972765,4.654545454545454,21.484375
INV23,pc-3,INV24_NCl3,4.0,5.0,256.0,256.0,65.0,58.0,57.99996845,1.57753536e-05,-1432.87610622,-1432.87602275,8.34700001632882e-05,3.9384615384615387,25.390625
INV23,pc-3,INV24_NCl3,4.0,5.5,256.0,256.0,68.0,58.0,57.99999641,1.79586214e-06,-1432.87610622,-1432.87606961,3.661000005195092e-05,3.764705882352941,26.5625
INV23,pc-3,INV24_NCl3,4.0,6.0,256.0,256.0,68.0,58.0,57.99999641,1.79586205e-06,-1432.87610622,-1432.87606961,3.661000005195092e-05,3.764705882352941,26.5625
INV23,pc-3,INV24_NCl3,4.0,6.5,256.0,256.0,74.0,58.0,57.99999904,4.78619114e-07,-1432.87610622,-1432.87608813,1.8090000139636686e-05,3.4594594594594597,28.90625
INV23,pc-3,INV24_NCl3,4.0,7.0,256.0,256.0,79.0,58.0,57.99999975,1.23086242e-07,-1432.87610622,-1432.87610121,5.01000022268272e-06,3.240506329113924,30.859375
INV23,pc-3,INV24_NCl3,4.0,7.5,256.0,256.0,80.0,58.0,57.99999977,1.12627305e-07,-1432.87610622,-1432.87610168,4.540000190900173e-06,3.2,31.25
INV23,pc-3,INV24_NCl3,4.0,8.0,256.0,256.0,88.0,58.0,57.99999995,2.55747707e-08,-1432.87610622,-1432.87610544,7.800001640134724e-07,2.909090909090909,34.375
INV23,pc-3,INV24_NCl3_TS,4.0,4.0,256.0,256.0,52.0,58.0,57.99951514,0.000242432263,-1432.86234967,-1432.8610956,0.0012540699999590288,4.923076923076923,20.3125
INV23,pc-3,INV24_NCl3_TS,4.0,4.5,256.0,256.0,57.0,58.0,57.99978611,0.000106946827,-1432.86234967,-1432.86177966,0.0005700100000467501,4.491228070175438,22.265625
INV23,pc-3,INV24_NCl3_TS,4.0,5.0,256.0,256.0,65.0,58.0,57.99997618,1.19112959e-05,-1432.86234967,-1432.86224504,0.00010462999989613309,3.9384615384615387,25.390625
INV23,pc-3,INV24_NCl3_TS,4.0,5.5,256.0,256.0,68.0,58.0,57.99999734,1.32977402e-06,-1432.86234967,-1432.86231006,3.960999993068981e-05,3.764705882352941,26.5625
INV23,pc-3,INV24_NCl3_TS,4.0,6.0,256.0,256.0,68.0,58.0,57.99999734,1.32977402e-06,-1432.86234967,-1432.86231006,3.960999993068981e-05,3.764705882352941,26.5625
INV23,pc-3,INV24_NCl3_TS,4.0,6.5,256.0,256.0,70.0,58.0,57.9999979,1.04916208e-06,-1432.86234967,-1432.86232004,2.9629999971803045e-05,3.657142857142857,27.34375
INV23,pc-3,INV24_NCl3_TS,4.0,7.0,256.0,256.0,77.0,58.0,57.99999953,2.34962041e-07,-1432.86234967,-1432.86233964,1.0029999884864083e-05,3.324675324675325,30.078125
INV23,pc-3,INV24_NCl3_TS,4.0,7.5,256.0,256.0,86.0,58.0,57.99999987,6.4883146e-08,-1432.86234967,-1432.86234773,1.939999947353499e-06,2.9767441860465116,33.59375
INV23,pc-3,INV24_NCl3_TS,4.0,8.0,256.0,256.0,92.0,58.0,57.99999999,6.70659617e-09,-1432.86234967,-1432.86234934,3.2999992072291207e-07,2.782608695652174,35.9375
INV23,pc-3,INV24_NMe3,13.0,4.0,562.0,562.0,85.0,34.0,33.99947022,0.000264888128,-173.3470709,-173.34417152,0.0028993800000023384,6.6117647058823525,15.124555160142348
INV23,pc-3,INV24_NMe3,13.0,4.5,562.0,562.0,100.0,34.0,33.99978093,0.000109534616,-173.3470709,-173.34625145,0.0008194499999945037,5.62,17.793594306049823
INV23,pc-3,INV24_NMe3,13.0,5.0,562.0,562.0,113.0,34.0,33.99996535,1.73236844e-05,-173.3470709,-173.34690158,0.00016931999999769687,4.9734513274336285,20.106761565836297
INV23,pc-3,INV24_NMe3,13.0,5.5,562.0,562.0,122.0,34.0,33.99997774,1.11319222e-05,-173.3470709,-173.34695173,0.00011917000000494227,4.60655737704918,21.708185053380785
INV23,pc-3,INV24_NMe3,13.0,6.0,562.0,562.0,140.0,34.0,33.9999911,4.45146102e-06,-173.3470709,-173.3470232,4.770000001030894e-05,4.014285714285714,24.91103202846975
INV23,pc-3,INV24_NMe3,13.0,6.5,562.0,562.0,149.0,34.0,33.99999539,2.30698828e-06,-173.3470709,-173.34703946,3.1440000014981706e-05,3.771812080536913,26.512455516014235
INV23,pc-3,INV24_NMe3,13.0,7.0,562.0,562.0,170.0,34.0,33.99999898,5.08069949e-07,-173.3470709,-173.34706244,8.460000003651658e-06,3.3058823529411763,30.249110320284696
INV23,pc-3,INV24_NMe3,13.0,7.5,562.0,562.0,183.0,34.0,33.99999962,1.91147251e-07,-173.3470709,-173.34706785,3.050000003668174e-06,3.07103825136612,32.562277580071175
INV23,pc-3,INV24_NMe3,13.0,8.0,562.0,562.0,194.0,34.0,33.99999988,6.23022487e-08,-173.3470709,-173.34706944,1.4599999929032492e-06,2.8969072164948453,34.519572953736656
INV23,pc-3,INV24_NMe3_TS,13.0,4.0,562.0,562.0,87.0,34.0,33.99956548,0.000217258691,-173.33386295,-173.33186651,0.001996439999999211,6.459770114942529,15.480427046263346
INV23,pc-3,INV24_NMe3_TS,13.0,4.5,562.0,562.0,95.0,34.0,33.99981143,9.42840972e-05,-173.33386295,-173.33313902,0.0007239299999923787,5.91578947368421,16.90391459074733
INV23,pc-3,INV24_NMe3_TS,13.0,5.0,562.0,562.0,106.0,34.0,33.99996143,1.92828153e-05,-173.33386295,-173.33365829,0.00020466000000851636,5.30188679245283,18.86120996441281
INV23,pc-3,INV24_NMe3_TS,13.0,5.5,562.0,562.0,115.0,34.0,33.99997609,1.19552741e-05,-173.33386295,-173.33374459,0.00011835999998766056,4.886956521739131,20.462633451957295
INV23,pc-3,INV24_NMe3_TS,13.0,6.0,562.0,562.0,130.0,34.0,33.99998883,5.58375514e-06,-173.33386295,-173.33380567,5.7279999992942976e-05,4.323076923076923,23.131672597864767
INV23,pc-3,INV24_NMe3_TS,13.0,6.5,562.0,562.0,148.0,34.0,33.9999965,1.75235533e-06,-173.33386295,-173.33383661,2.63400000051206e-05,3.7972972972972974,26.334519572953738
INV23,pc-3,INV24_NMe3_TS,13.0,7.0,562.0,562.0,166.0,34.0,33.99999888,5.58310497e-07,-173.33386295,-173.3338549,8.049999991044388e-06,3.3855421686746987,29.537366548042705
INV23,pc-3,INV24_NMe3_TS,13.0,7.5,562.0,562.0,179.0,34.0,33.99999955,2.24920953e-07,-173.33386295,-173.33385928,3.6699999839129305e-06,3.1396648044692737,31.85053380782918
INV23,pc-3,INV24_NMe3_TS,13.0,8.0,562.0,562.0,196.0,34.0,33.99999989,5.50645858e-08,-173.33386295,-173.33386194,1.0100000054080738e-06,2.86734693877551,34.87544483985765
INV23,pc-3,INV24_PCl3,4.0,4.0,256.0,256.0,55.0,66.0,65.9996134,0.000193298453,-1719.37968347,-1719.37902231,0.0006611599999359896,4.654545454545454,21.484375
INV23,pc-3,INV24_PCl3,4.0,4.5,256.0,256.0,57.0,66.0,65.99968905,0.000155477253,-1719.37968347,-1719.37918828,0.0004951899998104636,4.491228070175438,22.265625
INV23,pc-3,INV24_PCl3,4.0,5.0,256.0,256.0,63.0,66.0,65.99995371,2.31468069e-05,-1719.37968347,-1719.37945827,0.00022519999993164674,4.063492063492063,24.609375
INV23,pc-3,INV24_PCl3,4.0,5.5,256.0,256.0,69.0,66.0,65.99998681,6.59502403e-06,-1719.37968347,-1719.37958023,0.00010323999981665111,3.710144927536232,26.953125
INV23,pc-3,INV24_PCl3,4.0,6.0,256.0,256.0,75.0,66.0,65.99999492,2.53944753e-06,-1719.37968347,-1719.37965914,2.4329999860128737e-05,3.4133333333333336,29.296875
INV23,pc-3,INV24_PCl3,4.0,6.5,256.0,256.0,78.0,66.0,65.99999925,3.74319036e-07,-1719.37968347,-1719.37967076,1.270999996449973e-05,3.282051282051282,30.46875
INV23,pc-3,INV24_PCl3,4.0,7.0,256.0,256.0,79.0,66.0,65.99999932,3.39413369e-07,-1719.37968347,-1719.37967297,1.049999991664663e-05,3.240506329113924,30.859375
INV23,pc-3,INV24_PCl3,4.0,7.5,256.0,256.0,84.0,66.0,65.99999974,1.28041528e-07,-1719.37968347,-1719.37967901,4.459999900063849e-06,3.0476190476190474,32.8125
INV23,pc-3,INV24_PCl3,4.0,8.0,256.0,256.0,90.0,66.0,65.99999992,4.00525977e-08,-1719.37968347,-1719.37968184,1.6299998151225736e-06,2.8444444444444446,35.15625
INV23,pc-3,INV24_PCl3_TS,4.0,4.0,256.0,256.0,52.0,66.0,65.99957441,0.000212794942,-1719.20024951,-1719.19924826,0.0010012499999447755,4.923076923076923,20.3125
INV23,pc-3,INV24_PCl3_TS,4.0,4.5,256.0,256.0,57.0,66.0,65.99981104,9.4482413e-05,-1719.20024951,-1719.19977743,0.0004720800000086456,4.491228070175438,22.265625
INV23,pc-3,INV24_PCl3_TS,4.0,5.0,256.0,256.0,63.0,66.0,65.99996188,1.90611505e-05,-1719.20024951,-1719.19996315,0.0002863600000182487,4.063492063492063,24.609375
INV23,pc-3,INV24_PCl3_TS,4.0,5.5,256.0,256.0,66.0,66.0,65.99997956,1.02176971e-05,-1719.20024951,-1719.20015825,9.126000009018753e-05,3.878787878787879,25.78125
INV23,pc-3,INV24_PCl3_TS,4.0,6.0,256.0,256.0,72.0,66.0,65.99999696,1.51925818e-06,-1719.20024951,-1719.20022576,2.375000008214556e-05,3.5555555555555554,28.125
INV23,pc-3,INV24_PCl3_TS,4.0,6.5,256.0,256.0,75.0,66.0,65.99999861,6.94002644e-07,-1719.20024951,-1719.20023455,1.4960000044084154e-05,3.4133333333333336,29.296875
INV23,pc-3,INV24_PCl3_TS,4.0,7.0,256.0,256.0,78.0,66.0,65.99999911,4.4736548e-07,-1719.20024951,-1719.20023696,1.2550000064948108e-05,3.282051282051282,30.46875
INV23,pc-3,INV24_PCl3_TS,4.0,7.5,256.0,256.0,87.0,66.0,65.99999974,1.32000181e-07,-1719.20024951,-1719.20024494,4.5700001010118285e-06,2.942528735632184,33.984375
INV23,pc-3,INV24_PCl3_TS,4.0,8.0,256.0,256.0,96.0,66.0,65.99999996,1.82510789e-08,-1719.20024951,-1719.20024881,7.000001005508238e-07,2.6666666666666665,37.5
INV23,pc-3,INV24_PH2Ph,14.0,4.0,686.0,686.0,131.0,58.0,57.99950369,0.000248155578,-572.12047566,-572.11836499,0.002110669999979109,5.236641221374046,19.096209912536445
INV23,pc-3,INV24_PH2Ph,14.0,4.5,686.0,686.0,149.0,58.0,57.99985058,7.47093614e-05,-572.12047566,-572.11977228,0.0007033800000044721,4.604026845637584,21.720116618075803
INV23,pc-3,INV24_PH2Ph,14.0,5.0,686.0,686.0,164.0,58.0,57.99994606,2.69721865e-05,-572.12047566,-572.12012623,0.00034943000002840563,4.182926829268292,23.9067055393586
INV23,pc-3,INV24_PH2Ph,14.0,5.5,686.0,686.0,186.0,58.0,57.99997745,1.12769297e-05,-572.12047566,-572.12033365,0.0001420099999904778,3.6881720430107525,27.113702623906704
INV23,pc-3,INV24_PH2Ph,14.0,6.0,686.0,686.0,204.0,58.0,57.99998831,5.84509021e-06,-572.12047566,-572.12039876,7.690000006732589e-05,3.3627450980392157,29.737609329446062
INV23,pc-3,INV24_PH2Ph,14.0,6.5,686.0,686.0,225.0,58.0,57.9999945,2.75225052e-06,-572.12047566,-572.12043282,4.2839999991883815e-05,3.048888888888889,32.798833819241985
INV23,pc-3,INV24_PH2Ph,14.0,7.0,686.0,686.0,251.0,58.0,57.99999791,1.04485582e-06,-572.12047566,-572.12045793,1.7729999967741605e-05,2.733067729083665,36.588921282798836
INV23,pc-3,INV24_PH2Ph,14.0,7.5,686.0,686.0,278.0,58.0,57.9999995,2.47912624e-07,-572.12047566,-572.12047112,4.539999963526498e-06,2.4676258992805757,40.524781341107875
INV23,pc-3,INV24_PH2Ph,14.0,8.0,686.0,686.0,299.0,58.0,57.99999985,7.37221946e-08,-572.12047566,-572.1204739,1.7600000319362152e-06,2.294314381270903,43.58600583090379
INV23,pc-3,INV24_PH2Ph_TS,14.0,4.0,686.0,686.0,126.0,58.0,57.99924548,0.000377258482,-572.06420959,-572.0609989,0.0032106900000599126,5.444444444444445,18.367346938775512
INV23,pc-3,INV24_PH2Ph_TS,14.0,4.5,686.0,686.0,148.0,58.0,57.99980848,9.57612119e-05,-572.06420959,-572.06343021,0.0007793800000399642,4.635135135135135,21.574344023323615
INV23,pc-3,INV24_PH2Ph_TS,14.0,5.0,686.0,686.0,163.0,58.0,57.9999279,3.60518942e-05,-572.06420959,-572.06390484,0.0003047500000548098,4.208588957055214,23.760932944606413
INV23,pc-3,INV24_PH2Ph_TS,14.0,5.5,686.0,686.0,192.0,58.0,57.99997949,1.02567015e-05,-572.06420959,-572.06406942,0.00014017000000876578,3.5729166666666665,27.988338192419825
INV23,pc-3,INV24_PH2Ph_TS,14.0,6.0,686.0,686.0,204.0,58.0,57.99998711,6.44704468e-06,-572.06420959,-572.0641237,8.589000003667024e-05,3.3627450980392157,29.737609329446062
INV23,pc-3,INV24_PH2Ph_TS,14.0,6.5,686.0,686.0,225.0,58.0,57.9999941,2.95119339e-06,-572.06420959,-572.06415895,5.064000004040281e-05,3.048888888888889,32.798833819241985
INV23,pc-3,INV24_PH2Ph_TS,14.0,7.0,686.0,686.0,261.0,58.0,57.9999988,6.02013792e-07,-572.06420959,-572.06419832,1.1270000072727271e-05,2.628352490421456,38.0466472303207
INV23,pc-3,INV24_PH2Ph_TS,14.0,7.5,686.0,686.0,277.0,58.0,57.99999944,2.819692e-07,-572.06420959,-572.06420433,5.259999966256146e-06,2.476534296028881,40.37900874635569
INV23,pc-3,INV24_PH2Ph_TS,14.0,8.0,686.0,686.0,304.0,58.0,57.99999983,8.58633165e-08,-572.06420959,-572.06420785,1.740000016070553e-06,2.2565789473684212,44.31486880466473
INV23,pc-3,INV24_PMe3,13.0,4.0,562.0,562.0,90.0,42.0,41.99959416,0.000202919349,-459.65689422,-459.65510561,0.0017886100000055194,6.2444444444444445,16.01423487544484
INV23,pc-3,INV24_PMe3,13.0,4.5,562.0,562.0,96.0,42.0,41.99986275,6.86230549e-05,-459.65689422,-459.65637116,0.0005230600000345476,5.854166666666667,17.081850533807827
INV23,pc-3,INV24_PMe3,13.0,5.0,562.0,562.0,109.0,42.0,41.99994631,2.68444668e-05,-459.65689422,-459.65664298,0.0002512400000114212,5.155963302752293,19.395017793594306
INV23,pc-3,INV24_PMe3,13.0,5.5,562.0,562.0,114.0,42.0,41.99995194,2.40299782e-05,-459.65689422,-459.65666448,0.00022974000000886008,4.9298245614035086,20.284697508896798
INV23,pc-3,INV24_PMe3,13.0,6.0,562.0,562.0,144.0,42.0,41.99998618,6.90941047e-06,-459.65689422,-459.65682552,6.870000004255417e-05,3.9027777777777777,25.622775800711743
INV23,pc-3,INV24_PMe3,13.0,6.5,562.0,562.0,168.0,42.0,41.99999768,1.1597675e-06,-459.65689422,-459.65687504,1.9180000037977152e-05,3.3452380952380953,29.893238434163703
INV23,pc-3,INV24_PMe3,13.0,7.0,562.0,562.0,177.0,42.0,41.99999879,6.05190348e-07,-459.65689422,-459.65688321,1.101000003700392e-05,3.175141242937853,31.494661921708186
INV23,pc-3,INV24_PMe3,13.0,7.5,562.0,562.0,189.0,42.0,41.99999951,2.4496617e-07,-459.65689422,-459.6568897,4.520000004504254e-06,2.9735449735449735,33.629893238434164
INV23,pc-3,INV24_PMe3,13.0,8.0,562.0,562.0,209.0,42.0,41.99999985,7.26429974e-08,-459.65689422,-459.65689239,1.8300000306226138e-06,2.688995215311005,37.188612099644125
INV23,pc-3,INV24_PMe3_TS,13.0,4.0,562.0,562.0,90.0,42.0,41.99935288,0.000323560351,-459.58068626,-459.57771315,0.002973109999970802,6.2444444444444445,16.01423487544484
INV23,pc-3,INV24_PMe3_TS,13.0,4.5,562.0,562.0,102.0,42.0,41.99992381,3.80972255e-05,-459.58068626,-459.5803506,0.00033566000001883367,5.509803921568627,18.14946619217082
INV23,pc-3,INV24_PMe3_TS,13.0,5.0,562.0,562.0,107.0,42.0,41.99993389,3.30564229e-05,-459.58068626,-459.58039084,0.00029541999998627944,5.252336448598131,19.03914590747331
INV23,pc-3,INV24_PMe3_TS,13.0,5.5,562.0,562.0,122.0,42.0,41.9999789,1.05500202e-05,-459.58068626,-459.58059109,9.517000000869302e-05,4.60655737704918,21.708185053380785
INV23,pc-3,INV24_PMe3_TS,13.0,6.0,562.0,562.0,135.0,42.0,41.99998934,5.33161731e-06,-459.58068626,-459.58062335,6.290999999691849e-05,4.162962962962963,24.02135231316726
INV23,pc-3,INV24_PMe3_TS,13.0,6.5,562.0,562.0,152.0,42.0,41.9999947,2.65183873e-06,-459.58068626,-459.58064899,3.727000000708358e-05,3.6973684210526314,27.04626334519573
INV23,pc-3,INV24_PMe3_TS,13.0,7.0,562.0,562.0,177.0,42.0,41.99999882,5.88321416e-07,-459.58068626,-459.58067707,9.190000014314137e-06,3.175141242937853,31.494661921708186
INV23,pc-3,INV24_PMe3_TS,13.0,7.5,562.0,562.0,189.0,42.0,41.99999945,2.76579861e-07,-459.58068626,-459.58068062,5.639999983486632e-06,2.9735449735449735,33.629893238434164
INV23,pc-3,INV24_PMe3_TS,13.0,8.0,562.0,562.0,211.0,42.0,41.99999985,7.3674066e-08,-459.58068626,-459.58068448,1.7799999909584585e-06,2.6635071090047395,37.544483985765126
INV23,pc-3,INV24_PPh3,34.0,4.0,1726.0,1726.0,376.0,138.0,137.99930311,0.000348445674,-1031.38493237,-1031.38146735,0.0034650199997940945,4.590425531914893,21.78447276940904
INV23,pc-3,INV24_PPh3,34.0,4.5,1726.0,1726.0,429.0,138.0,137.99973321,0.000133392872,-1031.38493237,-1031.38369595,0.001236419999941063,4.023310023310024,24.85515643105446
INV23,pc-3,INV24_PPh3,34.0,5.0,1726.0,1726.0,471.0,138.0,137.99988105,5.94746211e-05,-1031.38493237,-1031.3842947,0.000637669999832724,3.664543524416136,27.288528389339515
INV23,pc-3,INV24_PPh3,34.0,5.5,1726.0,1726.0,520.0,138.0,137.99993527,3.23650652e-05,-1031.38493237,-1031.38454879,0.00038357999983418267,3.3192307692307694,30.127462340672075
INV23,pc-3,INV24_PPh3,34.0,6.0,1726.0,1726.0,592.0,138.0,137.99997077,1.4613913e-05,-1031.38493237,-1031.38472922,0.0002031499998338404,2.9155405405405403,34.29895712630359
INV23,pc-3,INV24_PPh3,34.0,6.5,1726.0,1726.0,652.0,138.0,137.99998355,8.2271232e-06,-1031.38493237,-1031.3848052,0.00012716999981421395,2.647239263803681,37.77520278099652
INV23,pc-3,INV24_PPh3,34.0,7.0,1726.0,1726.0,744.0,138.0,137.99999357,3.21477177e-06,-1031.38493237,-1031.3848797,5.2669999831778114e-05,2.3198924731182795,43.105446118192354
INV23,pc-3,INV24_PPh3,34.0,7.5,1726.0,1726.0,829.0,138.0,137.99999789,1.05638998e-06,-1031.38493237,-1031.38491411,1.82599999334343e-05,2.0820265379975873,48.03012746234067
INV23,pc-3,INV24_PPh3,34.0,8.0,1726.0,1726.0,920.0,138.0,137.99999932,3.37509732e-07,-1031.38493237,-1031.38492519,7.179999784057145e-06,1.876086956521739,53.30243337195829
INV23,pc-3,INV24_PPh3_TS,34.0,4.0,1726.0,1726.0,384.0,138.0,137.99928453,0.000357737449,-1031.32840236,-1031.32499592,0.0034064399999351735,4.494791666666667,22.247972190034762
INV23,pc-3,INV24_PPh3_TS,34.0,4.5,1726.0,1726.0,429.0,138.0,137.999698,0.000151000306,-1031.32840236,-1031.32705581,0.0013465499998801533,4.023310023310024,24.85515643105446
INV23,pc-3,INV24_PPh3_TS,34.0,5.0,1726.0,1726.0,475.0,138.0,137.9998715,6.42493476e-05,-1031.32840236,-1031.327677,0.0007253599999330618,3.6336842105263156,27.520278099652376
INV23,pc-3,INV24_PPh3_TS,34.0,5.5,1726.0,1726.0,535.0,138.0,137.9999386,3.06983948e-05,-1031.32840236,-1031.32803391,0.0003684499999963009,3.2261682242990655,30.996523754345308
INV23,pc-3,INV24_PPh3_TS,34.0,6.0,1726.0,1726.0,596.0,138.0,137.99996832,1.58398348e-05,-1031.32840236,-1031.32818745,0.00021490999984052905,2.8959731543624163,34.53070683661645
INV23,pc-3,INV24_PPh3_TS,34.0,6.5,1726.0,1726.0,654.0,138.0,137.999982,9.00184735e-06,-1031.32840236,-1031.3282702,0.000132160000021031,2.63914373088685,37.89107763615296
INV23,pc-3,INV24_PPh3_TS,34.0,7.0,1726.0,1726.0,740.0,138.0,137.99999345,3.27622494e-06,-1031.32840236,-1031.32834875,5.360999989534321e-05,2.3324324324324324,42.87369640787949
INV23,pc-3,INV24_PPh3_TS,34.0,7.5,1726.0,1726.0,824.0,138.0,137.99999783,1.08420213e-06,-1031.32840236,-1031.32838363,1.8729999965216848e-05,2.0946601941747574,47.740440324449594
INV23,pc-3,INV24_PPh3_TS,34.0,8.0,1726.0,1726.0,921.0,138.0,137.99999934,3.29951988e-07,-1031.32840236,-1031.32839606,6.299999995462713e-06,1.8740499457111834,53.3603707995365
INV23,pc-3,INV24_Pentahelicene,36.0,4.0,1884.0,1883.0,441.0,146.0,145.99923028,0.000384861763,-841.59869223,-841.59462731,0.004064920000018901,4.272108843537415,23.40764331210191
INV23,pc-3,INV24_Pentahelicene,36.0,4.5,1884.0,1883.0,504.0,146.0,145.99976658,0.000116709501,-841.59869223,-841.59740133,0.0012908999999581283,3.738095238095238,26.751592356687897
INV23,pc-3,INV24_Pentahelicene,36.0,5.0,1884.0,1883.0,544.0,146.0,145.99986617,6.69171654e-05,-841.59869223,-841.59793276,0.0007594699999344812,3.463235294117647,28.874734607218684
INV23,pc-3,INV24_Pentahelicene,36.0,5.5,1884.0,1883.0,616.0,146.0,145.99993656,3.17222413e-05,-841.59869223,-841.59828876,0.0004034700000374869,3.0584415584415585,32.696390658174096
INV23,pc-3,INV24_Pentahelicene,36.0,6.0,1884.0,1883.0,679.0,146.0,145.99996307,1.84673078e-05,-841.59869223,-841.59843499,0.00025723999999627267,2.7746686303387333,36.040339702760086
INV23,pc-3,INV24_Pentahelicene,36.0,6.5,1884.0,1883.0,748.0,146.0,145.99998011,9.94489352e-06,-841.59869223,-841.59853349,0.00015873999996074417,2.518716577540107,39.70276008492569
INV23,pc-3,INV24_Pentahelicene,36.0,7.0,1884.0,1883.0,862.0,146.0,145.99999298,3.507716e-06,-841.59869223,-841.59863264,5.958999997801584e-05,2.1856148491879352,45.753715498938426
INV23,pc-3,INV24_Pentahelicene,36.0,7.5,1884.0,1883.0,976.0,146.0,145.99999758,1.21233697e-06,-841.59869223,-841.59866947,2.2759999978916312e-05,1.930327868852459,51.80467091295117
INV23,pc-3,INV24_Pentahelicene,36.0,8.0,1884.0,1883.0,1080.0,146.0,145.9999992,3.99245693e-07,-841.59869223,-841.59868399,8.239999942816212e-06,1.7444444444444445,57.32484076433121
INV23,pc-3,INV24_Pentahelicene_TS,36.0,4.0,1884.0,1883.0,437.0,146.0,145.99924107,0.000379467161,-841.55503483,-841.55098398,0.004050849999998718,4.311212814645309,23.195329087048833
INV23,pc-3,INV24_Pentahelicene_TS,36.0,4.5,1884.0,1883.0,500.0,146.0,145.99975406,0.000122970644,-841.55503483,-841.5537039,0.0013309299999946234,3.768,26.53927813163482
INV23,pc-3,INV24_Pentahelicene_TS,36.0,5.0,1884.0,1883.0,545.0,146.0,145.999861,6.95018041e-05,-841.55503483,-841.55426018,0.0007746499999257139,3.456880733944954,28.927813163481954
INV23,pc-3,INV24_Pentahelicene_TS,36.0,5.5,1884.0,1883.0,621.0,146.0,145.99993881,3.05957759e-05,-841.55503483,-841.55464356,0.00039126999990912736,3.033816425120773,32.961783439490446
INV23,pc-3,INV24_Pentahelicene_TS,36.0,6.0,1884.0,1883.0,676.0,146.0,145.99996391,1.80442331e-05,-841.55503483,-841.55477965,0.0002551799999537252,2.78698224852071,35.881104033970274
INV23,pc-3,INV24_Pentahelicene_TS,36.0,6.5,1884.0,1883.0,753.0,146.0,145.99998156,9.21830363e-06,-841.55503483,-841.55488585,0.00014897999994900601,2.50199203187251,39.968152866242036
INV23,pc-3,INV24_Pentahelicene_TS,36.0,7.0,1884.0,1883.0,856.0,146.0,145.99999275,3.6249964e-06,-841.55503483,-841.55497256,6.226999994396465e-05,2.2009345794392523,45.43524416135881
INV23,pc-3,INV24_Pentahelicene_TS,36.0,7.5,1884.0,1883.0,975.0,146.0,145.99999765,1.17262485e-06,-841.55503483,-841.5550129,2.193000000261236e-05,1.9323076923076923,51.7515923566879
INV23,pc-3,INV24_Pentahelicene_TS,36.0,8.0,1884.0,1883.0,1075.0,146.0,145.99999919,4.02949411e-07,-841.55503483,-841.55502662,8.209999919017719e-06,1.7525581395348837,57.05944798301486
INV23,pc-3,INV24_SO2,3.0,4.0,192.0,192.0,30.0,32.0,31.99978593,0.000107036861,-547.31794875,-547.31726876,0.0006799899999805348,6.4,15.625
INV23,pc-3,INV24_SO2,3.0,4.5,192.0,192.0,32.0,32.0,31.99998851,5.74598915e-06,-547.31794875,-547.31776114,0.00018761000001177308,6.0,16.666666666666668
INV23,pc-3,INV24_SO2,3.0,5.0,192.0,192.0,32.0,32.0,31.99998851,5.74598915e-06,-547.31794875,-547.31776114,0.00018761000001177308,6.0,16.666666666666668
INV23,pc-3,INV24_SO2,3.0,5.5,192.0,192.0,32.0,32.0,31.99998851,5.74598915e-06,-547.31794875,-547.31776114,0.00018761000001177308,6.0,16.666666666666668
INV23,pc-3,INV24_SO2,3.0,6.0,192.0,192.0,37.0,32.0,31.99999564,2.17871302e-06,-547.31794875,-547.31788975,5.9000000078412995e-05,5.1891891891891895,19.270833333333332
INV23,pc-3,INV24_SO2,3.0,6.5,192.0,192.0,44.0,32.0,31.99999993,3.33797061e-08,-547.31794875,-547.31794679,1.960000076905999e-06,4.363636363636363,22.916666666666668
INV23,pc-3,INV24_SO2,3.0,7.0,192.0,192.0,44.0,32.0,31.99999993,3.33797061e-08,-547.31794875,-547.31794679,1.960000076905999e-06,4.363636363636363,22.916666666666668
INV23,pc-3,INV24_SO2,3.0,7.5,192.0,192.0,44.0,32.0,31.99999993,3.33797061e-08,-547.31794875,-547.31794679,1.960000076905999e-06,4.363636363636363,22.916666666666668
INV23,pc-3,INV24_SO2,3.0,8.0,192.0,192.0,46.0,32.0,31.99999999,3.90417298e-09,-547.31794875,-547.31794813,6.200000370881753e-07,4.173913043478261,23.958333333333332
INV23,pc-3,INV24_SO2_TS,3.0,4.0,192.0,192.0,29.0,32.0,31.99983767,8.11647561e-05,-547.16876301,-547.16787919,0.0008838200000127472,6.620689655172414,15.104166666666666
INV23,pc-3,INV24_SO2_TS,3.0,4.5,192.0,192.0,32.0,32.0,31.99995337,2.33143751e-05,-547.16876301,-547.16854838,0.00021463000007315713,6.0,16.666666666666668
INV23,pc-3,INV24_SO2_TS,3.0,5.0,192.0,192.0,34.0,32.0,31.99999387,3.0668148e-06,-547.16876301,-547.16866066,0.00010235000002012384,5.647058823529412,17.708333333333332
INV23,pc-3,INV24_SO2_TS,3.0,5.5,192.0,192.0,34.0,32.0,31.99999387,3.0668148e-06,-547.16876301,-547.16866066,0.00010235000002012384,5.647058823529412,17.708333333333332
INV23,pc-3,INV24_SO2_TS,3.0,6.0,192.0,192.0,36.0,32.0,31.99999533,2.33352461e-06,-547.16876301,-547.16869122,7.178999999268854e-05,5.333333333333333,18.75
INV23,pc-3,INV24_SO2_TS,3.0,6.5,192.0,192.0,38.0,32.0,31.9999978,1.10212665e-06,-547.16876301,-547.16873588,2.7130000034958357e-05,5.052631578947368,19.791666666666668
INV23,pc-3,INV24_SO2_TS,3.0,7.0,192.0,192.0,44.0,32.0,31.99999991,4.57905607e-08,-547.16876301,-547.16876036,2.650000055837154e-06,4.363636363636363,22.916666666666668
INV23,pc-3,INV24_SO2_TS,3.0,7.5,192.0,192.0,46.0,32.0,31.99999999,3.27719185e-09,-547.16876301,-547.16876246,5.499999815583578e-07,4.173913043478261,23.958333333333332
INV23,pc-3,INV24_SO2_TS,3.0,8.0,192.0,192.0,46.0,32.0,31.99999999,3.27719185e-09,-547.16876301,-547.16876246,5.499999815583578e-07,4.173913043478261,23.958333333333332
INV23,pc-3,INV24_Sumanene,33.0,4.0,1752.0,1751.0,405.0,138.0,137.99888279,0.000558602595,-802.47453019,-802.46918155,0.005348639999965599,4.325925925925926,23.116438356164384
INV23,pc-3,INV24_Sumanene,33.0,4.5,1752.0,1751.0,476.0,138.0,137.99975015,0.000124925622,-802.47453019,-802.47300657,0.0015236199999435485,3.680672268907563,27.168949771689498
INV23,pc-3,INV24_Sumanene,33.0,5.0,1752.0,1751.0,534.0,138.0,137.99988282,5.85908616e-05,-802.47453019,-802.47381763,0.0007125600000108534,3.2808988764044944,30.47945205479452
INV23,pc-3,INV24_Sumanene,33.0,5.5,1752.0,1751.0,593.0,138.0,137.99993486,3.25682511e-05,-802.47453019,-802.47410895,0.00042124000003695983,2.954468802698145,33.84703196347032
INV23,pc-3,INV24_Sumanene,33.0,6.0,1752.0,1751.0,647.0,138.0,137.99996016,1.99211503e-05,-802.47453019,-802.4742506,0.0002795899999910034,2.7078825347758886,36.92922374429224
INV23,pc-3,INV24_Sumanene,33.0,6.5,1752.0,1751.0,724.0,138.0,137.99998238,8.81028346e-06,-802.47453019,-802.47438212,0.00014807000002292625,2.4198895027624308,41.32420091324201
INV23,pc-3,INV24_Sumanene,33.0,7.0,1752.0,1751.0,821.0,138.0,137.99999274,3.62989709e-06,-802.47453019,-802.47446474,6.54499999654945e-05,2.1339829476248475,46.86073059360731
INV23,pc-3,INV24_Sumanene,33.0,7.5,1752.0,1751.0,918.0,138.0,137.99999752,1.241234e-06,-802.47453019,-802.47450645,2.3739999960525893e-05,1.908496732026144,52.397260273972606
INV23,pc-3,INV24_Sumanene,33.0,8.0,1752.0,1751.0,1020.0,138.0,137.99999918,4.10545169e-07,-802.47453019,-802.47452144,8.750000006330083e-06,1.7176470588235293,58.21917808219178
INV23,pc-3,INV24_Sumanene_TS,33.0,4.0,1752.0,1749.0,407.0,138.0,137.99910375,0.000448122865,-802.44535089,-802.44150035,0.003850540000030378,4.304668304668304,23.230593607305938
INV23,pc-3,INV24_Sumanene_TS,33.0,4.5,1752.0,1749.0,467.0,138.0,137.99963216,0.000183920554,-802.44535089,-802.44381359,0.0015372999999954118,3.7516059957173447,26.65525114155251
INV23,pc-3,INV24_Sumanene_TS,33.0,5.0,1752.0,1749.0,510.0,138.0,137.99979792,0.000101041457,-802.44535089,-802.4444881,0.0008627900000419686,3.4352941176470586,29.10958904109589
INV23,pc-3,INV24_Sumanene_TS,33.0,5.5,1752.0,1749.0,568.0,138.0,137.99990765,4.61756334e-05,-802.44535089,-802.44483702,0.00051386999996339,3.084507042253521,32.42009132420091
INV23,pc-3,INV24_Sumanene_TS,33.0,6.0,1752.0,1749.0,651.0,138.0,137.99996178,1.91082873e-05,-802.44535089,-802.44507884,0.0002720500000350512,2.6912442396313363,37.157534246575345
INV23,pc-3,INV24_Sumanene_TS,33.0,6.5,1752.0,1749.0,734.0,138.0,137.99998431,7.8460439e-06,-802.44535089,-802.44522899,0.00012189999995371181,2.3869209809264307,41.89497716894977
INV23,pc-3,INV24_Sumanene_TS,33.0,7.0,1752.0,1749.0,809.0,138.0,137.99999266,3.67166041e-06,-802.44535089,-802.44529135,5.9539999938351684e-05,2.165636588380717,46.17579908675799
INV23,pc-3,INV24_Sumanene_TS,33.0,7.5,1752.0,1749.0,915.0,138.0,137.99999764,1.17762868e-06,-802.44535089,-802.44532823,2.266000001327484e-05,1.9147540983606557,52.226027397260275
INV23,pc-3,INV24_Sumanene_TS,33.0,8.0,1752.0,1749.0,1003.0,138.0,137.9999992,3.97915187e-07,-802.44535089,-802.44534256,8.330000014211691e-06,1.7467597208374874,57.24885844748859
INV23,pc-3,INV24_Tetrabenzopyracylene,38.0,4.0,2072.0,2068.0,496.0,168.0,167.99898895,0.000505526185,-991.92102205,-991.91584056,0.005181490000040867,4.17741935483871,23.93822393822394
INV23,pc-3,INV24_Tetrabenzopyracylene,38.0,4.5,2072.0,2068.0,584.0,168.0,167.9997533,0.000123351545,-991.92102205,-991.91964558,0.0013764700000820085,3.547945205479452,28.185328185328185
INV23,pc-3,INV24_Tetrabenzopyracylene,38.0,5.0,2072.0,2068.0,625.0,168.0,167.99983958,8.02121182e-05,-991.92102205,-991.92011688,0.0009051700000100027,3.3152,30.164092664092664
INV23,pc-3,INV24_Tetrabenzopyracylene,38.0,5.5,2072.0,2068.0,703.0,168.0,167.9999129,4.35495926e-05,-991.92102205,-991.92046773,0.0005543199999920034,2.9473684210526314,33.92857142857143
INV23,pc-3,INV24_Tetrabenzopyracylene,38.0,6.0,2072.0,2068.0,776.0,168.0,167.99995713,2.1434056e-05,-991.92102205,-991.92069586,0.00032619000000977394,2.670103092783505,37.45173745173745
INV23,pc-3,INV24_Tetrabenzopyracylene,38.0,6.5,2072.0,2068.0,878.0,168.0,167.99998058,9.71003243e-06,-991.92102205,-991.92085734,0.00016471000003548397,2.359908883826879,42.374517374517374
INV23,pc-3,INV24_Tetrabenzopyracylene,38.0,7.0,2072.0,2068.0,982.0,168.0,167.99999156,4.21797931e-06,-991.92102205,-991.92094416,7.78900000568683e-05,2.109979633401222,47.3938223938224
INV23,pc-3,INV24_Tetrabenzopyracylene,38.0,7.5,2072.0,2068.0,1106.0,168.0,167.99999703,1.48691254e-06,-991.92102205,-991.92099459,2.7460000069368107e-05,1.8734177215189873,53.37837837837838
INV23,pc-3,INV24_Tetrabenzopyracylene,38.0,8.0,2072.0,2068.0,1218.0,168.0,167.99999903,4.85003127e-07,-991.92102205,-991.92101204,1.0009999982685258e-05,1.7011494252873562,58.78378378378378
INV23,pc-3,INV24_Tetrabenzopyracylene_TS,38.0,4.0,2072.0,2065.0,506.0,168.0,167.99905139,0.000474303285,-991.91279335,-991.9086633,0.004130050000071606,4.094861660079052,24.42084942084942
INV23,pc-3,INV24_Tetrabenzopyracylene_TS,38.0,4.5,2072.0,2065.0,578.0,168.0,167.99965177,0.000174115182,-991.91279335,-991.91127347,0.0015198800000462143,3.58477508650519,27.895752895752896
INV23,pc-3,INV24_Tetrabenzopyracylene_TS,38.0,5.0,2072.0,2065.0,617.0,168.0,167.99978255,0.000108722564,-991.91279335,-991.9118099,0.000983450000035191,3.358184764991896,29.77799227799228
INV23,pc-3,INV24_Tetrabenzopyracylene_TS,38.0,5.5,2072.0,2065.0,701.0,168.0,167.99991682,4.15904479e-05,-991.91279335,-991.91226291,0.0005304400000341047,2.955777460770328,33.83204633204633
INV23,pc-3,INV24_Tetrabenzopyracylene_TS,38.0,6.0,2072.0,2065.0,773.0,168.0,167.99995872,2.06414399e-05,-991.91279335,-991.91247092,0.00032242999998288724,2.680465717981889,37.30694980694981
INV23,pc-3,INV24_Tetrabenzopyracylene_TS,38.0,6.5,2072.0,2065.0,859.0,168.0,167.99997908,1.04620004e-05,-991.91279335,-991.912623,0.00017034999996212719,2.412107101280559,41.45752895752896
INV23,pc-3,INV24_Tetrabenzopyracylene_TS,38.0,7.0,2072.0,2065.0,966.0,168.0,167.99999119,4.40341962e-06,-991.91279335,-991.9127181,7.525000000896398e-05,2.1449275362318843,46.62162162162162
INV23,pc-3,INV24_Tetrabenzopyracylene_TS,38.0,7.5,2072.0,2065.0,1088.0,168.0,167.99999684,1.57884982e-06,-991.91279335,-991.91276485,2.8499999984887836e-05,1.9044117647058822,52.50965250965251
INV23,pc-3,INV24_Tetrabenzopyracylene_TS,38.0,8.0,2072.0,2065.0,1211.0,168.0,167.99999909,4.57443022e-07,-991.91279335,-991.91278414,9.210000030179799e-06,1.7109826589595376,58.445945945945944
INV23,pc-3,INV24_Tetrahelicene,30.0,4.0,1560.0,1560.0,361.0,120.0,119.99946246,0.000268771251,-688.90424339,-688.90134138,0.0029020100000707316,4.321329639889196,23.141025641025642
INV23,pc-3,INV24_Tetrahelicene,30.0,4.5,1560.0,1560.0,407.0,120.0,119.99980938,9.53102824e-05,-688.90424339,-688.90321066,0.0010327300000199102,3.832923832923833,26.08974358974359
INV23,pc-3,INV24_Tetrahelicene,30.0,5.0,1560.0,1560.0,443.0,120.0,119.99989403,5.29838246e-05,-688.90424339,-688.90363778,0.0006056099999796061,3.5214446952595937,28.397435897435898
INV23,pc-3,INV24_Tetrahelicene,30.0,5.5,1560.0,1560.0,500.0,120.0,119.99995264,2.36791553e-05,-688.90424339,-688.90393584,0.00030755000000226573,3.12,32.05128205128205
INV23,pc-3,INV24_Tetrahelicene,30.0,6.0,1560.0,1560.0,546.0,120.0,119.99997076,1.46209611e-05,-688.90424339,-688.90403896,0.00020443000005343492,2.857142857142857,35.0
INV23,pc-3,INV24_Tetrahelicene,30.0,6.5,1560.0,1560.0,606.0,120.0,119.9999837,8.15174614e-06,-688.90424339,-688.90411821,0.00012518000005456997,2.5742574257425743,38.84615384615385
INV23,pc-3,INV24_Tetrahelicene,30.0,7.0,1560.0,1560.0,698.0,120.0,119.99999453,2.73319995e-06,-688.90424339,-688.9041967,4.668999997647916e-05,2.2349570200573066,44.743589743589745
INV23,pc-3,INV24_Tetrahelicene,30.0,7.5,1560.0,1560.0,782.0,120.0,119.99999812,9.37785572e-07,-688.90424339,-688.904226,1.7390000039085862e-05,1.9948849104859334,50.12820512820513
INV23,pc-3,INV24_Tetrahelicene,30.0,8.0,1560.0,1560.0,863.0,120.0,119.99999937,3.15881671e-07,-688.90424339,-688.90423724,6.1499999901570845e-06,1.8076477404403244,55.32051282051282
INV23,pc-3,INV24_Tetrahelicene_TS,30.0,4.0,1560.0,1559.0,352.0,120.0,119.9992959,0.000352052071,-688.89754236,-688.89454599,0.0029963700000052995,4.431818181818182,22.564102564102566
INV23,pc-3,INV24_Tetrahelicene_TS,30.0,4.5,1560.0,1559.0,408.0,120.0,119.99966907,0.000165465752,-688.89754236,-688.8964486,0.0010937600000033854,3.823529411764706,26.153846153846153
INV23,pc-3,INV24_Tetrahelicene_TS,30.0,5.0,1560.0,1559.0,440.0,120.0,119.99987786,6.1071903e-05,-688.89754236,-688.89695871,0.0005836499999531952,3.5454545454545454,28.205128205128204
INV23,pc-3,INV24_Tetrahelicene_TS,30.0,5.5,1560.0,1559.0,496.0,120.0,119.99993709,3.14534297e-05,-688.89754236,-688.89722872,0.00031363999994482583,3.1451612903225805,31.794871794871796
INV23,pc-3,INV24_Tetrahelicene_TS,30.0,6.0,1560.0,1559.0,541.0,120.0,119.99996826,1.58699345e-05,-688.89754236,-688.89734674,0.00019561999999950785,2.8835489833641406,34.67948717948718
INV23,pc-3,INV24_Tetrahelicene_TS,30.0,6.5,1560.0,1559.0,604.0,120.0,119.99998357,8.21648624e-06,-688.89754236,-688.89742378,0.00011857999993480917,2.5827814569536423,38.717948717948715
INV23,pc-3,INV24_Tetrahelicene_TS,30.0,7.0,1560.0,1559.0,689.0,120.0,119.99999444,2.78237779e-06,-688.89754236,-688.89749674,4.5620000037160935e-05,2.2641509433962264,44.166666666666664
INV23,pc-3,INV24_Tetrahelicene_TS,30.0,7.5,1560.0,1559.0,780.0,120.0,119.99999833,8.33140334e-07,-688.89754236,-688.89752693,1.5429999962179863e-05,2.0,50.0
INV23,pc-3,INV24_Tetrahelicene_TS,30.0,8.0,1560.0,1559.0,847.0,120.0,119.99999934,3.29088088e-07,-688.89754236,-688.89753611,6.2499999557985575e-06,1.8417945690672963,54.294871794871796
INV23,pc-3,INV24_Thioether,9.0,4.0,396.0,396.0,61.0,34.0,33.99963155,0.000184224433,-476.80905488,-476.80662892,0.00242596000003914,6.491803278688525,15.404040404040405
INV23,pc-3,INV24_Thioether,9.0,4.5,396.0,396.0,71.0,34.0,33.99990865,4.56726286e-05,-476.80905488,-476.8087038,0.0003510800000299241,5.577464788732394,17.92929292929293
INV23,pc-3,INV24_Thioether,9.0,5.0,396.0,396.0,76.0,34.0,33.99993813,3.09360886e-05,-476.80905488,-476.80885372,0.000201160000017353,5.2105263157894735,19.19191919191919
INV23,pc-3,INV24_Thioether,9.0,5.5,396.0,396.0,82.0,34.0,33.99998385,8.07473679e-06,-476.80905488,-476.80898944,6.544000001440509e-05,4.829268292682927,20.707070707070706
INV23,pc-3,INV24_Thioether,9.0,6.0,396.0,396.0,90.0,34.0,33.99999262,3.69074135e-06,-476.80905488,-476.80901547,3.9409999999406864e-05,4.4,22.727272727272727
INV23,pc-3,INV24_Thioether,9.0,6.5,396.0,396.0,105.0,34.0,33.99999852,7.42460362e-07,-476.80905488,-476.80903948,1.539999999522479e-05,3.7714285714285714,26.515151515151516
INV23,pc-3,INV24_Thioether,9.0,7.0,396.0,396.0,113.0,34.0,33.99999949,2.54122664e-07,-476.80905488,-476.80904864,6.240000004709145e-06,3.504424778761062,28.535353535353536
INV23,pc-3,INV24_Thioether,9.0,7.5,396.0,396.0,119.0,34.0,33.9999998,9.88368605e-08,-476.80905488,-476.80905255,2.330000029360235e-06,3.327731092436975,30.050505050505052
INV23,pc-3,INV24_Thioether,9.0,8.0,396.0,396.0,125.0,34.0,33.99999992,4.0700332e-08,-476.80905488,-476.80905341,1.4700000292577897e-06,3.168,31.565656565656564
INV23,pc-3,INV24_Thioether_TS,9.0,4.0,396.0,396.0,61.0,34.0,33.99970023,0.000149884885,-476.67931395,-476.67793139,0.0013825599999677252,6.491803278688525,15.404040404040405
INV23,pc-3,INV24_Thioether_TS,9.0,4.5,396.0,396.0,63.0,34.0,33.99975062,0.000124690763,-476.67931395,-476.67875605,0.000557899999989786,6.285714285714286,15.909090909090908
INV23,pc-3,INV24_Thioether_TS,9.0,5.0,396.0,396.0,76.0,34.0,33.9999696,1.51978452e-05,-476.67931395,-476.67920308,0.00011087000001452907,5.2105263157894735,19.19191919191919
INV23,pc-3,INV24_Thioether_TS,9.0,5.5,396.0,396.0,76.0,34.0,33.9999696,1.51978452e-05,-476.67931395,-476.67920308,0.00011087000001452907,5.2105263157894735,19.19191919191919
INV23,pc-3,INV24_Thioether_TS,9.0,6.0,396.0,396.0,89.0,34.0,33.99999682,1.59087081e-06,-476.67931395,-476.67927158,4.237000001694469e-05,4.449438202247191,22.474747474747474
INV23,pc-3,INV24_Thioether_TS,9.0,6.5,396.0,396.0,95.0,34.0,33.99999807,9.65583077e-07,-476.67931395,-476.67929258,2.137000001312117e-05,4.168421052631579,23.98989898989899
INV23,pc-3,INV24_Thioether_TS,9.0,7.0,396.0,396.0,109.0,34.0,33.99999942,2.88437178e-07,-476.67931395,-476.67930642,7.5300000048628135e-06,3.63302752293578,27.525252525252526
INV23,pc-3,INV24_Thioether_TS,9.0,7.5,396.0,396.0,115.0,34.0,33.99999968,1.58429835e-07,-476.67931395,-476.67931086,3.090000006977789e-06,3.4434782608695653,29.04040404040404
INV23,pc-3,INV24_Thioether_TS,9.0,8.0,396.0,396.0,127.0,34.0,33.99999993,3.27120979e-08,-476.67931395,-476.67931317,7.799999934832158e-07,3.1181102362204722,32.07070707070707
INV23,pc-3,INV24_Triazasumanene,30.0,4.0,1650.0,1649.0,380.0,138.0,137.99900226,0.000498871766,-850.45303905,-850.44818478,0.004854270000009819,4.342105263157895,23.03030303030303
INV23,pc-3,INV24_Triazasumanene,30.0,4.5,1650.0,1649.0,447.0,138.0,137.99973325,0.00013337292,-850.45303905,-850.45153988,0.0014991699999882258,3.6912751677852347,27.09090909090909
INV23,pc-3,INV24_Triazasumanene,30.0,5.0,1650.0,1649.0,508.0,138.0,137.99988567,5.71648089e-05,-850.45303905,-850.45237518,0.0006638700000394238,3.248031496062992,30.78787878787879
INV23,pc-3,INV24_Triazasumanene,30.0,5.5,1650.0,1649.0,554.0,138.0,137.99993068,3.46616947e-05,-850.45303905,-850.45261679,0.00042226000005030073,2.9783393501805056,33.57575757575758
INV23,pc-3,INV24_Triazasumanene,30.0,6.0,1650.0,1649.0,614.0,138.0,137.99996538,1.73095425e-05,-850.45303905,-850.45278961,0.0002494400000614405,2.6872964169381106,37.21212121212121
INV23,pc-3,INV24_Triazasumanene,30.0,6.5,1650.0,1649.0,699.0,138.0,137.99998627,6.86690323e-06,-850.45303905,-850.45292063,0.00011842000003525754,2.3605150214592276,42.36363636363637
INV23,pc-3,INV24_Triazasumanene,30.0,7.0,1650.0,1649.0,777.0,138.0,137.99999376,3.12052569e-06,-850.45303905,-850.45298062,5.8430000080988975e-05,2.1235521235521237,47.09090909090909
INV23,pc-3,INV24_Triazasumanene,30.0,7.5,1650.0,1649.0,869.0,138.0,137.99999765,1.17379686e-06,-850.45303905,-850.45301589,2.316000006885588e-05,1.8987341772151898,52.666666666666664
INV23,pc-3,INV24_Triazasumanene,30.0,8.0,1650.0,1649.0,967.0,138.0,137.99999923,3.8364432e-07,-850.45303905,-850.45303078,8.270000080301543e-06,1.7063081695966908,58.60606060606061
INV23,pc-3,INV24_Triazasumanene_TS,30.0,4.0,1650.0,1648.0,385.0,138.0,137.9987507,0.000624652131,-850.38726464,-850.38305821,0.004206430000067485,4.285714285714286,23.333333333333332
INV23,pc-3,INV24_Triazasumanene_TS,30.0,4.5,1650.0,1648.0,445.0,138.0,137.99973611,0.000131942978,-850.38726464,-850.38584643,0.0014182099999970887,3.707865168539326,26.96969696969697
INV23,pc-3,INV24_Triazasumanene_TS,30.0,5.0,1650.0,1648.0,484.0,138.0,137.99984569,7.71531959e-05,-850.38726464,-850.38637895,0.0008856900000182577,3.409090909090909,29.333333333333332
INV23,pc-3,INV24_Triazasumanene_TS,30.0,5.5,1650.0,1648.0,547.0,138.0,137.99991892,4.05380841e-05,-850.38726464,-850.38679961,0.00046502999998665473,3.016453382084095,33.15151515151515
INV23,pc-3,INV24_Triazasumanene_TS,30.0,6.0,1650.0,1648.0,611.0,138.0,137.99996324,1.83809523e-05,-850.38726464,-850.3869932,0.00027144000000589585,2.700490998363339,37.03030303030303
INV23,pc-3,INV24_Triazasumanene_TS,30.0,6.5,1650.0,1648.0,701.0,138.0,137.99998715,6.42443146e-06,-850.38726464,-850.38715452,0.00011012000004484435,2.353780313837375,42.484848484848484
INV23,pc-3,INV24_Triazasumanene_TS,30.0,7.0,1650.0,1648.0,775.0,138.0,137.99999378,3.10995765e-06,-850.38726464,-850.38721268,5.196000006435497e-05,2.129032258064516,46.96969696969697
INV23,pc-3,INV24_Triazasumanene_TS,30.0,7.5,1650.0,1648.0,864.0,138.0,137.99999795,1.02500368e-06,-850.38726464,-850.38724358,2.1059999994577083e-05,1.9097222222222223,52.36363636363637
INV23,pc-3,INV24_Triazasumanene_TS,30.0,8.0,1650.0,1648.0,943.0,138.0,137.99999929,3.53188e-07,-850.38726464,-850.3872565,8.139999977174739e-06,1.7497348886532345,57.15151515151515
INV23,pc-3,INV24_Triindenotriphenylene,42.0,4.0,2328.0,2323.0,573.0,192.0,191.9988056,0.000597201674,-1143.38838685,-1143.38217884,0.006208009999909336,4.06282722513089,24.61340206185567
INV23,pc-3,INV24_Triindenotriphenylene,42.0,4.5,2328.0,2323.0,666.0,192.0,191.99967692,0.000161537826,-1143.38838685,-1143.38662305,0.001763799999935145,3.4954954954954953,28.608247422680414
INV23,pc-3,INV24_Triindenotriphenylene,42.0,5.0,2328.0,2323.0,733.0,192.0,191.99982873,8.56370073e-05,-1143.38838685,-1143.38742661,0.0009602400000403577,3.1759890859481583,31.486254295532646
INV23,pc-3,INV24_Triindenotriphenylene,42.0,5.5,2328.0,2323.0,809.0,192.0,191.99990081,4.95955397e-05,-1143.38838685,-1143.38777521,0.000611639999988256,2.8776266996291717,34.75085910652921
INV23,pc-3,INV24_Triindenotriphenylene,42.0,6.0,2328.0,2323.0,888.0,192.0,191.99994815,2.59231158e-05,-1143.38838685,-1143.38801279,0.00037406000001283246,2.6216216216216215,38.144329896907216
INV23,pc-3,INV24_Triindenotriphenylene,42.0,6.5,2328.0,2323.0,992.0,192.0,191.99997653,1.17345679e-05,-1143.38838685,-1143.38818587,0.0002009800000450923,2.346774193548387,42.61168384879725
INV23,pc-3,INV24_Triindenotriphenylene,42.0,7.0,2328.0,2323.0,1129.0,192.0,191.99999103,4.48584193e-06,-1143.38838685,-1143.38830062,8.622999985163915e-05,2.062001771479185,48.49656357388316
INV23,pc-3,INV24_Triindenotriphenylene,42.0,7.5,2328.0,2323.0,1270.0,192.0,191.99999667,1.66569625e-06,-1143.38838685,-1143.38835371,3.3139999914055807e-05,1.8330708661417323,54.553264604811
INV23,pc-3,INV24_Triindenotriphenylene,42.0,8.0,2328.0,2323.0,1393.0,192.0,191.99999879,6.07062688e-07,-1143.38838685,-1143.38837378,1.3070000022707973e-05,1.6712132089016511,59.83676975945017
INV23,pc-3,INV24_Triindenotriphenylene_TS,42.0,4.0,2328.0,2318.0,577.0,192.0,191.99900148,0.000499260793,-1143.28217521,-1143.27753903,0.004636180000034074,4.034662045060658,24.785223367697593
INV23,pc-3,INV24_Triindenotriphenylene_TS,42.0,4.5,2328.0,2318.0,642.0,192.0,191.99950488,0.000247561514,-1143.28217521,-1143.28004586,0.0021293500001320353,3.6261682242990654,27.577319587628867
INV23,pc-3,INV24_Triindenotriphenylene_TS,42.0,5.0,2328.0,2318.0,717.0,192.0,191.9997714,0.000114302134,-1143.28217521,-1143.28105992,0.0011152900001434318,3.2468619246861925,30.798969072164947
INV23,pc-3,INV24_Triindenotriphenylene_TS,42.0,5.5,2328.0,2318.0,798.0,192.0,191.9998889,5.55500777e-05,-1143.28217521,-1143.28148533,0.0006898800002090866,2.917293233082707,34.27835051546392
INV23,pc-3,INV24_Triindenotriphenylene_TS,42.0,6.0,2328.0,2318.0,902.0,192.0,191.99995567,2.21632614e-05,-1143.28217521,-1143.28181792,0.0003572900000108348,2.5809312638580932,38.74570446735395
INV23,pc-3,INV24_Triindenotriphenylene_TS,42.0,6.5,2328.0,2318.0,977.0,192.0,191.99997489,1.25563089e-05,-1143.28217521,-1143.28197027,0.00020494000000326196,2.382804503582395,41.96735395189003
INV23,pc-3,INV24_Triindenotriphenylene_TS,42.0,7.0,2328.0,2318.0,1126.0,192.0,191.99999135,4.32731019e-06,-1143.28217521,-1143.28209627,7.89400000940077e-05,2.0674955595026643,48.36769759450172
INV23,pc-3,INV24_Triindenotriphenylene_TS,42.0,7.5,2328.0,2318.0,1250.0,192.0,191.99999668,1.66055914e-06,-1143.28217521,-1143.28214344,3.1770000077813165e-05,1.8624,53.69415807560137
INV23,pc-3,INV24_Triindenotriphenylene_TS,42.0,8.0,2328.0,2318.0,1393.0,192.0,191.99999899,5.04808611e-07,-1143.28217521,-1143.28216369,1.1520000043674372e-05,1.6712132089016511,59.83676975945017
HSG,pc-3,11_ala29-big_dim_HSG,23.0,4.0,1022.0,1022.0,160.0,66.0,65.99913255,0.000433724847,-365.41438112,-365.41088739,0.0034937299999455718,6.3875,15.655577299412915
HSG,pc-3,11_ala29-big_dim_HSG,23.0,4.5,1022.0,1022.0,188.0,66.0,65.99980142,9.9291146e-05,-365.41438112,-365.41346156,0.0009195599999998194,5.4361702127659575,18.395303326810176
HSG,pc-3,11_ala29-big_dim_HSG,23.0,5.0,1022.0,1022.0,212.0,66.0,65.99990085,4.95741304e-05,-365.41438112,-365.41394861,0.00043250999999600026,4.820754716981132,20.743639921722114
HSG,pc-3,11_ala29-big_dim_HSG,23.0,5.5,1022.0,1022.0,242.0,66.0,65.99995472,2.26384396e-05,-365.41438112,-365.41417246,0.00020865999999841733,4.223140495867769,23.679060665362034
HSG,pc-3,11_ala29-big_dim_HSG,23.0,6.0,1022.0,1022.0,287.0,66.0,65.99998378,8.10877952e-06,-365.41438112,-365.41428832,9.279999994760146e-05,3.5609756097560976,28.08219178082192
HSG,pc-3,11_ala29-big_dim_HSG,23.0,6.5,1022.0,1022.0,322.0,66.0,65.99999263,3.68714579e-06,-365.41438112,-365.41432851,5.2609999954711384e-05,3.1739130434782608,31.506849315068493
HSG,pc-3,11_ala29-big_dim_HSG,23.0,7.0,1022.0,1022.0,372.0,66.0,65.99999762,1.19188977e-06,-365.41438112,-365.41436365,1.7469999988861673e-05,2.747311827956989,36.39921722113503
HSG,pc-3,11_ala29-big_dim_HSG,23.0,7.5,1022.0,1022.0,411.0,66.0,65.99999904,4.78968531e-07,-365.41438112,-365.41437338,7.74000000092201e-06,2.48661800486618,40.21526418786693
HSG,pc-3,11_ala29-big_dim_HSG,23.0,8.0,1022.0,1022.0,454.0,66.0,65.99999966,1.71024254e-07,-365.41438112,-365.41437788,3.2399999554399983e-06,2.251101321585903,44.42270058708415
HSG,pc-3,11_ala29-big_monA_HSG,5.0,4.0,200.0,200.0,25.0,10.0,10.0,-1.42108547e-14,-40.21596499,-40.21596499,0.0,8.0,12.5
HSG,pc-3,11_ala29-big_monA_HSG,5.0,4.5,200.0,200.0,25.0,10.0,10.0,-1.42108547e-14,-40.21596499,-40.21596499,0.0,8.0,12.5
HSG,pc-3,11_ala29-big_monA_HSG,5.0,5.0,200.0,200.0,25.0,10.0,10.0,-1.42108547e-14,-40.21596499,-40.21596499,0.0,8.0,12.5
HSG,pc-3,11_ala29-big_monA_HSG,5.0,5.5,200.0,200.0,25.0,10.0,10.0,-1.42108547e-14,-40.21596499,-40.21596499,0.0,8.0,12.5
HSG,pc-3,11_ala29-big_monA_HSG,5.0,6.0,200.0,200.0,25.0,10.0,10.0,-1.42108547e-14,-40.21596499,-40.21596499,0.0,8.0,12.5
HSG,pc-3,11_ala29-big_monA_HSG,5.0,6.5,200.0,200.0,25.0,10.0,10.0,-1.42108547e-14,-40.21596499,-40.21596499,0.0,8.0,12.5
HSG,pc-3,11_ala29-big_monA_HSG,5.0,7.0,200.0,200.0,25.0,10.0,10.0,-1.42108547e-14,-40.21596499,-40.21596499,0.0,8.0,12.5
HSG,pc-3,11_ala29-big_monA_HSG,5.0,7.5,200.0,200.0,25.0,10.0,10.0,-1.42108547e-14,-40.21596499,-40.21596499,0.0,8.0,12.5
HSG,pc-3,11_ala29-big_monA_HSG,5.0,8.0,200.0,200.0,25.0,10.0,10.0,-1.42108547e-14,-40.21596499,-40.21596499,0.0,8.0,12.5
HSG,pc-3,11_ala29-big_monB_HSG,18.0,4.0,822.0,822.0,136.0,56.0,55.99925287,0.000373565949,-325.20115263,-325.19809015,0.0030624800000396135,6.044117647058823,16.54501216545012
HSG,pc-3,11_ala29-big_monB_HSG,18.0,4.5,822.0,822.0,158.0,56.0,55.99979852,0.000100742066,-325.20115263,-325.20019592,0.0009567100000253959,5.2025316455696204,19.221411192214113
HSG,pc-3,11_ala29-big_monB_HSG,18.0,5.0,822.0,822.0,179.0,56.0,55.99991327,4.33645833e-05,-325.20115263,-325.20076503,0.00038760000001047956,4.592178770949721,21.776155717761558
HSG,pc-3,11_ala29-big_monB_HSG,18.0,5.5,822.0,822.0,206.0,56.0,55.99996009,1.99543028e-05,-325.20115263,-325.20096007,0.00019256000001632856,3.9902912621359223,25.060827250608273
HSG,pc-3,11_ala29-big_monB_HSG,18.0,6.0,822.0,822.0,240.0,56.0,55.99998507,7.46420209e-06,-325.20115263,-325.20106319,8.944000001065433e-05,3.425,29.197080291970803
HSG,pc-3,11_ala29-big_monB_HSG,18.0,6.5,822.0,822.0,268.0,56.0,55.9999928,3.60046027e-06,-325.20115263,-325.20110104,5.15899999982139e-05,3.0671641791044775,32.60340632603406
HSG,pc-3,11_ala29-big_monB_HSG,18.0,7.0,822.0,822.0,311.0,56.0,55.99999788,1.06013019e-06,-325.20115263,-325.20113667,1.5960000041559397e-05,2.643086816720257,37.8345498783455
HSG,pc-3,11_ala29-big_monB_HSG,18.0,7.5,822.0,822.0,343.0,56.0,55.9999993,3.48771973e-07,-325.20115263,-325.20114654,6.089999999403517e-06,2.3965014577259476,41.72749391727494
HSG,pc-3,11_ala29-big_monB_HSG,18.0,8.0,822.0,822.0,368.0,56.0,55.99999971,1.43508011e-07,-325.20115263,-325.20114991,2.7199999976801337e-06,2.233695652173913,44.76885644768856
HSG,pc-3,12_ala128-small_dim_HSG,28.0,4.0,1312.0,1312.0,240.0,90.0,89.99936199,0.000319006783,-500.92002455,-500.91691972,0.003104829999983849,5.466666666666667,18.29268292682927
HSG,pc-3,12_ala128-small_dim_HSG,28.0,4.5,1312.0,1312.0,278.0,90.0,89.99979707,0.000101465045,-500.92002455,-500.91889978,0.0011247699999898941,4.719424460431655,21.1890243902439
HSG,pc-3,12_ala128-small_dim_HSG,28.0,5.0,1312.0,1312.0,309.0,90.0,89.99990577,4.71125902e-05,-500.92002455,-500.91955575,0.00046880000002147426,4.2459546925566345,23.551829268292682
HSG,pc-3,12_ala128-small_dim_HSG,28.0,5.5,1312.0,1312.0,352.0,90.0,89.99995564,2.21809822e-05,-500.92002455,-500.91977796,0.000246590000017477,3.727272727272727,26.829268292682926
HSG,pc-3,12_ala128-small_dim_HSG,28.0,6.0,1312.0,1312.0,398.0,90.0,89.99997937,1.03138814e-05,-500.92002455,-500.91988888,0.0001356700000201272,3.2964824120603016,30.335365853658537
HSG,pc-3,12_ala128-small_dim_HSG,28.0,6.5,1312.0,1312.0,450.0,90.0,89.99998986,5.06893519e-06,-500.92002455,-500.91994838,7.616999999981999e-05,2.9155555555555557,34.298780487804876
HSG,pc-3,12_ala128-small_dim_HSG,28.0,7.0,1312.0,1312.0,513.0,90.0,89.99999595,2.02638883e-06,-500.92002455,-500.91999474,2.9810000000907166e-05,2.557504873294347,39.10060975609756
HSG,pc-3,12_ala128-small_dim_HSG,28.0,7.5,1312.0,1312.0,573.0,90.0,89.9999985,7.49560712e-07,-500.92002455,-500.9200126,1.1949999986882176e-05,2.2897033158813263,43.673780487804876
HSG,pc-3,12_ala128-small_dim_HSG,28.0,8.0,1312.0,1312.0,644.0,90.0,89.99999957,2.15441382e-07,-500.92002455,-500.92002051,4.040000021632295e-06,2.0372670807453415,49.08536585365854
HSG,pc-3,12_ala128-small_monA_HSG,8.0,4.0,332.0,332.0,46.0,18.0,17.99991057,4.47161065e-05,-79.26389928,-79.26341805,0.00048123000000543925,7.217391304347826,13.855421686746988
HSG,pc-3,12_ala128-small_monA_HSG,8.0,4.5,332.0,332.0,48.0,18.0,17.99992988,3.50575131e-05,-79.26389928,-79.26367706,0.00022221999999771924,6.916666666666667,14.457831325301205
HSG,pc-3,12_ala128-small_monA_HSG,8.0,5.0,332.0,332.0,48.0,18.0,17.99992988,3.50575131e-05,-79.26389928,-79.26367706,0.00022221999999771924,6.916666666666667,14.457831325301205
HSG,pc-3,12_ala128-small_monA_HSG,8.0,5.5,332.0,332.0,54.0,18.0,17.99999543,2.28470947e-06,-79.26389928,-79.26386789,3.139000000373926e-05,6.148148148148148,16.265060240963855
HSG,pc-3,12_ala128-small_monA_HSG,8.0,6.0,332.0,332.0,54.0,18.0,17.99999543,2.28470947e-06,-79.26389928,-79.26386789,3.139000000373926e-05,6.148148148148148,16.265060240963855
HSG,pc-3,12_ala128-small_monA_HSG,8.0,6.5,332.0,332.0,60.0,18.0,17.99999809,9.52792789e-07,-79.26389928,-79.26388899,1.0290000005852562e-05,5.533333333333333,18.072289156626507
HSG,pc-3,12_ala128-small_monA_HSG,8.0,7.0,332.0,332.0,69.0,18.0,17.99999966,1.67511631e-07,-79.26389928,-79.2638964,2.880000010918593e-06,4.811594202898551,20.783132530120483
HSG,pc-3,12_ala128-small_monA_HSG,8.0,7.5,332.0,332.0,72.0,18.0,18.0,-5.08038056e-13,-79.26389928,-79.26389928,0.0,4.611111111111111,21.686746987951807
HSG,pc-3,12_ala128-small_monA_HSG,8.0,8.0,332.0,332.0,72.0,18.0,18.0,-5.08038056e-13,-79.26389928,-79.26389928,0.0,4.611111111111111,21.686746987951807
HSG,pc-3,12_ala128-small_monB_HSG,20.0,4.0,980.0,980.0,185.0,72.0,71.99927866,0.000360667539,-421.65860983,-421.65468874,0.003921090000005734,5.297297297297297,18.877551020408163
HSG,pc-3,12_ala128-small_monB_HSG,20.0,4.5,980.0,980.0,223.0,72.0,71.99984425,7.78742894e-05,-421.65860983,-421.65769379,0.0009160399999927904,4.394618834080718,22.755102040816325
HSG,pc-3,12_ala128-small_monB_HSG,20.0,5.0,980.0,980.0,242.0,72.0,71.99992009,3.99534905e-05,-421.65860983,-421.65819208,0.0004177499999968859,4.049586776859504,24.693877551020407
HSG,pc-3,12_ala128-small_monB_HSG,20.0,5.5,980.0,980.0,273.0,72.0,71.99996413,1.79330615e-05,-421.65860983,-421.65840624,0.00020359000001235472,3.58974358974359,27.857142857142858
HSG,pc-3,12_ala128-small_monB_HSG,20.0,6.0,980.0,980.0,310.0,72.0,71.99998337,8.31598673e-06,-421.65860983,-421.65850039,0.0001094400000170026,3.161290322580645,31.632653061224488
HSG,pc-3,12_ala128-small_monB_HSG,20.0,6.5,980.0,980.0,344.0,72.0,71.99999151,4.24296405e-06,-421.65860983,-421.65854447,6.536000000778586e-05,2.8488372093023258,35.10204081632653
HSG,pc-3,12_ala128-small_monB_HSG,20.0,7.0,980.0,980.0,401.0,72.0,71.99999745,1.27574521e-06,-421.65860983,-421.6585881,2.1730000014485995e-05,2.4438902743142146,40.91836734693877
HSG,pc-3,12_ala128-small_monB_HSG,20.0,7.5,980.0,980.0,439.0,72.0,71.99999908,4.61852828e-07,-421.65860983,-421.65860145,8.379999997032428e-06,2.2323462414578588,44.795918367346935
HSG,pc-3,12_ala128-small_monB_HSG,20.0,8.0,980.0,980.0,482.0,72.0,71.9999997,1.48452614e-07,-421.65860983,-421.65860688,2.9500000096049916e-06,2.033195020746888,49.183673469387756
HSG,pc-3,13_arg8_dim_HSG,25.0,4.0,1180.0,1180.0,212.0,82.0,81.99936898,0.000315509858,-474.46316115,-474.45978362,0.0033775300000229436,5.566037735849057,17.966101694915253
HSG,pc-3,13_arg8_dim_HSG,25.0,4.5,1180.0,1180.0,242.0,82.0,81.99978756,0.000106218412,-474.46316115,-474.46216157,0.0009995800000410782,4.87603305785124,20.508474576271187
HSG,pc-3,13_arg8_dim_HSG,25.0,5.0,1180.0,1180.0,273.0,82.0,81.99990279,4.86026e-05,-474.46316115,-474.46271809,0.00044306000000915446,4.322344322344322,23.135593220338983
HSG,pc-3,13_arg8_dim_HSG,25.0,5.5,1180.0,1180.0,311.0,82.0,81.99996147,1.92652545e-05,-474.46316115,-474.46296825,0.00019290000000182772,3.7942122186495175,26.35593220338983
HSG,pc-3,13_arg8_dim_HSG,25.0,6.0,1180.0,1180.0,353.0,82.0,81.99998112,9.44167353e-06,-474.46316115,-474.46305304,0.00010811000004196103,3.3427762039660056,29.915254237288135
HSG,pc-3,13_arg8_dim_HSG,25.0,6.5,1180.0,1180.0,387.0,82.0,81.99999009,4.95511106e-06,-474.46316115,-474.46309157,6.958000000167885e-05,3.049095607235142,32.79661016949152
HSG,pc-3,13_arg8_dim_HSG,25.0,7.0,1180.0,1180.0,445.0,82.0,81.99999703,1.4872163e-06,-474.46316115,-474.46313819,2.2960000023886096e-05,2.651685393258427,37.71186440677966
HSG,pc-3,13_arg8_dim_HSG,25.0,7.5,1180.0,1180.0,495.0,82.0,81.99999909,4.54744274e-07,-474.46316115,-474.46315372,7.4300000392213406e-06,2.3838383838383836,41.94915254237288
HSG,pc-3,13_arg8_dim_HSG,25.0,8.0,1180.0,1180.0,538.0,82.0,81.99999968,1.58562912e-07,-474.46316115,-474.4631583,2.8500000439635187e-06,2.193308550185874,45.59322033898305
HSG,pc-3,13_arg8_monA_HSG,13.0,4.0,592.0,592.0,95.0,40.0,39.99966877,0.000165615327,-243.67329118,-243.6717009,0.0015902800000162642,6.231578947368421,16.0472972972973
HSG,pc-3,13_arg8_monA_HSG,13.0,4.5,592.0,592.0,104.0,40.0,39.99980857,9.57174252e-05,-243.67329118,-243.67240787,0.0008833100000060767,5.6923076923076925,17.56756756756757
HSG,pc-3,13_arg8_monA_HSG,13.0,5.0,592.0,592.0,119.0,40.0,39.99991852,4.07418885e-05,-243.67329118,-243.67291515,0.00037603000001240616,4.974789915966387,20.10135135135135
HSG,pc-3,13_arg8_monA_HSG,13.0,5.5,592.0,592.0,138.0,40.0,39.99997779,1.11062814e-05,-243.67329118,-243.67318838,0.00010280000000761902,4.2898550724637685,23.31081081081081
HSG,pc-3,13_arg8_monA_HSG,13.0,6.0,592.0,592.0,151.0,40.0,39.99998813,5.93552575e-06,-243.67329118,-243.67322745,6.372999999371132e-05,3.9205298013245033,25.506756756756758
HSG,pc-3,13_arg8_monA_HSG,13.0,6.5,592.0,592.0,170.0,40.0,39.99999581,2.09355349e-06,-243.67329118,-243.67326015,3.1030000002374436e-05,3.4823529411764707,28.716216216216218
HSG,pc-3,13_arg8_monA_HSG,13.0,7.0,592.0,592.0,188.0,40.0,39.99999866,6.71706982e-07,-243.67329118,-243.67328011,1.1069999999335778e-05,3.148936170212766,31.756756756756758
HSG,pc-3,13_arg8_monA_HSG,13.0,7.5,592.0,592.0,206.0,40.0,39.99999963,1.83376677e-07,-243.67329118,-243.67328778,3.399999997100167e-06,2.8737864077669903,34.7972972972973
HSG,pc-3,13_arg8_monA_HSG,13.0,8.0,592.0,592.0,218.0,40.0,39.99999985,7.26907743e-08,-243.67329118,-243.67328975,1.4299999975264654e-06,2.7155963302752295,36.82432432432432
HSG,pc-3,13_arg8_monB_HSG,12.0,4.0,588.0,588.0,102.0,42.0,41.99909389,0.000453053231,-230.79250473,-230.78696242,0.0055423099999813985,5.764705882352941,17.346938775510203
HSG,pc-3,13_arg8_monB_HSG,12.0,4.5,588.0,588.0,114.0,42.0,41.99987109,6.4453609e-05,-230.79250473,-230.79157078,0.0009339499999896361,5.157894736842105,19.387755102040817
HSG,pc-3,13_arg8_monB_HSG,12.0,5.0,588.0,588.0,128.0,42.0,41.9999683,1.585171e-05,-230.79250473,-230.79231255,0.00019217999999909807,4.59375,21.768707482993197
HSG,pc-3,13_arg8_monB_HSG,12.0,5.5,588.0,588.0,141.0,42.0,41.99998052,9.74248108e-06,-230.79250473,-230.79237945,0.00012527999999178974,4.170212765957447,23.979591836734695
HSG,pc-3,13_arg8_monB_HSG,12.0,6.0,588.0,588.0,162.0,42.0,41.99999272,3.64124422e-06,-230.79250473,-230.79246259,4.213999997659812e-05,3.6296296296296298,27.551020408163264
HSG,pc-3,13_arg8_monB_HSG,12.0,6.5,588.0,588.0,174.0,42.0,41.99999573,2.13535727e-06,-230.79250473,-230.79247218,3.254999998603125e-05,3.3793103448275863,29.591836734693878
HSG,pc-3,13_arg8_monB_HSG,12.0,7.0,588.0,588.0,198.0,42.0,41.99999879,6.02855796e-07,-230.79250473,-230.79249863,6.099999978914639e-06,2.9696969696969697,33.673469387755105
HSG,pc-3,13_arg8_monB_HSG,12.0,7.5,588.0,588.0,205.0,42.0,41.99999965,1.75757631e-07,-230.79250473,-230.79250204,2.69000000230335e-06,2.868292682926829,34.863945578231295
HSG,pc-3,13_arg8_monB_HSG,12.0,8.0,588.0,588.0,216.0,42.0,41.99999996,1.99094536e-08,-230.79250473,-230.79250439,3.39999985499162e-07,2.7222222222222223,36.734693877551024
HSG,pc-3,14_ash26-asp125_dim_HSG,21.0,4.0,1014.0,1014.0,161.0,82.0,81.99914074,0.000429630173,-570.38165319,-570.37801076,0.003642429999899832,6.298136645962733,15.877712031558186
HSG,pc-3,14_ash26-asp125_dim_HSG,21.0,4.5,1014.0,1014.0,187.0,82.0,81.99971032,0.000144842184,-570.38165319,-570.38053109,0.0011220999999750347,5.422459893048129,18.441814595660748
HSG,pc-3,14_ash26-asp125_dim_HSG,21.0,5.0,1014.0,1014.0,212.0,82.0,81.99986883,6.55858223e-05,-570.38165319,-570.38115638,0.0004968099999587139,4.783018867924528,20.907297830374752
HSG,pc-3,14_ash26-asp125_dim_HSG,21.0,5.5,1014.0,1014.0,246.0,82.0,81.99994598,2.70107157e-05,-570.38165319,-570.38143769,0.00021549999996750557,4.121951219512195,24.2603550295858
HSG,pc-3,14_ash26-asp125_dim_HSG,21.0,6.0,1014.0,1014.0,279.0,82.0,81.99998036,9.8182617e-06,-570.38165319,-570.38154844,0.00010474999999132706,3.6344086021505375,27.514792899408285
HSG,pc-3,14_ash26-asp125_dim_HSG,21.0,6.5,1014.0,1014.0,323.0,82.0,81.99999385,3.07454835e-06,-570.38165319,-570.38160904,4.4150000007903145e-05,3.1393188854489162,31.85404339250493
HSG,pc-3,14_ash26-asp125_dim_HSG,21.0,7.0,1014.0,1014.0,361.0,82.0,81.99999758,1.21034425e-06,-570.38165319,-570.38163449,1.8699999941418355e-05,2.8088642659279777,35.60157790927022
HSG,pc-3,14_ash26-asp125_dim_HSG,21.0,7.5,1014.0,1014.0,397.0,82.0,81.99999905,4.74976865e-07,-570.38165319,-570.38164498,8.209999919017719e-06,2.554156171284635,39.15187376725838
HSG,pc-3,14_ash26-asp125_dim_HSG,21.0,8.0,1014.0,1014.0,434.0,82.0,81.99999966,1.67867007e-07,-570.38165319,-570.38164973,3.4599999025886063e-06,2.3364055299539173,42.80078895463511
HSG,pc-3,14_ash26-asp125_monA_HSG,15.0,4.0,750.0,750.0,121.0,64.0,63.99934081,0.000329593432,-455.27302389,-455.27062182,0.002402070000016465,6.198347107438017,16.133333333333333
HSG,pc-3,14_ash26-asp125_monA_HSG,15.0,4.5,750.0,750.0,134.0,64.0,63.99978765,0.000106172854,-455.27302389,-455.27217008,0.0008538099999668702,5.597014925373134,17.866666666666667
HSG,pc-3,14_ash26-asp125_monA_HSG,15.0,5.0,750.0,750.0,150.0,64.0,63.99989469,5.26567748e-05,-455.27302389,-455.27257088,0.00045301000000108615,5.0,20.0
HSG,pc-3,14_ash26-asp125_monA_HSG,15.0,5.5,750.0,750.0,174.0,64.0,63.99996813,1.59343674e-05,-455.27302389,-455.27287198,0.00015190999999958876,4.310344827586207,23.2
HSG,pc-3,14_ash26-asp125_monA_HSG,15.0,6.0,750.0,750.0,194.0,64.0,63.99998708,6.46048387e-06,-455.27302389,-455.27295057,7.332000001269989e-05,3.865979381443299,25.866666666666667
HSG,pc-3,14_ash26-asp125_monA_HSG,15.0,6.5,750.0,750.0,223.0,64.0,63.99999604,1.97928792e-06,-455.27302389,-455.27299511,2.877999997963343e-05,3.3632286995515694,29.733333333333334
HSG,pc-3,14_ash26-asp125_monA_HSG,15.0,7.0,750.0,750.0,244.0,64.0,63.9999985,7.49301496e-07,-455.27302389,-455.27301229,1.1599999993450183e-05,3.0737704918032787,32.53333333333333
HSG,pc-3,14_ash26-asp125_monA_HSG,15.0,7.5,750.0,750.0,267.0,64.0,63.99999945,2.76503979e-07,-455.27302389,-455.27301931,4.579999995257822e-06,2.808988764044944,35.6
HSG,pc-3,14_ash26-asp125_monA_HSG,15.0,8.0,750.0,750.0,292.0,64.0,63.99999985,7.49775459e-08,-455.27302389,-455.2730225,1.3899999657951412e-06,2.5684931506849313,38.93333333333333
HSG,pc-3,14_ash26-asp125_monB_HSG,6.0,4.0,264.0,264.0,35.0,18.0,17.99986398,6.80100278e-05,-115.09301606,-115.09202923,0.0009868300000022145,7.542857142857143,13.257575757575758
HSG,pc-3,14_ash26-asp125_monB_HSG,6.0,4.5,264.0,264.0,37.0,18.0,17.99992206,3.89720569e-05,-115.09301606,-115.09256137,0.00045468999999798143,7.135135135135135,14.015151515151516
HSG,pc-3,14_ash26-asp125_monB_HSG,6.0,5.0,264.0,264.0,40.0,18.0,17.99996152,1.92409631e-05,-115.09301606,-115.09288559,0.00013047000000199205,6.6,15.151515151515152
HSG,pc-3,14_ash26-asp125_monB_HSG,6.0,5.5,264.0,264.0,44.0,18.0,17.9999912,4.40133786e-06,-115.09301606,-115.09298191,3.4149999990518154e-05,6.0,16.666666666666668
HSG,pc-3,14_ash26-asp125_monB_HSG,6.0,6.0,264.0,264.0,46.0,18.0,17.99999652,1.7422053e-06,-115.09301606,-115.09299951,1.654999999800566e-05,5.739130434782608,17.424242424242426
HSG,pc-3,14_ash26-asp125_monB_HSG,6.0,6.5,264.0,264.0,50.0,18.0,17.99999963,1.83506012e-07,-115.09301606,-115.09300873,7.330000002525594e-06,5.28,18.939393939393938
HSG,pc-3,14_ash26-asp125_monB_HSG,6.0,7.0,264.0,264.0,51.0,18.0,17.99999977,1.17477793e-07,-115.09301606,-115.09301068,5.379999990395845e-06,5.176470588235294,19.318181818181817
HSG,pc-3,14_ash26-asp125_monB_HSG,6.0,7.5,264.0,264.0,54.0,18.0,18.0,-1.24344979e-13,-115.09301606,-115.09301606,0.0,4.888888888888889,20.454545454545453
HSG,pc-3,14_ash26-asp125_monB_HSG,6.0,8.0,264.0,264.0,54.0,18.0,18.0,-1.24344979e-13,-115.09301606,-115.09301606,0.0,4.888888888888889,20.454545454545453
HSG,pc-3,15_asp129-big_dim_HSG,23.0,4.0,1112.0,1112.0,195.0,88.0,87.99923266,0.000383670433,-588.41993205,-588.41593973,0.003992320000065774,5.702564102564103,17.535971223021583
HSG,pc-3,15_asp129-big_dim_HSG,23.0,4.5,1112.0,1112.0,219.0,88.0,87.99966592,0.000167037674,-588.41993205,-588.41849949,0.0014325600000120176,5.077625570776256,19.694244604316548
HSG,pc-3,15_asp129-big_dim_HSG,23.0,5.0,1112.0,1112.0,255.0,88.0,87.99988425,5.78764174e-05,-588.41993205,-588.41942972,0.0005023300000175368,4.36078431372549,22.931654676258994
HSG,pc-3,15_asp129-big_dim_HSG,23.0,5.5,1112.0,1112.0,292.0,88.0,87.99994638,2.68078247e-05,-588.41993205,-588.41967316,0.0002588900000546346,3.808219178082192,26.258992805755394
HSG,pc-3,15_asp129-big_dim_HSG,23.0,6.0,1112.0,1112.0,334.0,88.0,87.99997799,1.10061701e-05,-588.41993205,-588.41980972,0.00012233000006744987,3.3293413173652695,30.035971223021583
HSG,pc-3,15_asp129-big_dim_HSG,23.0,6.5,1112.0,1112.0,385.0,88.0,87.99999206,3.96996077e-06,-588.41993205,-588.41987444,5.7610000112617854e-05,2.8883116883116884,34.62230215827338
HSG,pc-3,15_asp129-big_dim_HSG,23.0,7.0,1112.0,1112.0,433.0,88.0,87.99999711,1.44565282e-06,-588.41993205,-588.4199076,2.4450000069009548e-05,2.5681293302540418,38.93884892086331
HSG,pc-3,15_asp129-big_dim_HSG,23.0,7.5,1112.0,1112.0,483.0,88.0,87.99999897,5.12821195e-07,-588.41993205,-588.41992248,9.570000088388042e-06,2.3022774327122155,43.435251798561154
HSG,pc-3,15_asp129-big_dim_HSG,23.0,8.0,1112.0,1112.0,525.0,88.0,87.99999958,2.07662715e-07,-588.41993205,-588.41992779,4.260000082467741e-06,2.118095238095238,47.21223021582734
HSG,pc-3,15_asp129-big_monA_HSG,17.0,4.0,848.0,848.0,153.0,70.0,69.99935567,0.000322165004,-473.30243082,-473.29909532,0.003335499999991498,5.542483660130719,18.04245283018868
HSG,pc-3,15_asp129-big_monA_HSG,17.0,4.5,848.0,848.0,176.0,70.0,69.99980346,9.82678229e-05,-473.30243082,-473.30151741,0.0009134100000096623,4.818181818181818,20.754716981132077
HSG,pc-3,15_asp129-big_monA_HSG,17.0,5.0,848.0,848.0,197.0,70.0,69.99989914,5.04299925e-05,-473.30243082,-473.30199913,0.0004316899999707857,4.304568527918781,23.2311320754717
HSG,pc-3,15_asp129-big_monA_HSG,17.0,5.5,848.0,848.0,226.0,70.0,69.99996285,1.85734309e-05,-473.30243082,-473.30223852,0.0001922999999806052,3.752212389380531,26.650943396226417
HSG,pc-3,15_asp129-big_monA_HSG,17.0,6.0,848.0,848.0,255.0,70.0,69.9999839,8.04930979e-06,-473.30243082,-473.30233545,9.536999999681939e-05,3.3254901960784315,30.07075471698113
HSG,pc-3,15_asp129-big_monA_HSG,17.0,6.5,848.0,848.0,287.0,70.0,69.99999358,3.21040942e-06,-473.30243082,-473.30238362,4.719999998314961e-05,2.9547038327526134,33.844339622641506
HSG,pc-3,15_asp129-big_monA_HSG,17.0,7.0,848.0,848.0,326.0,70.0,69.99999793,1.03663607e-06,-473.30243082,-473.30241325,1.7570000011346565e-05,2.6012269938650308,38.443396226415096
HSG,pc-3,15_asp129-big_monA_HSG,17.0,7.5,848.0,848.0,360.0,70.0,69.99999921,3.96691227e-07,-473.30243082,-473.30242361,7.209999978385895e-06,2.3555555555555556,42.45283018867924
HSG,pc-3,15_asp129-big_monA_HSG,17.0,8.0,848.0,848.0,391.0,70.0,69.99999975,1.27078742e-07,-473.30243082,-473.30242826,2.5599999844416743e-06,2.1687979539641944,46.10849056603774
HSG,pc-3,15_asp129-big_monB_HSG,6.0,4.0,264.0,264.0,34.0,18.0,17.99978226,0.000108868808,-115.09468672,-115.09356681,0.0011199099999998907,7.764705882352941,12.878787878787879
HSG,pc-3,15_asp129-big_monB_HSG,6.0,4.5,264.0,264.0,36.0,18.0,17.99990308,4.84606446e-05,-115.09468672,-115.09390575,0.0007809699999938857,7.333333333333333,13.636363636363637
HSG,pc-3,15_asp129-big_monB_HSG,6.0,5.0,264.0,264.0,40.0,18.0,17.99996321,1.83964715e-05,-115.09468672,-115.09456758,0.00011913999999535463,6.6,15.151515151515152
HSG,pc-3,15_asp129-big_monB_HSG,6.0,5.5,264.0,264.0,44.0,18.0,17.99999251,3.74252519e-06,-115.09468672,-115.0946579,2.88199999971539e-05,6.0,16.666666666666668
HSG,pc-3,15_asp129-big_monB_HSG,6.0,6.0,264.0,264.0,46.0,18.0,17.99999738,1.30861892e-06,-115.09468672,-115.09467249,1.4230000004999965e-05,5.739130434782608,17.424242424242426
HSG,pc-3,15_asp129-big_monB_HSG,6.0,6.5,264.0,264.0,48.0,18.0,17.99999891,5.42705314e-07,-115.09468672,-115.09467746,9.25999999878968e-06,5.5,18.181818181818183
HSG,pc-3,15_asp129-big_monB_HSG,6.0,7.0,264.0,264.0,52.0,18.0,17.99999987,6.27453574e-08,-115.09468672,-115.09468392,2.8000000042993634e-06,5.076923076923077,19.696969696969695
HSG,pc-3,15_asp129-big_monB_HSG,6.0,7.5,264.0,264.0,54.0,18.0,18.0,1.77635684e-14,-115.09468672,-115.09468672,0.0,4.888888888888889,20.454545454545453
HSG,pc-3,15_asp129-big_monB_HSG,6.0,8.0,264.0,264.0,54.0,18.0,18.0,1.77635684e-14,-115.09468672,-115.09468672,0.0,4.888888888888889,20.454545454545453
HSG,pc-3,16_asp130_dim_HSG,19.0,4.0,946.0,946.0,175.0,74.0,73.9994251,0.000287448273,-458.11473527,-458.11207137,0.002663899999959085,5.405714285714286,18.49894291754757
HSG,pc-3,16_asp130_dim_HSG,19.0,4.5,946.0,946.0,201.0,74.0,73.99985456,7.272215e-05,-458.11473527,-458.11406792,0.000667349999957878,4.706467661691542,21.247357293868923
HSG,pc-3,16_asp130_dim_HSG,19.0,5.0,946.0,946.0,214.0,74.0,73.99991083,4.45853409e-05,-458.11473527,-458.11435137,0.00038389999997434643,4.420560747663552,22.621564482029598
HSG,pc-3,16_asp130_dim_HSG,19.0,5.5,946.0,946.0,246.0,74.0,73.99997121,1.43940232e-05,-458.11473527,-458.11458474,0.00015052999998488303,3.845528455284553,26.004228329809724
HSG,pc-3,16_asp130_dim_HSG,19.0,6.0,946.0,946.0,272.0,74.0,73.99998341,8.29257835e-06,-458.11473527,-458.11464135,9.391999998342726e-05,3.4779411764705883,28.752642706131077
HSG,pc-3,16_asp130_dim_HSG,19.0,6.5,946.0,946.0,305.0,74.0,73.99999349,3.25329098e-06,-458.11473527,-458.11468813,4.713999999239604e-05,3.101639344262295,32.241014799154335
HSG,pc-3,16_asp130_dim_HSG,19.0,7.0,946.0,946.0,342.0,74.0,73.99999741,1.29551605e-06,-458.11473527,-458.11471722,1.8049999994218524e-05,2.7660818713450293,36.15221987315011
HSG,pc-3,16_asp130_dim_HSG,19.0,7.5,946.0,946.0,379.0,74.0,73.99999935,3.2360898e-07,-458.11473527,-458.11473044,4.829999966204923e-06,2.496042216358839,40.063424947145876
HSG,pc-3,16_asp130_dim_HSG,19.0,8.0,946.0,946.0,411.0,74.0,73.99999978,1.08566582e-07,-458.11473527,-458.11473353,1.7399999592271342e-06,2.3017031630170317,43.446088794926006
HSG,pc-3,16_asp130_monA_HSG,7.0,4.0,358.0,358.0,58.0,32.0,31.99968156,0.000159221814,-227.32659834,-227.32533728,0.001261059999990266,6.172413793103448,16.201117318435752
HSG,pc-3,16_asp130_monA_HSG,7.0,4.5,358.0,358.0,63.0,32.0,31.99990282,4.85909509e-05,-227.32659834,-227.32621636,0.0003819800000144369,5.682539682539683,17.59776536312849
HSG,pc-3,16_asp130_monA_HSG,7.0,5.0,358.0,358.0,69.0,32.0,31.99995339,2.33053075e-05,-227.32659834,-227.3264144,0.00018393999999943844,5.188405797101449,19.273743016759777
HSG,pc-3,16_asp130_monA_HSG,7.0,5.5,358.0,358.0,76.0,32.0,31.99998536,7.32100361e-06,-227.32659834,-227.32652047,7.787000001258093e-05,4.7105263157894735,21.22905027932961
HSG,pc-3,16_asp130_monA_HSG,7.0,6.0,358.0,358.0,84.0,32.0,31.99999571,2.1438657e-06,-227.32659834,-227.32656384,3.4499999998161e-05,4.261904761904762,23.463687150837988
HSG,pc-3,16_asp130_monA_HSG,7.0,6.5,358.0,358.0,91.0,32.0,31.99999882,5.89748616e-07,-227.32659834,-227.32658625,1.2090000012676683e-05,3.934065934065934,25.41899441340782
HSG,pc-3,16_asp130_monA_HSG,7.0,7.0,358.0,358.0,97.0,32.0,31.99999959,2.06611384e-07,-227.32659834,-227.32659396,4.380000007131457e-06,3.6907216494845363,27.094972067039105
HSG,pc-3,16_asp130_monA_HSG,7.0,7.5,358.0,358.0,101.0,32.0,31.99999986,6.94892055e-08,-227.32659834,-227.32659637,1.9699999995737016e-06,3.5445544554455446,28.212290502793294
HSG,pc-3,16_asp130_monA_HSG,7.0,8.0,358.0,358.0,105.0,32.0,31.99999996,2.09619913e-08,-227.32659834,-227.3265978,5.400000020472362e-07,3.4095238095238094,29.329608938547487
HSG,pc-3,16_asp130_monB_HSG,12.0,4.0,588.0,588.0,103.0,42.0,41.99954216,0.000228919489,-230.78191464,-230.77910794,0.0028067000000078224,5.70873786407767,17.517006802721088
HSG,pc-3,16_asp130_monB_HSG,12.0,4.5,588.0,588.0,114.0,42.0,41.99988322,5.83917048e-05,-230.78191464,-230.78109402,0.0008206199999847286,5.157894736842105,19.387755102040817
HSG,pc-3,16_asp130_monB_HSG,12.0,5.0,588.0,588.0,130.0,42.0,41.99996992,1.50419413e-05,-230.78191464,-230.78173166,0.00018298000000527281,4.523076923076923,22.108843537414966
HSG,pc-3,16_asp130_monB_HSG,12.0,5.5,588.0,588.0,143.0,42.0,41.99998334,8.32812813e-06,-230.78191464,-230.78181759,9.704999999371466e-05,4.111888111888112,24.31972789115646
HSG,pc-3,16_asp130_monB_HSG,12.0,6.0,588.0,588.0,162.0,42.0,41.99999284,3.58110659e-06,-230.78191464,-230.78187356,4.107999998836931e-05,3.6296296296296298,27.551020408163264
HSG,pc-3,16_asp130_monB_HSG,12.0,6.5,588.0,588.0,174.0,42.0,41.99999572,2.14144798e-06,-230.78191464,-230.78188422,3.04200000016408e-05,3.3793103448275863,29.591836734693878
HSG,pc-3,16_asp130_monB_HSG,12.0,7.0,588.0,588.0,198.0,42.0,41.99999892,5.37943755e-07,-230.78191464,-230.78190784,6.799999994200334e-06,2.9696969696969697,33.673469387755105
HSG,pc-3,16_asp130_monB_HSG,12.0,7.5,588.0,588.0,208.0,42.0,41.99999974,1.31691515e-07,-230.78191464,-230.78191266,1.9800000075065327e-06,2.826923076923077,35.374149659863946
HSG,pc-3,16_asp130_monB_HSG,12.0,8.0,588.0,588.0,216.0,42.0,41.99999995,2.34160318e-08,-230.78191464,-230.78191423,4.099999841855606e-07,2.7222222222222223,36.734693877551024
HSG,pc-3,17_gly28-big_dim_HSG,30.0,4.0,1410.0,1410.0,238.0,104.0,103.99892335,0.00053832289,-663.16023079,-663.15493105,0.005299740000054953,5.92436974789916,16.879432624113477
HSG,pc-3,17_gly28-big_dim_HSG,30.0,4.5,1410.0,1410.0,274.0,104.0,103.99962423,0.000187884172,-663.16023079,-663.15820536,0.0020254300000033254,5.145985401459854,19.43262411347518
HSG,pc-3,17_gly28-big_dim_HSG,30.0,5.0,1410.0,1410.0,309.0,104.0,103.99983703,8.14830823e-05,-663.16023079,-663.15949085,0.0007399400000167589,4.563106796116505,21.914893617021278
HSG,pc-3,17_gly28-big_dim_HSG,30.0,5.5,1410.0,1410.0,363.0,104.0,103.99993456,3.27176932e-05,-663.16023079,-663.1599318,0.0002989900000329726,3.884297520661157,25.74468085106383
HSG,pc-3,17_gly28-big_dim_HSG,30.0,6.0,1410.0,1410.0,419.0,104.0,103.99997543,1.22851608e-05,-663.16023079,-663.16008471,0.0001460800000359086,3.3651551312649164,29.71631205673759
HSG,pc-3,17_gly28-big_dim_HSG,30.0,6.5,1410.0,1410.0,474.0,104.0,103.99998871,5.64680062e-06,-663.16023079,-663.16015388,7.690999996157188e-05,2.9746835443037973,33.61702127659574
HSG,pc-3,17_gly28-big_dim_HSG,30.0,7.0,1410.0,1410.0,540.0,104.0,103.99999605,1.9748458e-06,-663.16023079,-663.16019996,3.083000001424807e-05,2.611111111111111,38.297872340425535
HSG,pc-3,17_gly28-big_dim_HSG,30.0,7.5,1410.0,1410.0,605.0,104.0,103.99999851,7.46624877e-07,-663.16023079,-663.16021745,1.3340000009520736e-05,2.330578512396694,42.90780141843972
HSG,pc-3,17_gly28-big_dim_HSG,30.0,8.0,1410.0,1410.0,669.0,104.0,103.99999947,2.65928662e-07,-663.16023079,-663.16022556,5.23000005614449e-06,2.10762331838565,47.4468085106383
HSG,pc-3,17_gly28-big_monA_HSG,13.0,4.0,652.0,652.0,109.0,54.0,53.99932107,0.000339467164,-375.89958761,-375.89673279,0.0028548200000386714,5.981651376146789,16.717791411042946
HSG,pc-3,17_gly28-big_monA_HSG,13.0,4.5,652.0,652.0,127.0,54.0,53.99984823,7.58843847e-05,-375.89958761,-375.89875252,0.0008350900000095862,5.133858267716535,19.478527607361965
HSG,pc-3,17_gly28-big_monA_HSG,13.0,5.0,652.0,652.0,142.0,54.0,53.9999248,3.75992242e-05,-375.89958761,-375.89929383,0.0002937800000495372,4.591549295774648,21.779141104294478
HSG,pc-3,17_gly28-big_monA_HSG,13.0,5.5,652.0,652.0,158.0,54.0,53.99996588,1.70578128e-05,-375.89958761,-375.89943521,0.00015240000004723697,4.1265822784810124,24.233128834355828
HSG,pc-3,17_gly28-big_monA_HSG,13.0,6.0,652.0,652.0,181.0,54.0,53.99998827,5.86693569e-06,-375.89958761,-375.89951565,7.196000001385983e-05,3.6022099447513813,27.76073619631902
HSG,pc-3,17_gly28-big_monA_HSG,13.0,6.5,652.0,652.0,202.0,54.0,53.99999497,2.51354776e-06,-375.89958761,-375.89955187,3.574000004391564e-05,3.227722772277228,30.98159509202454
HSG,pc-3,17_gly28-big_monA_HSG,13.0,7.0,652.0,652.0,232.0,54.0,53.99999841,7.9481757e-07,-375.89958761,-375.89957299,1.4620000001741573e-05,2.810344827586207,35.58282208588957
HSG,pc-3,17_gly28-big_monA_HSG,13.0,7.5,652.0,652.0,255.0,54.0,53.99999947,2.63281354e-07,-375.89958761,-375.89958203,5.5800000495764834e-06,2.556862745098039,39.11042944785276
HSG,pc-3,17_gly28-big_monA_HSG,13.0,8.0,652.0,652.0,273.0,54.0,53.99999984,7.93741322e-08,-375.89958761,-375.89958577,1.840000038555445e-06,2.3882783882783882,41.87116564417178
HSG,pc-3,17_gly28-big_monB_HSG,17.0,4.0,758.0,758.0,118.0,50.0,49.99935698,0.000321510878,-287.26016262,-287.25697078,0.0031918399999995017,6.423728813559322,15.567282321899736
HSG,pc-3,17_gly28-big_monB_HSG,17.0,4.5,758.0,758.0,134.0,50.0,49.99972458,0.000137710733,-287.26016262,-287.25871918,0.001443440000002738,5.656716417910448,17.678100263852244
HSG,pc-3,17_gly28-big_monB_HSG,17.0,5.0,758.0,758.0,157.0,50.0,49.99991588,4.20620627e-05,-287.26016262,-287.2597724,0.0003902200000425182,4.828025477707007,20.71240105540897
HSG,pc-3,17_gly28-big_monB_HSG,17.0,5.5,758.0,758.0,182.0,50.0,49.99996499,1.75058013e-05,-287.26016262,-287.26000546,0.0001571600000147555,4.164835164835165,24.010554089709764
HSG,pc-3,17_gly28-big_monB_HSG,17.0,6.0,758.0,758.0,205.0,50.0,49.99998518,7.41097824e-06,-287.26016262,-287.26007909,8.353000004035493e-05,3.6975609756097563,27.04485488126649
HSG,pc-3,17_gly28-big_monB_HSG,17.0,6.5,758.0,758.0,237.0,50.0,49.99999513,2.43721628e-06,-287.26016262,-287.26012589,3.6730000033458055e-05,3.19831223628692,31.266490765171504
HSG,pc-3,17_gly28-big_monB_HSG,17.0,7.0,758.0,758.0,269.0,50.0,49.99999833,8.35626938e-07,-287.26016262,-287.26014939,1.3230000035946432e-05,2.8178438661710037,35.48812664907652
HSG,pc-3,17_gly28-big_monB_HSG,17.0,7.5,758.0,758.0,294.0,50.0,49.99999938,3.08979999e-07,-287.26016262,-287.26015725,5.369999996673869e-06,2.578231292517007,38.78627968337731
HSG,pc-3,17_gly28-big_monB_HSG,17.0,8.0,758.0,758.0,318.0,50.0,49.9999998,1.02408187e-07,-287.26016262,-287.26016062,1.9999999949504854e-06,2.3836477987421385,41.952506596306065
HSG,pc-3,18_gly50-ring-big_dim_HSG,24.0,4.0,1206.0,1206.0,217.0,96.0,95.99918657,0.000406716236,-622.6890921,-622.68568721,0.0034048900000698268,5.557603686635945,17.993366500829186
HSG,pc-3,18_gly50-ring-big_dim_HSG,24.0,4.5,1206.0,1206.0,243.0,96.0,95.99971395,0.00014302705,-622.6890921,-622.68782128,0.0012708200000588477,4.962962962962963,20.149253731343283
HSG,pc-3,18_gly50-ring-big_dim_HSG,24.0,5.0,1206.0,1206.0,279.0,96.0,95.99989802,5.09904803e-05,-622.6890921,-622.68862637,0.00046573000008720555,4.32258064516129,23.134328358208954
HSG,pc-3,18_gly50-ring-big_dim_HSG,24.0,5.5,1206.0,1206.0,315.0,96.0,95.99995267,2.36653791e-05,-622.6890921,-622.68885443,0.00023767000004681904,3.8285714285714287,26.119402985074625
HSG,pc-3,18_gly50-ring-big_dim_HSG,24.0,6.0,1206.0,1206.0,356.0,96.0,95.99997879,1.06032828e-05,-622.6890921,-622.68896459,0.0001275100000839302,3.3876404494382024,29.519071310116086
HSG,pc-3,18_gly50-ring-big_dim_HSG,24.0,6.5,1206.0,1206.0,401.0,96.0,95.99999064,4.67865093e-06,-622.6890921,-622.68902451,6.759000007150462e-05,3.0074812967581046,33.250414593698174
HSG,pc-3,18_gly50-ring-big_dim_HSG,24.0,7.0,1206.0,1206.0,457.0,96.0,95.99999666,1.66799882e-06,-622.6890921,-622.68906321,2.8890000066894572e-05,2.638949671772429,37.893864013267
HSG,pc-3,18_gly50-ring-big_dim_HSG,24.0,7.5,1206.0,1206.0,512.0,96.0,95.99999903,4.8317478e-07,-622.6890921,-622.68908374,8.360000038010185e-06,2.35546875,42.45439469320066
HSG,pc-3,18_gly50-ring-big_dim_HSG,24.0,8.0,1206.0,1206.0,554.0,96.0,95.99999961,1.93715081e-07,-622.6890921,-622.6890886,3.5000000480067683e-06,2.1768953068592056,45.93698175787728
HSG,pc-3,18_gly50-ring-big_monA_HSG,13.0,4.0,652.0,652.0,109.0,54.0,53.99946469,0.000267654441,-375.9073184,-375.90493642,0.002381979999995565,5.981651376146789,16.717791411042946
HSG,pc-3,18_gly50-ring-big_monA_HSG,13.0,4.5,652.0,652.0,120.0,54.0,53.99976177,0.000119115346,-375.9073184,-375.90627131,0.0010470899999859284,5.433333333333334,18.404907975460123
HSG,pc-3,18_gly50-ring-big_monA_HSG,13.0,5.0,652.0,652.0,143.0,54.0,53.999935,3.24987054e-05,-375.9073184,-375.90704713,0.00027126999998472456,4.559440559440559,21.932515337423315
HSG,pc-3,18_gly50-ring-big_monA_HSG,13.0,5.5,652.0,652.0,163.0,54.0,53.99997269,1.36539801e-05,-375.9073184,-375.90718338,0.00013502000001608394,4.0,25.0
HSG,pc-3,18_gly50-ring-big_monA_HSG,13.0,6.0,652.0,652.0,181.0,54.0,53.99998879,5.60615992e-06,-375.9073184,-375.90724573,7.267000000865664e-05,3.6022099447513813,27.76073619631902
HSG,pc-3,18_gly50-ring-big_monA_HSG,13.0,6.5,652.0,652.0,202.0,54.0,53.99999505,2.47402791e-06,-375.9073184,-375.90728193,3.64699999977347e-05,3.227722772277228,30.98159509202454
HSG,pc-3,18_gly50-ring-big_monA_HSG,13.0,7.0,652.0,652.0,229.0,54.0,53.99999846,7.67834379e-07,-375.9073184,-375.90730482,1.3580000029378425e-05,2.8471615720524017,35.122699386503065
HSG,pc-3,18_gly50-ring-big_monA_HSG,13.0,7.5,652.0,652.0,252.0,54.0,53.9999995,2.52370299e-07,-375.9073184,-375.90731358,4.820000015115511e-06,2.5873015873015874,38.65030674846626
HSG,pc-3,18_gly50-ring-big_monA_HSG,13.0,8.0,652.0,652.0,271.0,54.0,53.99999986,6.93074185e-08,-375.9073184,-375.90731684,1.5599999869664316e-06,2.4059040590405902,41.56441717791411
HSG,pc-3,18_gly50-ring-big_monB_HSG,11.0,4.0,554.0,554.0,100.0,42.0,41.99960649,0.000196755007,-246.78630793,-246.78486482,0.00144310999999675,5.54,18.050541516245488
HSG,pc-3,18_gly50-ring-big_monB_HSG,11.0,4.5,554.0,554.0,111.0,42.0,41.99989597,5.20142873e-05,-246.78630793,-246.78589003,0.0004179000000021915,4.990990990990991,20.03610108303249
HSG,pc-3,18_gly50-ring-big_monB_HSG,11.0,5.0,554.0,554.0,124.0,42.0,41.9999645,1.7750109e-05,-246.78630793,-246.78611345,0.00019448000000465981,4.467741935483871,22.382671480144403
HSG,pc-3,18_gly50-ring-big_monB_HSG,11.0,5.5,554.0,554.0,140.0,42.0,41.99998675,6.62311465e-06,-246.78630793,-246.78623503,7.289999999215979e-05,3.9571428571428573,25.270758122743683
HSG,pc-3,18_gly50-ring-big_monB_HSG,11.0,6.0,554.0,554.0,155.0,42.0,41.99999391,3.0431876e-06,-246.78630793,-246.78626398,4.394999999135507e-05,3.574193548387097,27.978339350180505
HSG,pc-3,18_gly50-ring-big_monB_HSG,11.0,6.5,554.0,554.0,166.0,42.0,41.99999727,1.36735757e-06,-246.78630793,-246.78628256,2.5370000003022142e-05,3.3373493975903616,29.96389891696751
HSG,pc-3,18_gly50-ring-big_monB_HSG,11.0,7.0,554.0,554.0,178.0,42.0,41.99999877,6.15018472e-07,-246.78630793,-246.78629665,1.1279999995394974e-05,3.1123595505617976,32.12996389891697
HSG,pc-3,18_gly50-ring-big_monB_HSG,11.0,7.5,554.0,554.0,194.0,42.0,41.99999977,1.17374277e-07,-246.78630793,-246.786306,1.929999996264087e-06,2.8556701030927836,35.018050541516246
HSG,pc-3,18_gly50-ring-big_monB_HSG,11.0,8.0,554.0,554.0,201.0,42.0,41.99999994,2.93471949e-08,-246.78630793,-246.78630736,5.6999999742402e-07,2.756218905472637,36.28158844765343
HSG,pc-3,19_gly50-v1_dim_HSG,25.0,4.0,1210.0,1210.0,201.0,94.0,93.99912198,0.000439010507,-623.02001924,-623.01613597,0.0038832699999602482,6.019900497512438,16.611570247933884
HSG,pc-3,19_gly50-v1_dim_HSG,25.0,4.5,1210.0,1210.0,229.0,94.0,93.9997003,0.000149847794,-623.02001924,-623.01850869,0.0015105500000345273,5.283842794759825,18.925619834710744
HSG,pc-3,19_gly50-v1_dim_HSG,25.0,5.0,1210.0,1210.0,260.0,94.0,93.99987685,6.15743353e-05,-623.02001924,-623.01951235,0.000506889999996929,4.653846153846154,21.487603305785125
HSG,pc-3,19_gly50-v1_dim_HSG,25.0,5.5,1210.0,1210.0,297.0,94.0,93.9999456,2.72015649e-05,-623.02001924,-623.01976864,0.0002505999999584674,4.074074074074074,24.545454545454547
HSG,pc-3,19_gly50-v1_dim_HSG,25.0,6.0,1210.0,1210.0,338.0,94.0,93.99997717,1.14153525e-05,-623.02001924,-623.01988786,0.00013137999997070438,3.5798816568047336,27.93388429752066
HSG,pc-3,19_gly50-v1_dim_HSG,25.0,6.5,1210.0,1210.0,389.0,94.0,93.99999063,4.68740383e-06,-623.02001924,-623.01995656,6.268000004183705e-05,3.1105398457583546,32.14876033057851
HSG,pc-3,19_gly50-v1_dim_HSG,25.0,7.0,1210.0,1210.0,444.0,94.0,93.99999685,1.57423236e-06,-623.02001924,-623.01999339,2.585000004273752e-05,2.725225225225225,36.69421487603306
HSG,pc-3,19_gly50-v1_dim_HSG,25.0,7.5,1210.0,1210.0,497.0,94.0,93.99999895,5.24935842e-07,-623.02001924,-623.02000997,9.269999964089948e-06,2.4346076458752517,41.074380165289256
HSG,pc-3,19_gly50-v1_dim_HSG,25.0,8.0,1210.0,1210.0,544.0,94.0,93.99999958,2.0759412e-07,-623.02001924,-623.02001541,3.82999996872968e-06,2.224264705882353,44.95867768595041
HSG,pc-3,19_gly50-v1_monA_HSG,13.0,4.0,652.0,652.0,108.0,54.0,53.99947867,0.000260664323,-375.90270157,-375.90034283,0.002358739999976933,6.037037037037037,16.56441717791411
HSG,pc-3,19_gly50-v1_monA_HSG,13.0,4.5,652.0,652.0,123.0,54.0,53.99980506,9.746798e-05,-375.90270157,-375.90171861,0.0009829599999875427,5.300813008130081,18.865030674846626
HSG,pc-3,19_gly50-v1_monA_HSG,13.0,5.0,652.0,652.0,141.0,54.0,53.99993169,3.41550431e-05,-375.90270157,-375.90241237,0.00028919999999743595,4.624113475177305,21.625766871165645
HSG,pc-3,19_gly50-v1_monA_HSG,13.0,5.5,652.0,652.0,159.0,54.0,53.99996743,1.6287335e-05,-375.90270157,-375.90255723,0.00014433999996299463,4.10062893081761,24.386503067484664
HSG,pc-3,19_gly50-v1_monA_HSG,13.0,6.0,652.0,652.0,179.0,54.0,53.99998765,6.1730242e-06,-375.90270157,-375.90262911,7.245999995575403e-05,3.642458100558659,27.45398773006135
HSG,pc-3,19_gly50-v1_monA_HSG,13.0,6.5,652.0,652.0,201.0,54.0,53.99999498,2.508034e-06,-375.90270157,-375.90266545,3.612000000430271e-05,3.243781094527363,30.828220858895705
HSG,pc-3,19_gly50-v1_monA_HSG,13.0,7.0,652.0,652.0,225.0,54.0,53.99999829,8.53577319e-07,-375.90270157,-375.9026859,1.5669999982037552e-05,2.897777777777778,34.50920245398773
HSG,pc-3,19_gly50-v1_monA_HSG,13.0,7.5,652.0,652.0,251.0,54.0,53.99999947,2.65646698e-07,-375.90270157,-375.90269623,5.3399999728753755e-06,2.597609561752988,38.49693251533742
HSG,pc-3,19_gly50-v1_monA_HSG,13.0,8.0,652.0,652.0,273.0,54.0,53.99999985,7.431602e-08,-375.90270157,-375.90269997,1.599999961854337e-06,2.3882783882783882,41.87116564417178
HSG,pc-3,19_gly50-v1_monB_HSG,12.0,4.0,558.0,558.0,89.0,40.0,39.99961535,0.000192324735,-247.11143281,-247.10969445,0.00173835999999028,6.269662921348314,15.949820788530467
HSG,pc-3,19_gly50-v1_monB_HSG,12.0,4.5,558.0,558.0,98.0,40.0,39.99981741,9.12967615e-05,-247.11143281,-247.11058995,0.000842860000005885,5.6938775510204085,17.56272401433692
HSG,pc-3,19_gly50-v1_monB_HSG,12.0,5.0,558.0,558.0,110.0,40.0,39.99994339,2.83060009e-05,-247.11143281,-247.11119521,0.00023759999999128922,5.072727272727272,19.71326164874552
HSG,pc-3,19_gly50-v1_monB_HSG,12.0,5.5,558.0,558.0,124.0,40.0,39.99997901,1.04937913e-05,-247.11143281,-247.111331,0.0001018099999896549,4.5,22.22222222222222
HSG,pc-3,19_gly50-v1_monB_HSG,12.0,6.0,558.0,558.0,138.0,40.0,39.99999087,4.56510163e-06,-247.11143281,-247.11138264,5.0170000008620264e-05,4.043478260869565,24.731182795698924
HSG,pc-3,19_gly50-v1_monB_HSG,12.0,6.5,558.0,558.0,154.0,40.0,39.999996,1.9997505e-06,-247.11143281,-247.11140565,2.716000000191343e-05,3.6233766233766236,27.59856630824373
HSG,pc-3,19_gly50-v1_monB_HSG,12.0,7.0,558.0,558.0,173.0,40.0,39.99999893,5.3316689e-07,-247.11143281,-247.11142392,8.89000000370288e-06,3.2254335260115607,31.003584229390682
HSG,pc-3,19_gly50-v1_monB_HSG,12.0,7.5,558.0,558.0,187.0,40.0,39.99999962,1.89027556e-07,-247.11143281,-247.11142956,3.249999991794539e-06,2.983957219251337,33.51254480286738
HSG,pc-3,19_gly50-v1_monB_HSG,12.0,8.0,558.0,558.0,200.0,40.0,39.99999991,4.61340157e-08,-247.11143281,-247.11143195,8.600000001024455e-07,2.79,35.842293906810035
HSG,pc-3,20_gly127_dim_HSG,24.0,4.0,1116.0,1116.0,181.0,80.0,79.99925461,0.000372693508,-494.23425267,-494.23082293,0.0034297400000014022,6.165745856353591,16.218637992831543
HSG,pc-3,20_gly127_dim_HSG,24.0,4.5,1116.0,1116.0,204.0,80.0,79.99969325,0.000153374645,-494.23425267,-494.23297755,0.0012751200000025165,5.470588235294118,18.27956989247312
HSG,pc-3,20_gly127_dim_HSG,24.0,5.0,1116.0,1116.0,234.0,80.0,79.99987224,6.38810423e-05,-494.23425267,-494.23372423,0.0005284399999823108,4.769230769230769,20.967741935483872
HSG,pc-3,20_gly127_dim_HSG,24.0,5.5,1116.0,1116.0,274.0,80.0,79.99995491,2.25439433e-05,-494.23425267,-494.23404446,0.00020820999998250045,4.072992700729927,24.551971326164875
HSG,pc-3,20_gly127_dim_HSG,24.0,6.0,1116.0,1116.0,311.0,80.0,79.99998188,9.06017517e-06,-494.23425267,-494.23414775,0.00010492000001249835,3.5884244372990355,27.8673835125448
HSG,pc-3,20_gly127_dim_HSG,24.0,6.5,1116.0,1116.0,354.0,80.0,79.99999231,3.84483108e-06,-494.23425267,-494.23419759,5.5079999981444416e-05,3.152542372881356,31.72043010752688
HSG,pc-3,20_gly127_dim_HSG,24.0,7.0,1116.0,1116.0,400.0,80.0,79.99999725,1.37533949e-06,-494.23425267,-494.23423083,2.18399999880603e-05,2.79,35.842293906810035
HSG,pc-3,20_gly127_dim_HSG,24.0,7.5,1116.0,1116.0,450.0,80.0,79.99999899,5.02582147e-07,-494.23425267,-494.23424404,8.62999996797953e-06,2.48,40.32258064516129
HSG,pc-3,20_gly127_dim_HSG,24.0,8.0,1116.0,1116.0,498.0,80.0,79.99999963,1.83835908e-07,-494.23425267,-494.23424928,3.3900000175890455e-06,2.2409638554216866,44.623655913978496
HSG,pc-3,20_gly127_monA_HSG,12.0,4.0,558.0,558.0,90.0,40.0,39.99968942,0.000155289795,-247.11694347,-247.11556647,0.0013769999999908578,6.2,16.129032258064516
HSG,pc-3,20_gly127_monA_HSG,12.0,4.5,558.0,558.0,97.0,40.0,39.99982616,8.69208259e-05,-247.11694347,-247.11620123,0.0007422399999938989,5.752577319587629,17.38351254480287
HSG,pc-3,20_gly127_monA_HSG,12.0,5.0,558.0,558.0,108.0,40.0,39.99991148,4.42588391e-05,-247.11694347,-247.11661398,0.0003294899999843892,5.166666666666667,19.35483870967742
HSG,pc-3,20_gly127_monA_HSG,12.0,5.5,558.0,558.0,125.0,40.0,39.99997649,1.17546216e-05,-247.11694347,-247.11684596,9.750999998914267e-05,4.464,22.40143369175627
HSG,pc-3,20_gly127_monA_HSG,12.0,6.0,558.0,558.0,137.0,40.0,39.99999056,4.71901321e-06,-247.11694347,-247.11689119,5.228000000556676e-05,4.072992700729927,24.551971326164875
HSG,pc-3,20_gly127_monA_HSG,12.0,6.5,558.0,558.0,155.0,40.0,39.99999633,1.83518646e-06,-247.11694347,-247.1169176,2.5870000001759763e-05,3.6,27.77777777777778
HSG,pc-3,20_gly127_monA_HSG,12.0,7.0,558.0,558.0,173.0,40.0,39.99999881,5.93081293e-07,-247.11694347,-247.11693368,9.79000000711494e-06,3.2254335260115607,31.003584229390682
HSG,pc-3,20_gly127_monA_HSG,12.0,7.5,558.0,558.0,189.0,40.0,39.99999961,1.95991319e-07,-247.11694347,-247.11693982,3.6499999964689778e-06,2.9523809523809526,33.87096774193548
HSG,pc-3,20_gly127_monA_HSG,12.0,8.0,558.0,558.0,200.0,40.0,39.99999988,5.77729899e-08,-247.11694347,-247.1169424,1.0699999961616413e-06,2.79,35.842293906810035
HSG,pc-3,20_gly127_monB_HSG,12.0,4.0,558.0,558.0,88.0,40.0,39.99960968,0.000195160135,-247.11021848,-247.10836862,0.0018498599999929866,6.340909090909091,15.770609318996415
HSG,pc-3,20_gly127_monB_HSG,12.0,4.5,558.0,558.0,97.0,40.0,39.99983194,8.40276902e-05,-247.11021848,-247.1094848,0.000733679999996184,5.752577319587629,17.38351254480287
HSG,pc-3,20_gly127_monB_HSG,12.0,5.0,558.0,558.0,108.0,40.0,39.99992384,3.80779505e-05,-247.11021848,-247.10990778,0.0003106999999999971,5.166666666666667,19.35483870967742
HSG,pc-3,20_gly127_monB_HSG,12.0,5.5,558.0,558.0,124.0,40.0,39.99997378,1.31076144e-05,-247.11021848,-247.11010253,0.0001159499999801028,4.5,22.22222222222222
HSG,pc-3,20_gly127_monB_HSG,12.0,6.0,558.0,558.0,142.0,40.0,39.99999048,4.7610473e-06,-247.11021848,-247.11016717,5.1309999975046594e-05,3.9295774647887325,25.448028673835125
HSG,pc-3,20_gly127_monB_HSG,12.0,6.5,558.0,558.0,158.0,40.0,39.99999673,1.63404296e-06,-247.11021848,-247.11019463,2.3849999990943616e-05,3.5316455696202533,28.315412186379927
HSG,pc-3,20_gly127_monB_HSG,12.0,7.0,558.0,558.0,175.0,40.0,39.9999989,5.48586424e-07,-247.11021848,-247.1102089,9.579999982634035e-06,3.1885714285714286,31.36200716845878
HSG,pc-3,20_gly127_monB_HSG,12.0,7.5,558.0,558.0,189.0,40.0,39.99999964,1.7841155e-07,-247.11021848,-247.11021522,3.25999999972737e-06,2.9523809523809526,33.87096774193548
HSG,pc-3,20_gly127_monB_HSG,12.0,8.0,558.0,558.0,201.0,40.0,39.9999999,4.8542308e-08,-247.11021848,-247.11021751,9.699999736767495e-07,2.7761194029850746,36.02150537634409
HSG,pc-3,21_gly148_dim_HSG,25.0,4.0,1210.0,1210.0,201.0,94.0,93.99905079,0.000474603162,-623.02023405,-623.01609539,0.004138659999966876,6.019900497512438,16.611570247933884
HSG,pc-3,21_gly148_dim_HSG,25.0,4.5,1210.0,1210.0,228.0,94.0,93.9996709,0.000164551225,-623.02023405,-623.01875184,0.0014822099999491911,5.307017543859649,18.84297520661157
HSG,pc-3,21_gly148_dim_HSG,25.0,5.0,1210.0,1210.0,263.0,94.0,93.99986536,6.73193611e-05,-623.02023405,-623.01970445,0.000529600000049868,4.600760456273764,21.735537190082646
HSG,pc-3,21_gly148_dim_HSG,25.0,5.5,1210.0,1210.0,304.0,94.0,93.99994577,2.71169353e-05,-623.02023405,-623.01999531,0.00023873999998613726,3.9802631578947367,25.123966942148762
HSG,pc-3,21_gly148_dim_HSG,25.0,6.0,1210.0,1210.0,349.0,94.0,93.99997965,1.01745265e-05,-623.02023405,-623.02011593,0.00011812000002464629,3.4670487106017194,28.84297520661157
HSG,pc-3,21_gly148_dim_HSG,25.0,6.5,1210.0,1210.0,389.0,94.0,93.9999907,4.65044964e-06,-623.02023405,-623.02017011,6.394000001819222e-05,3.1105398457583546,32.14876033057851
HSG,pc-3,21_gly148_dim_HSG,25.0,7.0,1210.0,1210.0,446.0,94.0,93.99999683,1.58652409e-06,-623.02023405,-623.02020811,2.5940000000446162e-05,2.713004484304933,36.85950413223141
HSG,pc-3,21_gly148_dim_HSG,25.0,7.5,1210.0,1210.0,498.0,94.0,93.99999886,5.69986383e-07,-623.02023405,-623.02022383,1.0220000035587873e-05,2.429718875502008,41.15702479338843
HSG,pc-3,21_gly148_dim_HSG,25.0,8.0,1210.0,1210.0,549.0,94.0,93.9999996,2.02008707e-07,-623.02023405,-623.0202303,3.7500000189538696e-06,2.204007285974499,45.37190082644628
HSG,pc-3,21_gly148_monA_HSG,13.0,4.0,652.0,652.0,109.0,54.0,53.99949977,0.000250117322,-375.90331102,-375.90101877,0.002292249999982232,5.981651376146789,16.717791411042946
HSG,pc-3,21_gly148_monA_HSG,13.0,4.5,652.0,652.0,122.0,54.0,53.99979146,0.00010426889,-375.90331102,-375.90233513,0.0009758900000065296,5.344262295081967,18.711656441717793
HSG,pc-3,21_gly148_monA_HSG,13.0,5.0,652.0,652.0,139.0,54.0,53.99991596,4.20187475e-05,-375.90331102,-375.90297177,0.00033924999996770566,4.690647482014389,21.319018404907975
HSG,pc-3,21_gly148_monA_HSG,13.0,5.5,652.0,652.0,159.0,54.0,53.99996588,1.70592331e-05,-375.90331102,-375.90315478,0.00015623999996705606,4.10062893081761,24.386503067484664
HSG,pc-3,21_gly148_monA_HSG,13.0,6.0,652.0,652.0,184.0,54.0,53.99998886,5.56910782e-06,-375.90331102,-375.90324231,6.870999999364358e-05,3.5434782608695654,28.220858895705522
HSG,pc-3,21_gly148_monA_HSG,13.0,6.5,652.0,652.0,201.0,54.0,53.99999464,2.67859967e-06,-375.90331102,-375.90327083,4.018999999289008e-05,3.243781094527363,30.828220858895705
HSG,pc-3,21_gly148_monA_HSG,13.0,7.0,652.0,652.0,229.0,54.0,53.99999838,8.10572789e-07,-375.90331102,-375.9032964,1.4620000001741573e-05,2.8471615720524017,35.122699386503065
HSG,pc-3,21_gly148_monA_HSG,13.0,7.5,652.0,652.0,251.0,54.0,53.99999954,2.31304039e-07,-375.90331102,-375.90330654,4.47999997277293e-06,2.597609561752988,38.49693251533742
HSG,pc-3,21_gly148_monA_HSG,13.0,8.0,652.0,652.0,271.0,54.0,53.99999985,7.44404005e-08,-375.90331102,-375.90330939,1.6299999856528302e-06,2.4059040590405902,41.56441717791411
HSG,pc-3,21_gly148_monB_HSG,12.0,4.0,558.0,558.0,88.0,40.0,39.99960968,0.000195160135,-247.11021848,-247.10836862,0.0018498599999929866,6.340909090909091,15.770609318996415
HSG,pc-3,21_gly148_monB_HSG,12.0,4.5,558.0,558.0,97.0,40.0,39.99983194,8.4027692e-05,-247.11021848,-247.1094848,0.000733679999996184,5.752577319587629,17.38351254480287
HSG,pc-3,21_gly148_monB_HSG,12.0,5.0,558.0,558.0,108.0,40.0,39.99992384,3.80779487e-05,-247.11021848,-247.10990778,0.0003106999999999971,5.166666666666667,19.35483870967742
HSG,pc-3,21_gly148_monB_HSG,12.0,5.5,558.0,558.0,124.0,40.0,39.99997378,1.31076145e-05,-247.11021848,-247.11010253,0.0001159499999801028,4.5,22.22222222222222
HSG,pc-3,21_gly148_monB_HSG,12.0,6.0,558.0,558.0,142.0,40.0,39.99999048,4.76104072e-06,-247.11021848,-247.11016717,5.1309999975046594e-05,3.9295774647887325,25.448028673835125
HSG,pc-3,21_gly148_monB_HSG,12.0,6.5,558.0,558.0,158.0,40.0,39.99999673,1.63403718e-06,-247.11021848,-247.11019463,2.3849999990943616e-05,3.5316455696202533,28.315412186379927
HSG,pc-3,21_gly148_monB_HSG,12.0,7.0,558.0,558.0,175.0,40.0,39.9999989,5.48576796e-07,-247.11021848,-247.1102089,9.579999982634035e-06,3.1885714285714286,31.36200716845878
HSG,pc-3,21_gly148_monB_HSG,12.0,7.5,558.0,558.0,189.0,40.0,39.99999964,1.78405045e-07,-247.11021848,-247.11021522,3.25999999972737e-06,2.9523809523809526,33.87096774193548
HSG,pc-3,21_gly148_monB_HSG,12.0,8.0,558.0,558.0,201.0,40.0,39.9999999,4.85592828e-08,-247.11021848,-247.11021751,9.699999736767495e-07,2.7761194029850746,36.02150537634409
HSG,pc-3,22_ile48-big_dim_HSG,29.0,4.0,1286.0,1286.0,210.0,82.0,81.99920415,0.000397922582,-443.50916857,-443.50563332,0.003535249999970347,6.123809523809523,16.329704510108865
HSG,pc-3,22_ile48-big_dim_HSG,29.0,4.5,1286.0,1286.0,241.0,82.0,81.99976644,0.000116781523,-443.50916857,-443.50805861,0.001109960000007959,5.33609958506224,18.740279937791602
HSG,pc-3,22_ile48-big_dim_HSG,29.0,5.0,1286.0,1286.0,272.0,82.0,81.99988036,5.98185332e-05,-443.50916857,-443.50861901,0.0005495599999676415,4.727941176470588,21.15085536547434
HSG,pc-3,22_ile48-big_dim_HSG,29.0,5.5,1286.0,1286.0,312.0,82.0,81.99994611,2.69461258e-05,-443.50916857,-443.50890102,0.0002675499999895692,4.121794871794871,24.261275272161743
HSG,pc-3,22_ile48-big_dim_HSG,29.0,6.0,1286.0,1286.0,363.0,82.0,81.99997853,1.07370138e-05,-443.50916857,-443.50903826,0.00013030999997454273,3.5426997245179064,28.22706065318818
HSG,pc-3,22_ile48-big_dim_HSG,29.0,6.5,1286.0,1286.0,411.0,82.0,81.99998974,5.13041255e-06,-443.50916857,-443.50909893,6.963999999243242e-05,3.1289537712895377,31.959564541213062
HSG,pc-3,22_ile48-big_dim_HSG,29.0,7.0,1286.0,1286.0,477.0,82.0,81.99999672,1.63988516e-06,-443.50916857,-443.5091457,2.2870000009334035e-05,2.6960167714884697,37.09175738724728
HSG,pc-3,22_ile48-big_dim_HSG,29.0,7.5,1286.0,1286.0,533.0,82.0,81.9999988,6.00436735e-07,-443.50916857,-443.50915913,9.439999985261238e-06,2.4127579737335836,41.44634525660964
HSG,pc-3,22_ile48-big_dim_HSG,29.0,8.0,1286.0,1286.0,585.0,82.0,81.99999955,2.22645454e-07,-443.50916857,-443.50916441,4.16000000313943e-06,2.1982905982905985,45.48989113530327
HSG,pc-3,22_ile48-big_monA_HSG,11.0,4.0,464.0,464.0,67.0,26.0,25.99982938,8.53107754e-05,-118.31354791,-118.31256926,0.0009786499999933085,6.925373134328358,14.439655172413794
HSG,pc-3,22_ile48-big_monA_HSG,11.0,4.5,464.0,464.0,71.0,26.0,25.99987813,6.09349915e-05,-118.31354791,-118.31304724,0.0005006699999938746,6.535211267605634,15.301724137931034
HSG,pc-3,22_ile48-big_monA_HSG,11.0,5.0,464.0,464.0,78.0,26.0,25.99993766,3.11721684e-05,-118.31354791,-118.3132969,0.00025100999999949636,5.948717948717949,16.810344827586206
HSG,pc-3,22_ile48-big_monA_HSG,11.0,5.5,464.0,464.0,86.0,26.0,25.99998577,7.11703318e-06,-118.31354791,-118.31347774,7.017000000075768e-05,5.395348837209302,18.53448275862069
HSG,pc-3,22_ile48-big_monA_HSG,11.0,6.0,464.0,464.0,94.0,26.0,25.99999241,3.79326781e-06,-118.31354791,-118.3135032,4.4709999997394334e-05,4.9361702127659575,20.25862068965517
HSG,pc-3,22_ile48-big_monA_HSG,11.0,6.5,464.0,464.0,104.0,26.0,25.99999653,1.73509815e-06,-118.31354791,-118.3135261,2.1809999992683515e-05,4.461538461538462,22.413793103448278
HSG,pc-3,22_ile48-big_monA_HSG,11.0,7.0,464.0,464.0,117.0,26.0,25.99999878,6.0762464e-07,-118.31354791,-118.31354078,7.1300000001883745e-06,3.965811965811966,25.21551724137931
HSG,pc-3,22_ile48-big_monA_HSG,11.0,7.5,464.0,464.0,129.0,26.0,25.99999966,1.6939409e-07,-118.31354791,-118.31354576,2.1500000002561137e-06,3.5968992248062017,27.801724137931036
HSG,pc-3,22_ile48-big_monA_HSG,11.0,8.0,464.0,464.0,140.0,26.0,25.99999998,1.19318262e-08,-118.31354791,-118.31354776,1.4999999109477358e-07,3.3142857142857145,30.17241379310345
HSG,pc-3,22_ile48-big_monB_HSG,18.0,4.0,822.0,822.0,136.0,56.0,55.99925287,0.00037356595,-325.20115263,-325.19809015,0.0030624800000396135,6.044117647058823,16.54501216545012
HSG,pc-3,22_ile48-big_monB_HSG,18.0,4.5,822.0,822.0,158.0,56.0,55.99979852,0.000100742062,-325.20115263,-325.20019592,0.0009567100000253959,5.2025316455696204,19.221411192214113
HSG,pc-3,22_ile48-big_monB_HSG,18.0,5.0,822.0,822.0,179.0,56.0,55.99991327,4.33645818e-05,-325.20115263,-325.20076503,0.00038760000001047956,4.592178770949721,21.776155717761558
HSG,pc-3,22_ile48-big_monB_HSG,18.0,5.5,822.0,822.0,206.0,56.0,55.99996009,1.99543001e-05,-325.20115263,-325.20096007,0.00019256000001632856,3.9902912621359223,25.060827250608273
HSG,pc-3,22_ile48-big_monB_HSG,18.0,6.0,822.0,822.0,240.0,56.0,55.99998507,7.46412699e-06,-325.20115263,-325.20106319,8.944000001065433e-05,3.425,29.197080291970803
HSG,pc-3,22_ile48-big_monB_HSG,18.0,6.5,822.0,822.0,268.0,56.0,55.9999928,3.60048094e-06,-325.20115263,-325.20110104,5.15899999982139e-05,3.0671641791044775,32.60340632603406
HSG,pc-3,22_ile48-big_monB_HSG,18.0,7.0,822.0,822.0,311.0,56.0,55.99999788,1.0602902e-06,-325.20115263,-325.20113667,1.5960000041559397e-05,2.643086816720257,37.8345498783455
HSG,pc-3,22_ile48-big_monB_HSG,18.0,7.5,822.0,822.0,343.0,56.0,55.9999993,3.48753389e-07,-325.20115263,-325.20114654,6.089999999403517e-06,2.3965014577259476,41.72749391727494
HSG,pc-3,22_ile48-big_monB_HSG,18.0,8.0,822.0,822.0,368.0,56.0,55.99999971,1.43518641e-07,-325.20115263,-325.20114991,2.7199999976801337e-06,2.233695652173913,44.76885644768856
HSG,pc-3,23_ile147_dim_HSG,26.0,4.0,1184.0,1184.0,203.0,76.0,75.99937879,0.000310607353,-388.13655726,-388.13342652,0.00313074000001734,5.832512315270936,17.14527027027027
HSG,pc-3,23_ile147_dim_HSG,26.0,4.5,1184.0,1184.0,230.0,76.0,75.99979031,0.000104847076,-388.13655726,-388.13553621,0.0010210500000198408,5.147826086956521,19.425675675675677
HSG,pc-3,23_ile147_dim_HSG,26.0,5.0,1184.0,1184.0,261.0,76.0,75.99992471,3.76442092e-05,-388.13655726,-388.13615137,0.0004058900000245558,4.53639846743295,22.04391891891892
HSG,pc-3,23_ile147_dim_HSG,26.0,5.5,1184.0,1184.0,297.0,76.0,75.99996718,1.64077724e-05,-388.13655726,-388.13637375,0.00018350999999938722,3.9865319865319866,25.08445945945946
HSG,pc-3,23_ile147_dim_HSG,26.0,6.0,1184.0,1184.0,333.0,76.0,75.99998267,8.66417195e-06,-388.13655726,-388.1364505,0.00010675999999421038,3.5555555555555554,28.125
HSG,pc-3,23_ile147_dim_HSG,26.0,6.5,1184.0,1184.0,369.0,76.0,75.99998981,5.09747879e-06,-388.13655726,-388.13648965,6.761000003052686e-05,3.2086720867208673,31.16554054054054
HSG,pc-3,23_ile147_dim_HSG,26.0,7.0,1184.0,1184.0,432.0,76.0,75.99999657,1.71523275e-06,-388.13655726,-388.13653518,2.2080000007917988e-05,2.740740740740741,36.486486486486484
HSG,pc-3,23_ile147_dim_HSG,26.0,7.5,1184.0,1184.0,486.0,76.0,75.99999899,5.07022669e-07,-388.13655726,-388.13655033,6.930000040483719e-06,2.4362139917695473,41.0472972972973
HSG,pc-3,23_ile147_dim_HSG,26.0,8.0,1184.0,1184.0,531.0,76.0,75.99999967,1.64004625e-07,-388.13655726,-388.13655449,2.770000037344289e-06,2.2297551789077215,44.847972972972975
HSG,pc-3,23_ile147_monA_HSG,14.0,4.0,596.0,596.0,89.0,34.0,33.99970518,0.000147408564,-157.35722812,-157.35592862,0.0012995000000159962,6.696629213483146,14.93288590604027
HSG,pc-3,23_ile147_monA_HSG,14.0,4.5,596.0,596.0,98.0,34.0,33.99980999,9.50034388e-05,-157.35722812,-157.35647443,0.0007536900000104652,6.081632653061225,16.44295302013423
HSG,pc-3,23_ile147_monA_HSG,14.0,5.0,596.0,596.0,109.0,34.0,33.99992749,3.62538964e-05,-157.35722812,-157.35692299,0.00030513000001519686,5.467889908256881,18.288590604026847
HSG,pc-3,23_ile147_monA_HSG,14.0,5.5,596.0,596.0,124.0,34.0,33.99997839,1.08031941e-05,-157.35722812,-157.35711434,0.00011377999999240274,4.806451612903226,20.80536912751678
HSG,pc-3,23_ile147_monA_HSG,14.0,6.0,596.0,596.0,141.0,34.0,33.99998963,5.18689198e-06,-157.35722812,-157.35716494,6.318000001215296e-05,4.226950354609929,23.65771812080537
HSG,pc-3,23_ile147_monA_HSG,14.0,6.5,596.0,596.0,156.0,34.0,33.99999452,2.73761297e-06,-157.35722812,-157.35719342,3.4700000014709076e-05,3.8205128205128207,26.174496644295303
HSG,pc-3,23_ile147_monA_HSG,14.0,7.0,596.0,596.0,175.0,34.0,33.99999819,9.05841905e-07,-157.35722812,-157.35721722,1.0900000006586197e-05,3.4057142857142857,29.36241610738255
HSG,pc-3,23_ile147_monA_HSG,14.0,7.5,596.0,596.0,194.0,34.0,33.99999936,3.21488393e-07,-157.35722812,-157.35722383,4.289999992579396e-06,3.0721649484536084,32.5503355704698
HSG,pc-3,23_ile147_monA_HSG,14.0,8.0,596.0,596.0,216.0,34.0,33.99999991,4.41345058e-08,-157.35722812,-157.35722721,9.100000113448914e-07,2.759259259259259,36.241610738255034
HSG,pc-3,23_ile147_monB_HSG,12.0,4.0,588.0,588.0,103.0,42.0,41.99954216,0.000228919493,-230.78191464,-230.77910794,0.0028067000000078224,5.70873786407767,17.517006802721088
HSG,pc-3,23_ile147_monB_HSG,12.0,4.5,588.0,588.0,114.0,42.0,41.99988322,5.83917148e-05,-230.78191464,-230.78109402,0.0008206199999847286,5.157894736842105,19.387755102040817
HSG,pc-3,23_ile147_monB_HSG,12.0,5.0,588.0,588.0,130.0,42.0,41.99996992,1.50419195e-05,-230.78191464,-230.78173166,0.00018298000000527281,4.523076923076923,22.108843537414966
HSG,pc-3,23_ile147_monB_HSG,12.0,5.5,588.0,588.0,143.0,42.0,41.99998334,8.32808528e-06,-230.78191464,-230.78181759,9.704999999371466e-05,4.111888111888112,24.31972789115646
HSG,pc-3,23_ile147_monB_HSG,12.0,6.0,588.0,588.0,162.0,42.0,41.99999284,3.58108502e-06,-230.78191464,-230.78187356,4.107999998836931e-05,3.6296296296296298,27.551020408163264
HSG,pc-3,23_ile147_monB_HSG,12.0,6.5,588.0,588.0,174.0,42.0,41.99999572,2.14146187e-06,-230.78191464,-230.78188422,3.04200000016408e-05,3.3793103448275863,29.591836734693878
HSG,pc-3,23_ile147_monB_HSG,12.0,7.0,588.0,588.0,198.0,42.0,41.99999892,5.37898753e-07,-230.78191464,-230.78190784,6.799999994200334e-06,2.9696969696969697,33.673469387755105
HSG,pc-3,23_ile147_monB_HSG,12.0,7.5,588.0,588.0,208.0,42.0,41.99999974,1.31700702e-07,-230.78191464,-230.78191266,1.9800000075065327e-06,2.826923076923077,35.374149659863946
HSG,pc-3,23_ile147_monB_HSG,12.0,8.0,588.0,588.0,216.0,42.0,41.99999995,2.35026612e-08,-230.78191464,-230.78191423,4.099999841855606e-07,2.7222222222222223,36.734693877551024
HSG,pc-3,24_ile150-big_dim_HSG,32.0,4.0,1418.0,1418.0,236.0,90.0,89.99915984,0.000420081719,-482.55293122,-482.54943155,0.003499669999996513,6.008474576271187,16.643159379407617
HSG,pc-3,24_ile150-big_dim_HSG,32.0,4.5,1418.0,1418.0,270.0,90.0,89.99967855,0.000160727302,-482.55293122,-482.55139315,0.0015380699999809622,5.2518518518518515,19.040902679830747
HSG,pc-3,24_ile150-big_dim_HSG,32.0,5.0,1418.0,1418.0,313.0,90.0,89.99987168,6.41576026e-05,-482.55293122,-482.55231149,0.00061972999998261,4.5303514376996805,22.073342736248236
HSG,pc-3,24_ile150-big_dim_HSG,32.0,5.5,1418.0,1418.0,364.0,90.0,89.99994325,2.83764557e-05,-482.55293122,-482.55264023,0.00029098999999632724,3.8956043956043955,25.669957686882935
HSG,pc-3,24_ile150-big_dim_HSG,32.0,6.0,1418.0,1418.0,415.0,90.0,89.99997356,1.32192482e-05,-482.55293122,-482.55277455,0.0001566700000239507,3.4168674698795183,29.26657263751763
HSG,pc-3,24_ile150-big_dim_HSG,32.0,6.5,1418.0,1418.0,473.0,90.0,89.99998815,5.9262277e-06,-482.55293122,-482.55285038,8.084000000962988e-05,2.9978858350951376,33.356840620592386
HSG,pc-3,24_ile150-big_dim_HSG,32.0,7.0,1418.0,1418.0,550.0,90.0,89.99999576,2.11880388e-06,-482.55293122,-482.55290083,3.0390000006264017e-05,2.578181818181818,38.787023977433
HSG,pc-3,24_ile150-big_dim_HSG,32.0,7.5,1418.0,1418.0,613.0,90.0,89.99999842,7.88689213e-07,-482.55293122,-482.55291792,1.3299999977789412e-05,2.313213703099511,43.229901269393515
HSG,pc-3,24_ile150-big_dim_HSG,32.0,8.0,1418.0,1418.0,684.0,90.0,89.9999995,2.49699958e-07,-482.55293122,-482.55292637,4.849999982070585e-06,2.073099415204678,48.236953455571225
HSG,pc-3,24_ile150-big_monA_HSG,14.0,4.0,596.0,596.0,90.0,34.0,33.99973472,0.000132638947,-157.35721161,-157.3560597,0.0011519100000043636,6.622222222222222,15.100671140939598
HSG,pc-3,24_ile150-big_monA_HSG,14.0,4.5,596.0,596.0,97.0,34.0,33.99981783,9.10836248e-05,-157.35721161,-157.35644838,0.0007632300000182113,6.144329896907217,16.2751677852349
HSG,pc-3,24_ile150-big_monA_HSG,14.0,5.0,596.0,596.0,107.0,34.0,33.99992737,3.63157342e-05,-157.35721161,-157.35690239,0.0003092200000196499,5.570093457943925,17.953020134228186
HSG,pc-3,24_ile150-big_monA_HSG,14.0,5.5,596.0,596.0,126.0,34.0,33.99998121,9.39570448e-06,-157.35721161,-157.35710694,0.00010467000001312954,4.73015873015873,21.140939597315437
HSG,pc-3,24_ile150-big_monA_HSG,14.0,6.0,596.0,596.0,139.0,34.0,33.99998958,5.20815029e-06,-157.35721161,-157.35715129,6.032000001710003e-05,4.287769784172662,23.322147651006713
HSG,pc-3,24_ile150-big_monA_HSG,14.0,6.5,596.0,596.0,153.0,34.0,33.99999433,2.8327597e-06,-157.35721161,-157.35717552,3.6090000008925927e-05,3.895424836601307,25.671140939597315
HSG,pc-3,24_ile150-big_monA_HSG,14.0,7.0,596.0,596.0,176.0,34.0,33.99999805,9.75678148e-07,-157.35721161,-157.35720014,1.1470000004010217e-05,3.3863636363636362,29.530201342281877
HSG,pc-3,24_ile150-big_monA_HSG,14.0,7.5,596.0,596.0,193.0,34.0,33.99999941,2.97432326e-07,-157.35721161,-157.35720772,3.890000016326667e-06,3.088082901554404,32.38255033557047
HSG,pc-3,24_ile150-big_monA_HSG,14.0,8.0,596.0,596.0,213.0,34.0,33.99999992,3.88386319e-08,-157.35721161,-157.35721086,7.49999998106432e-07,2.7981220657276995,35.738255033557046
HSG,pc-3,24_ile150-big_monB_HSG,18.0,4.0,822.0,822.0,136.0,56.0,55.99925287,0.000373565945,-325.20115263,-325.19809015,0.0030624800000396135,6.044117647058823,16.54501216545012
HSG,pc-3,24_ile150-big_monB_HSG,18.0,4.5,822.0,822.0,158.0,56.0,55.99979852,0.000100742051,-325.20115263,-325.20019592,0.0009567100000253959,5.2025316455696204,19.221411192214113
HSG,pc-3,24_ile150-big_monB_HSG,18.0,5.0,822.0,822.0,179.0,56.0,55.99991327,4.33645899e-05,-325.20115263,-325.20076503,0.00038760000001047956,4.592178770949721,21.776155717761558
HSG,pc-3,24_ile150-big_monB_HSG,18.0,5.5,822.0,822.0,206.0,56.0,55.99996009,1.99543307e-05,-325.20115263,-325.20096007,0.00019256000001632856,3.9902912621359223,25.060827250608273
HSG,pc-3,24_ile150-big_monB_HSG,18.0,6.0,822.0,822.0,240.0,56.0,55.99998507,7.46413759e-06,-325.20115263,-325.20106319,8.944000001065433e-05,3.425,29.197080291970803
HSG,pc-3,24_ile150-big_monB_HSG,18.0,6.5,822.0,822.0,268.0,56.0,55.9999928,3.60054123e-06,-325.20115263,-325.20110104,5.15899999982139e-05,3.0671641791044775,32.60340632603406
HSG,pc-3,24_ile150-big_monB_HSG,18.0,7.0,822.0,822.0,311.0,56.0,55.99999788,1.06009649e-06,-325.20115263,-325.20113667,1.5960000041559397e-05,2.643086816720257,37.8345498783455
HSG,pc-3,24_ile150-big_monB_HSG,18.0,7.5,822.0,822.0,343.0,56.0,55.9999993,3.48746823e-07,-325.20115263,-325.20114654,6.089999999403517e-06,2.3965014577259476,41.72749391727494
HSG,pc-3,24_ile150-big_monB_HSG,18.0,8.0,822.0,822.0,368.0,56.0,55.99999971,1.4350336e-07,-325.20115263,-325.20114991,2.7199999976801337e-06,2.233695652173913,44.76885644768856
HSG,pc-3,25_ile184_dim_HSG,20.0,4.0,860.0,860.0,134.0,52.0,51.99963672,0.000181640447,-268.57811457,-268.57620106,0.0019135100000085004,6.417910447761194,15.581395348837209
HSG,pc-3,25_ile184_dim_HSG,20.0,4.5,860.0,860.0,142.0,52.0,51.99975889,0.000120557031,-268.57811457,-268.57692207,0.0011925000000019281,6.056338028169014,16.511627906976745
HSG,pc-3,25_ile184_dim_HSG,20.0,5.0,860.0,860.0,163.0,52.0,51.99992167,3.91652088e-05,-268.57811457,-268.57781505,0.0002995199999986653,5.276073619631902,18.953488372093023
HSG,pc-3,25_ile184_dim_HSG,20.0,5.5,860.0,860.0,183.0,52.0,51.9999646,1.76980483e-05,-268.57811457,-268.57796606,0.0001485100000309103,4.699453551912568,21.27906976744186
HSG,pc-3,25_ile184_dim_HSG,20.0,6.0,860.0,860.0,215.0,52.0,51.99998821,5.89731708e-06,-268.57811457,-268.5780488,6.577000004881484e-05,4.0,25.0
HSG,pc-3,25_ile184_dim_HSG,20.0,6.5,860.0,860.0,240.0,52.0,51.99999417,2.9163551e-06,-268.57811457,-268.57807776,3.6810000040077284e-05,3.5833333333333335,27.906976744186046
HSG,pc-3,25_ile184_dim_HSG,20.0,7.0,860.0,860.0,273.0,52.0,51.9999977,1.14817417e-06,-268.57811457,-268.57809943,1.5140000016344857e-05,3.15018315018315,31.74418604651163
HSG,pc-3,25_ile184_dim_HSG,20.0,7.5,860.0,860.0,307.0,52.0,51.9999993,3.49408793e-07,-268.57811457,-268.5781097,4.869999997936247e-06,2.801302931596091,35.69767441860465
HSG,pc-3,25_ile184_dim_HSG,20.0,8.0,860.0,860.0,337.0,52.0,51.99999978,1.117476e-07,-268.57811457,-268.57811268,1.8900000213761814e-06,2.5519287833827895,39.18604651162791
HSG,pc-3,25_ile184_monA_HSG,8.0,4.0,332.0,332.0,46.0,18.0,17.99990731,4.63456141e-05,-79.26417956,-79.26367036,0.0005091999999962127,7.217391304347826,13.855421686746988
HSG,pc-3,25_ile184_monA_HSG,8.0,4.5,332.0,332.0,48.0,18.0,17.99992874,3.56280747e-05,-79.26417956,-79.26395499,0.00022457000000031258,6.916666666666667,14.457831325301205
HSG,pc-3,25_ile184_monA_HSG,8.0,5.0,332.0,332.0,48.0,18.0,17.99992874,3.56280747e-05,-79.26417956,-79.26395499,0.00022457000000031258,6.916666666666667,14.457831325301205
HSG,pc-3,25_ile184_monA_HSG,8.0,5.5,332.0,332.0,54.0,18.0,17.99999515,2.42479322e-06,-79.26417956,-79.26414668,3.288000000623015e-05,6.148148148148148,16.265060240963855
HSG,pc-3,25_ile184_monA_HSG,8.0,6.0,332.0,332.0,54.0,18.0,17.99999515,2.42479322e-06,-79.26417956,-79.26414668,3.288000000623015e-05,6.148148148148148,16.265060240963855
HSG,pc-3,25_ile184_monA_HSG,8.0,6.5,332.0,332.0,60.0,18.0,17.99999798,1.00986383e-06,-79.26417956,-79.26416899,1.0570000000598156e-05,5.533333333333333,18.072289156626507
HSG,pc-3,25_ile184_monA_HSG,8.0,7.0,332.0,332.0,70.0,18.0,17.99999978,1.097279e-07,-79.26417956,-79.26417738,2.1799999956328975e-06,4.742857142857143,21.08433734939759
HSG,pc-3,25_ile184_monA_HSG,8.0,7.5,332.0,332.0,72.0,18.0,18.0,2.06057393e-13,-79.26417956,-79.26417956,0.0,4.611111111111111,21.686746987951807
HSG,pc-3,25_ile184_monA_HSG,8.0,8.0,332.0,332.0,72.0,18.0,18.0,2.06057393e-13,-79.26417956,-79.26417956,0.0,4.611111111111111,21.686746987951807
HSG,pc-3,25_ile184_monB_HSG,12.0,4.0,528.0,528.0,83.0,34.0,33.9997173,0.000141352471,-189.31630682,-189.31462685,0.0016799699999978657,6.36144578313253,15.719696969696969
HSG,pc-3,25_ile184_monB_HSG,12.0,4.5,528.0,528.0,87.0,34.0,33.9998144,9.27983947e-05,-189.31630682,-189.31535798,0.0009488400000066122,6.068965517241379,16.477272727272727
HSG,pc-3,25_ile184_monB_HSG,12.0,5.0,528.0,528.0,99.0,34.0,33.99993194,3.40307427e-05,-189.31630682,-189.31607866,0.00022816000000602799,5.333333333333333,18.75
HSG,pc-3,25_ile184_monB_HSG,12.0,5.5,528.0,528.0,111.0,34.0,33.99996995,1.50234434e-05,-189.31630682,-189.31618375,0.00012307000000078006,4.756756756756757,21.022727272727273
HSG,pc-3,25_ile184_monB_HSG,12.0,6.0,528.0,528.0,128.0,34.0,33.99999234,3.83023453e-06,-189.31630682,-189.31626301,4.3809999993982274e-05,4.125,24.242424242424242
HSG,pc-3,25_ile184_monB_HSG,12.0,6.5,528.0,528.0,139.0,34.0,33.99999618,1.90918468e-06,-189.31630682,-189.31627931,2.7509999995345424e-05,3.7985611510791366,26.325757575757574
HSG,pc-3,25_ile184_monB_HSG,12.0,7.0,528.0,528.0,154.0,34.0,33.9999985,7.49482396e-07,-189.31630682,-189.31629457,1.2249999997493433e-05,3.4285714285714284,29.166666666666668
HSG,pc-3,25_ile184_monB_HSG,12.0,7.5,528.0,528.0,172.0,34.0,33.99999965,1.7530224e-07,-189.31630682,-189.31630389,2.9299999937393295e-06,3.0697674418604652,32.57575757575758
HSG,pc-3,25_ile184_monB_HSG,12.0,8.0,528.0,528.0,184.0,34.0,33.99999989,5.33660582e-08,-189.31630682,-189.31630574,1.0800000040944724e-06,2.869565217391304,34.84848484848485
HSG,pc-3,26_leu23-big_dim_HSG,29.0,4.0,1316.0,1316.0,226.0,84.0,83.99938651,0.000306743048,-427.20321529,-427.19998721,0.0032280799999853116,5.823008849557522,17.173252279635257
HSG,pc-3,26_leu23-big_dim_HSG,29.0,4.5,1316.0,1316.0,257.0,84.0,83.99981867,9.06668508e-05,-427.20321529,-427.2023401,0.0008751899999879242,5.120622568093385,19.52887537993921
HSG,pc-3,26_leu23-big_dim_HSG,29.0,5.0,1316.0,1316.0,287.0,84.0,83.9999155,4.22480797e-05,-427.20321529,-427.20280577,0.0004095200000051591,4.585365853658536,21.80851063829787
HSG,pc-3,26_leu23-big_dim_HSG,29.0,5.5,1316.0,1316.0,325.0,84.0,83.99995577,2.21167831e-05,-427.20321529,-427.20298167,0.00023362000001725391,4.049230769230769,24.696048632218844
HSG,pc-3,26_leu23-big_dim_HSG,29.0,6.0,1316.0,1316.0,371.0,84.0,83.99997854,1.07315983e-05,-427.20321529,-427.20309452,0.00012077000002364002,3.547169811320755,28.19148936170213
HSG,pc-3,26_leu23-big_dim_HSG,29.0,6.5,1316.0,1316.0,409.0,84.0,83.99998884,5.58218476e-06,-427.20321529,-427.2031403,7.499000003008405e-05,3.21760391198044,31.0790273556231
HSG,pc-3,26_leu23-big_dim_HSG,29.0,7.0,1316.0,1316.0,475.0,84.0,83.9999962,1.89809177e-06,-427.20321529,-427.2031899,2.5390000018887804e-05,2.7705263157894735,36.09422492401216
HSG,pc-3,26_leu23-big_dim_HSG,29.0,7.5,1316.0,1316.0,538.0,84.0,83.99999894,5.31683568e-07,-427.20321529,-427.20320751,7.779999975809915e-06,2.446096654275093,40.88145896656535
HSG,pc-3,26_leu23-big_dim_HSG,29.0,8.0,1316.0,1316.0,588.0,84.0,83.99999965,1.73256218e-07,-427.20321529,-427.20321234,2.9500000096049916e-06,2.238095238095238,44.680851063829785
HSG,pc-3,26_leu23-big_monA_HSG,14.0,4.0,596.0,596.0,87.0,34.0,33.99966858,0.000165707872,-157.36118948,-157.35948717,0.0017023100000130853,6.850574712643678,14.59731543624161
HSG,pc-3,26_leu23-big_monA_HSG,14.0,4.5,596.0,596.0,96.0,34.0,33.99982328,8.83586761e-05,-157.36118948,-157.36044497,0.0007445100000040838,6.208333333333333,16.107382550335572
HSG,pc-3,26_leu23-big_monA_HSG,14.0,5.0,596.0,596.0,110.0,34.0,33.99992462,3.76880058e-05,-157.36118948,-157.36090881,0.0002806699999950979,5.418181818181818,18.456375838926174
HSG,pc-3,26_leu23-big_monA_HSG,14.0,5.5,596.0,596.0,120.0,34.0,33.99997287,1.35629915e-05,-157.36118948,-157.36105325,0.00013623000000961838,4.966666666666667,20.13422818791946
HSG,pc-3,26_leu23-big_monA_HSG,14.0,6.0,596.0,596.0,144.0,34.0,33.99998969,5.153107e-06,-157.36118948,-157.36113339,5.60900000152742e-05,4.138888888888889,24.161073825503355
HSG,pc-3,26_leu23-big_monA_HSG,14.0,6.5,596.0,596.0,157.0,34.0,33.99999539,2.30446871e-06,-157.36118948,-157.36115744,3.204000000778251e-05,3.7961783439490446,26.34228187919463
HSG,pc-3,26_leu23-big_monA_HSG,14.0,7.0,596.0,596.0,176.0,34.0,33.99999826,8.71031553e-07,-157.36118948,-157.36117754,1.1940000007371054e-05,3.3863636363636362,29.530201342281877
HSG,pc-3,26_leu23-big_monA_HSG,14.0,7.5,596.0,596.0,198.0,34.0,33.99999953,2.36498948e-07,-157.36118948,-157.36118631,3.1700000135970186e-06,3.01010101010101,33.22147651006711
HSG,pc-3,26_leu23-big_monA_HSG,14.0,8.0,596.0,596.0,214.0,34.0,33.99999988,5.91982712e-08,-157.36118948,-157.36118854,9.400000067216752e-07,2.7850467289719627,35.90604026845637
HSG,pc-3,26_leu23-big_monB_HSG,15.0,4.0,720.0,720.0,130.0,50.0,49.99958422,0.000207892192,-269.8428637,-269.84077369,0.002090010000017628,5.538461538461538,18.055555555555557
HSG,pc-3,26_leu23-big_monB_HSG,15.0,4.5,720.0,720.0,145.0,50.0,49.99987701,6.14941077e-05,-269.8428637,-269.84228794,0.000575760000003811,4.9655172413793105,20.13888888888889
HSG,pc-3,26_leu23-big_monB_HSG,15.0,5.0,720.0,720.0,166.0,50.0,49.99996272,1.86420297e-05,-269.8428637,-269.84266596,0.0001977400000328089,4.337349397590361,23.055555555555557
HSG,pc-3,26_leu23-big_monB_HSG,15.0,5.5,720.0,720.0,186.0,50.0,49.99998051,9.74566981e-06,-269.8428637,-269.84276184,0.00010186000002931905,3.870967741935484,25.833333333333332
HSG,pc-3,26_leu23-big_monB_HSG,15.0,6.0,720.0,720.0,202.0,50.0,49.999989,5.50210781e-06,-269.8428637,-269.84279964,6.405999999969936e-05,3.5643564356435644,28.055555555555557
HSG,pc-3,26_leu23-big_monB_HSG,15.0,6.5,720.0,720.0,226.0,50.0,49.99999439,2.80385781e-06,-269.8428637,-269.84282508,3.861999999799082e-05,3.185840707964602,31.38888888888889
HSG,pc-3,26_leu23-big_monB_HSG,15.0,7.0,720.0,720.0,255.0,50.0,49.99999818,9.10423751e-07,-269.8428637,-269.84285165,1.2050000009367068e-05,2.823529411764706,35.416666666666664
HSG,pc-3,26_leu23-big_monB_HSG,15.0,7.5,720.0,720.0,279.0,50.0,49.99999963,1.83900728e-07,-269.8428637,-269.84286063,3.0699999911121267e-06,2.5806451612903225,38.75
HSG,pc-3,26_leu23-big_monB_HSG,15.0,8.0,720.0,720.0,293.0,50.0,49.99999985,7.66918191e-08,-269.8428637,-269.84286229,1.4099999816608033e-06,2.4573378839590445,40.69444444444444
HSG,pc-3,27_pro181_dim_HSG,22.0,4.0,1018.0,1018.0,177.0,68.0,67.99951316,0.00024341895,-365.09292864,-365.09103437,0.001894270000036613,5.751412429378531,17.387033398821217
HSG,pc-3,27_pro181_dim_HSG,22.0,4.5,1018.0,1018.0,198.0,68.0,67.9998505,7.47490188e-05,-365.09292864,-365.09229008,0.0006385600000271552,5.141414141414141,19.44990176817289
HSG,pc-3,27_pro181_dim_HSG,22.0,5.0,1018.0,1018.0,218.0,68.0,67.99991657,4.17154658e-05,-365.09292864,-365.09256461,0.00036403000001428154,4.669724770642202,21.414538310412574
HSG,pc-3,27_pro181_dim_HSG,22.0,5.5,1018.0,1018.0,253.0,68.0,67.99996933,1.53340436e-05,-365.09292864,-365.0927799,0.00014874000004283516,4.023715415019763,24.852652259332025
HSG,pc-3,27_pro181_dim_HSG,22.0,6.0,1018.0,1018.0,282.0,68.0,67.99998433,7.83691939e-06,-365.09292864,-365.09283778,9.086000000024796e-05,3.6099290780141846,27.701375245579566
HSG,pc-3,27_pro181_dim_HSG,22.0,6.5,1018.0,1018.0,320.0,68.0,67.99999305,3.47579095e-06,-365.09292864,-365.09287686,5.178000003525085e-05,3.18125,31.43418467583497
HSG,pc-3,27_pro181_dim_HSG,22.0,7.0,1018.0,1018.0,368.0,68.0,67.99999768,1.15840179e-06,-365.09292864,-365.0929104,1.8240000031255477e-05,2.766304347826087,36.149312377210215
HSG,pc-3,27_pro181_dim_HSG,22.0,7.5,1018.0,1018.0,402.0,68.0,67.99999908,4.6080023e-07,-365.09292864,-365.09292168,6.9600000074387935e-06,2.5323383084577116,39.48919449901768
HSG,pc-3,27_pro181_dim_HSG,22.0,8.0,1018.0,1018.0,452.0,68.0,67.99999974,1.31807816e-07,-365.09292864,-365.09292641,2.2300000068753434e-06,2.252212389380531,44.4007858546169
HSG,pc-3,27_pro181_monA_HSG,8.0,4.0,332.0,332.0,46.0,18.0,17.99991323,4.33859904e-05,-79.26003765,-79.25955229,0.00048535999999899104,7.217391304347826,13.855421686746988
HSG,pc-3,27_pro181_monA_HSG,8.0,4.5,332.0,332.0,48.0,18.0,17.99993566,3.21683504e-05,-79.26003765,-79.25982421,0.00021343999999601238,6.916666666666667,14.457831325301205
HSG,pc-3,27_pro181_monA_HSG,8.0,5.0,332.0,332.0,48.0,18.0,17.99993566,3.21683504e-05,-79.26003765,-79.25982421,0.00021343999999601238,6.916666666666667,14.457831325301205
HSG,pc-3,27_pro181_monA_HSG,8.0,5.5,332.0,332.0,54.0,18.0,17.99999559,2.20286003e-06,-79.26003765,-79.26001214,2.551000000039494e-05,6.148148148148148,16.265060240963855
HSG,pc-3,27_pro181_monA_HSG,8.0,6.0,332.0,332.0,54.0,18.0,17.99999559,2.20286003e-06,-79.26003765,-79.26001214,2.551000000039494e-05,6.148148148148148,16.265060240963855
HSG,pc-3,27_pro181_monA_HSG,8.0,6.5,332.0,332.0,60.0,18.0,17.99999769,1.15403381e-06,-79.26003765,-79.26002081,1.6840000000684086e-05,5.533333333333333,18.072289156626507
HSG,pc-3,27_pro181_monA_HSG,8.0,7.0,332.0,332.0,70.0,18.0,17.9999998,9.89111761e-08,-79.26003765,-79.26003643,1.2200000014672696e-06,4.742857142857143,21.08433734939759
HSG,pc-3,27_pro181_monA_HSG,8.0,7.5,332.0,332.0,72.0,18.0,18.0,-2.0250468e-13,-79.26003765,-79.26003765,0.0,4.611111111111111,21.686746987951807
HSG,pc-3,27_pro181_monA_HSG,8.0,8.0,332.0,332.0,72.0,18.0,18.0,-2.0250468e-13,-79.26003765,-79.26003765,0.0,4.611111111111111,21.686746987951807
HSG,pc-3,27_pro181_monB_HSG,14.0,4.0,686.0,686.0,124.0,50.0,49.99947876,0.000260618717,-285.83697532,-285.83513692,0.0018383999999969092,5.532258064516129,18.075801749271136
HSG,pc-3,27_pro181_monB_HSG,14.0,4.5,686.0,686.0,142.0,50.0,49.99989258,5.37076137e-05,-285.83697532,-285.83653186,0.0004434600000422506,4.830985915492958,20.699708454810494
HSG,pc-3,27_pro181_monB_HSG,14.0,5.0,686.0,686.0,157.0,50.0,49.99995755,2.12266568e-05,-285.83697532,-285.83676759,0.0002077299999996285,4.369426751592357,22.886297376093296
HSG,pc-3,27_pro181_monB_HSG,14.0,5.5,686.0,686.0,175.0,50.0,49.99998002,9.99153e-06,-285.83697532,-285.83686827,0.0001070499999968888,3.92,25.510204081632654
HSG,pc-3,27_pro181_monB_HSG,14.0,6.0,686.0,686.0,195.0,50.0,49.99998952,5.23948343e-06,-285.83697532,-285.83691163,6.369000004724512e-05,3.517948717948718,28.425655976676385
HSG,pc-3,27_pro181_monB_HSG,14.0,6.5,686.0,686.0,214.0,50.0,49.9999948,2.59926647e-06,-285.83697532,-285.83693663,3.8689999996677216e-05,3.205607476635514,31.19533527696793
HSG,pc-3,27_pro181_monB_HSG,14.0,7.0,686.0,686.0,243.0,50.0,49.99999851,7.43964154e-07,-285.83697532,-285.83696213,1.3190000004215108e-05,2.8230452674897117,35.42274052478134
HSG,pc-3,27_pro181_monB_HSG,14.0,7.5,686.0,686.0,265.0,50.0,49.99999959,2.0471705e-07,-285.83697532,-285.8369716,3.7199999951553764e-06,2.5886792452830187,38.629737609329446
HSG,pc-3,27_pro181_monB_HSG,14.0,8.0,686.0,686.0,281.0,50.0,49.99999987,6.65747635e-08,-285.83697532,-285.83697409,1.2300000094001007e-06,2.4412811387900355,40.96209912536443
HSG,pc-3,28_val33-big_dim_HSG,26.0,4.0,1154.0,1154.0,186.0,74.0,73.99916553,0.000417234061,-404.46046095,-404.45702995,0.003431000000034601,6.204301075268817,16.11785095320624
HSG,pc-3,28_val33-big_dim_HSG,26.0,4.5,1154.0,1154.0,213.0,74.0,73.99977179,0.000114105434,-404.46046095,-404.45935756,0.0011033900000256835,5.417840375586854,18.457538994800693
HSG,pc-3,28_val33-big_dim_HSG,26.0,5.0,1154.0,1154.0,236.0,74.0,73.99986875,6.56263571e-05,-404.46046095,-404.45987648,0.0005844700000352532,4.889830508474576,20.450606585788563
HSG,pc-3,28_val33-big_dim_HSG,26.0,5.5,1154.0,1154.0,277.0,74.0,73.99995067,2.46637543e-05,-404.46046095,-404.46021869,0.0002422600000500097,4.166064981949458,24.003466204506065
HSG,pc-3,28_val33-big_dim_HSG,26.0,6.0,1154.0,1154.0,322.0,74.0,73.99997994,1.00287717e-05,-404.46046095,-404.46034062,0.00012033000001565597,3.5838509316770186,27.902946273830157
HSG,pc-3,28_val33-big_dim_HSG,26.0,6.5,1154.0,1154.0,372.0,74.0,73.99999143,4.28254553e-06,-404.46046095,-404.46040345,5.750000002535671e-05,3.1021505376344085,32.23570190641248
HSG,pc-3,28_val33-big_dim_HSG,26.0,7.0,1154.0,1154.0,429.0,74.0,73.99999749,1.25597833e-06,-404.46046095,-404.4604434,1.755000005232432e-05,2.68997668997669,37.175043327556324
HSG,pc-3,28_val33-big_dim_HSG,26.0,7.5,1154.0,1154.0,470.0,74.0,73.99999891,5.43562962e-07,-404.46046095,-404.4604521,8.850000028814975e-06,2.4553191489361703,40.72790294627383
HSG,pc-3,28_val33-big_dim_HSG,26.0,8.0,1154.0,1154.0,519.0,74.0,73.99999962,1.90146025e-07,-404.46046095,-404.46045732,3.6300000374467345e-06,2.2235067437379574,44.97400346620451
HSG,pc-3,28_val33-big_monA_HSG,8.0,4.0,332.0,332.0,46.0,18.0,17.99990458,4.77081034e-05,-79.26327026,-79.26275371,0.0005165500000003931,7.217391304347826,13.855421686746988
HSG,pc-3,28_val33-big_monA_HSG,8.0,4.5,332.0,332.0,48.0,18.0,17.99992658,3.67099007e-05,-79.26327026,-79.26304525,0.00022500999999408577,6.916666666666667,14.457831325301205
HSG,pc-3,28_val33-big_monA_HSG,8.0,5.0,332.0,332.0,48.0,18.0,17.99992658,3.67099009e-05,-79.26327026,-79.26304525,0.00022500999999408577,6.916666666666667,14.457831325301205
HSG,pc-3,28_val33-big_monA_HSG,8.0,5.5,332.0,332.0,54.0,18.0,17.99999494,2.53209788e-06,-79.26327026,-79.26323654,3.3720000004677786e-05,6.148148148148148,16.265060240963855
HSG,pc-3,28_val33-big_monA_HSG,8.0,6.0,332.0,332.0,54.0,18.0,17.99999494,2.53209788e-06,-79.26327026,-79.26323654,3.3720000004677786e-05,6.148148148148148,16.265060240963855
HSG,pc-3,28_val33-big_monA_HSG,8.0,6.5,332.0,332.0,60.0,18.0,17.99999793,1.03661868e-06,-79.26327026,-79.26325954,1.071999999169293e-05,5.533333333333333,18.072289156626507
HSG,pc-3,28_val33-big_monA_HSG,8.0,7.0,332.0,332.0,71.0,18.0,17.99999988,5.793569e-08,-79.26327026,-79.26326904,1.2200000014672696e-06,4.676056338028169,21.3855421686747
HSG,pc-3,28_val33-big_monA_HSG,8.0,7.5,332.0,332.0,72.0,18.0,18.0,-1.42108547e-14,-79.26327026,-79.26327026,0.0,4.611111111111111,21.686746987951807
HSG,pc-3,28_val33-big_monA_HSG,8.0,8.0,332.0,332.0,72.0,18.0,18.0,-1.42108547e-14,-79.26327026,-79.26327026,0.0,4.611111111111111,21.686746987951807
HSG,pc-3,28_val33-big_monB_HSG,18.0,4.0,822.0,822.0,136.0,56.0,55.99925287,0.000373565949,-325.20115263,-325.19809015,0.0030624800000396135,6.044117647058823,16.54501216545012
HSG,pc-3,28_val33-big_monB_HSG,18.0,4.5,822.0,822.0,158.0,56.0,55.99979852,0.000100742058,-325.20115263,-325.20019592,0.0009567100000253959,5.2025316455696204,19.221411192214113
HSG,pc-3,28_val33-big_monB_HSG,18.0,5.0,822.0,822.0,179.0,56.0,55.99991327,4.33646002e-05,-325.20115263,-325.20076503,0.00038760000001047956,4.592178770949721,21.776155717761558
HSG,pc-3,28_val33-big_monB_HSG,18.0,5.5,822.0,822.0,206.0,56.0,55.99996009,1.99543462e-05,-325.20115263,-325.20096007,0.00019256000001632856,3.9902912621359223,25.060827250608273
HSG,pc-3,28_val33-big_monB_HSG,18.0,6.0,822.0,822.0,240.0,56.0,55.99998507,7.46412529e-06,-325.20115263,-325.20106319,8.944000001065433e-05,3.425,29.197080291970803
HSG,pc-3,28_val33-big_monB_HSG,18.0,6.5,822.0,822.0,268.0,56.0,55.9999928,3.60047172e-06,-325.20115263,-325.20110104,5.15899999982139e-05,3.0671641791044775,32.60340632603406
HSG,pc-3,28_val33-big_monB_HSG,18.0,7.0,822.0,822.0,311.0,56.0,55.99999788,1.06007638e-06,-325.20115263,-325.20113667,1.5960000041559397e-05,2.643086816720257,37.8345498783455
HSG,pc-3,28_val33-big_monB_HSG,18.0,7.5,822.0,822.0,343.0,56.0,55.9999993,3.48685973e-07,-325.20115263,-325.20114654,6.089999999403517e-06,2.3965014577259476,41.72749391727494
HSG,pc-3,28_val33-big_monB_HSG,18.0,8.0,822.0,822.0,368.0,56.0,55.99999971,1.43484222e-07,-325.20115263,-325.20114991,2.7199999976801337e-06,2.233695652173913,44.76885644768856
HSG,pc-3,29_val83_dim_HSG,23.0,4.0,1052.0,1052.0,176.0,68.0,67.99934213,0.000328933598,-349.09957929,-349.09606381,0.003515480000032767,5.9772727272727275,16.730038022813687
HSG,pc-3,29_val83_dim_HSG,23.0,4.5,1052.0,1052.0,202.0,68.0,67.99985149,7.42529672e-05,-349.09957929,-349.09881568,0.0007636100000354418,5.207920792079208,19.20152091254753
HSG,pc-3,29_val83_dim_HSG,23.0,5.0,1052.0,1052.0,223.0,68.0,67.99992828,3.58598471e-05,-349.09957929,-349.09923775,0.000341540000022178,4.7174887892376685,21.197718631178706
HSG,pc-3,29_val83_dim_HSG,23.0,5.5,1052.0,1052.0,258.0,68.0,67.9999731,1.34508151e-05,-349.09957929,-349.09943908,0.0001402099999836537,4.077519379844961,24.524714828897338
HSG,pc-3,29_val83_dim_HSG,23.0,6.0,1052.0,1052.0,281.0,68.0,67.99998481,7.59266054e-06,-349.09957929,-349.09948695,9.233999998059517e-05,3.7437722419928825,26.711026615969583
HSG,pc-3,29_val83_dim_HSG,23.0,6.5,1052.0,1052.0,319.0,68.0,67.9999921,3.94906328e-06,-349.09957929,-349.09952533,5.396000000246204e-05,3.2978056426332287,30.32319391634981
HSG,pc-3,29_val83_dim_HSG,23.0,7.0,1052.0,1052.0,368.0,68.0,67.99999718,1.41233889e-06,-349.09957929,-349.09956305,1.624000003630499e-05,2.858695652173913,34.98098859315589
HSG,pc-3,29_val83_dim_HSG,23.0,7.5,1052.0,1052.0,415.0,68.0,67.99999917,4.14900654e-07,-349.09957929,-349.09957396,5.330000021785963e-06,2.5349397590361447,39.448669201520914
HSG,pc-3,29_val83_dim_HSG,23.0,8.0,1052.0,1052.0,457.0,68.0,67.99999979,1.0685568e-07,-349.09957929,-349.09957771,1.5800000028320937e-06,2.3019693654266957,43.44106463878327
HSG,pc-3,29_val83_monA_HSG,11.0,4.0,464.0,464.0,67.0,26.0,25.99981744,9.12821851e-05,-118.31081068,-118.30981386,0.0009968199999974559,6.925373134328358,14.439655172413794
HSG,pc-3,29_val83_monA_HSG,11.0,4.5,464.0,464.0,72.0,26.0,25.99987173,6.41328817e-05,-118.31081068,-118.31028142,0.0005292600000075254,6.444444444444445,15.517241379310345
HSG,pc-3,29_val83_monA_HSG,11.0,5.0,464.0,464.0,78.0,26.0,25.99992524,3.73782482e-05,-118.31081068,-118.31051279,0.0002978899999988016,5.948717948717949,16.810344827586206
HSG,pc-3,29_val83_monA_HSG,11.0,5.5,464.0,464.0,87.0,26.0,25.99998546,7.26832066e-06,-118.31081068,-118.31074103,6.965000000036525e-05,5.333333333333333,18.75
HSG,pc-3,29_val83_monA_HSG,11.0,6.0,464.0,464.0,95.0,26.0,25.99999225,3.8728247e-06,-118.31081068,-118.31076492,4.576000000611202e-05,4.88421052631579,20.474137931034484
HSG,pc-3,29_val83_monA_HSG,11.0,6.5,464.0,464.0,104.0,26.0,25.99999591,2.04623385e-06,-118.31081068,-118.31078419,2.6489999996215374e-05,4.461538461538462,22.413793103448278
HSG,pc-3,29_val83_monA_HSG,11.0,7.0,464.0,464.0,118.0,26.0,25.99999887,5.67276691e-07,-118.31081068,-118.31080331,7.370000005835209e-06,3.9322033898305087,25.43103448275862
HSG,pc-3,29_val83_monA_HSG,11.0,7.5,464.0,464.0,133.0,26.0,25.99999979,1.05431374e-07,-118.31081068,-118.31080939,1.2900000001536682e-06,3.488721804511278,28.663793103448278
HSG,pc-3,29_val83_monA_HSG,11.0,8.0,464.0,464.0,139.0,26.0,25.99999998,1.12885115e-08,-118.31081068,-118.31081052,1.5999999902760464e-07,3.338129496402878,29.95689655172414
HSG,pc-3,29_val83_monB_HSG,12.0,4.0,588.0,588.0,102.0,42.0,41.99909389,0.000453053228,-230.79250473,-230.78696242,0.0055423099999813985,5.764705882352941,17.346938775510203
HSG,pc-3,29_val83_monB_HSG,12.0,4.5,588.0,588.0,114.0,42.0,41.99987109,6.44536074e-05,-230.79250473,-230.79157078,0.0009339499999896361,5.157894736842105,19.387755102040817
HSG,pc-3,29_val83_monB_HSG,12.0,5.0,588.0,588.0,128.0,42.0,41.9999683,1.5851689e-05,-230.79250473,-230.79231255,0.00019217999999909807,4.59375,21.768707482993197
HSG,pc-3,29_val83_monB_HSG,12.0,5.5,588.0,588.0,141.0,42.0,41.99998052,9.74236045e-06,-230.79250473,-230.79237945,0.00012527999999178974,4.170212765957447,23.979591836734695
HSG,pc-3,29_val83_monB_HSG,12.0,6.0,588.0,588.0,162.0,42.0,41.99999272,3.64128087e-06,-230.79250473,-230.79246259,4.213999997659812e-05,3.6296296296296298,27.551020408163264
HSG,pc-3,29_val83_monB_HSG,12.0,6.5,588.0,588.0,174.0,42.0,41.99999573,2.13537329e-06,-230.79250473,-230.79247218,3.254999998603125e-05,3.3793103448275863,29.591836734693878
HSG,pc-3,29_val83_monB_HSG,12.0,7.0,588.0,588.0,198.0,42.0,41.99999879,6.02974321e-07,-230.79250473,-230.79249863,6.099999978914639e-06,2.9696969696969697,33.673469387755105
HSG,pc-3,29_val83_monB_HSG,12.0,7.5,588.0,588.0,205.0,42.0,41.99999965,1.75756536e-07,-230.79250473,-230.79250204,2.69000000230335e-06,2.868292682926829,34.863945578231295
HSG,pc-3,29_val83_monB_HSG,12.0,8.0,588.0,588.0,216.0,42.0,41.99999996,1.98648671e-08,-230.79250473,-230.79250439,3.39999985499162e-07,2.7222222222222223,36.734693877551024
HSG,pc-3,30_val132_dim_HSG,23.0,4.0,1052.0,1052.0,178.0,68.0,67.9994163,0.00029185049,-349.08750141,-349.08417294,0.0033284700000422163,5.910112359550562,16.920152091254753
HSG,pc-3,30_val132_dim_HSG,23.0,4.5,1052.0,1052.0,200.0,68.0,67.99985217,7.3913319e-05,-349.08750141,-349.08672371,0.0007777000000146472,5.26,19.011406844106464
HSG,pc-3,30_val132_dim_HSG,23.0,5.0,1052.0,1052.0,225.0,68.0,67.99993263,3.36853702e-05,-349.08750141,-349.08715084,0.00035057000002325367,4.6755555555555555,21.38783269961977
HSG,pc-3,30_val132_dim_HSG,23.0,5.5,1052.0,1052.0,255.0,68.0,67.99996959,1.52051078e-05,-349.08750141,-349.0873375,0.0001639100000261351,4.125490196078432,24.23954372623574
HSG,pc-3,30_val132_dim_HSG,23.0,6.0,1052.0,1052.0,289.0,68.0,67.99998536,7.32082344e-06,-349.08750141,-349.08741445,8.696000003283189e-05,3.640138408304498,27.47148288973384
HSG,pc-3,30_val132_dim_HSG,23.0,6.5,1052.0,1052.0,324.0,68.0,67.99999224,3.88186668e-06,-349.08750141,-349.08745026,5.1149999990229844e-05,3.246913580246914,30.79847908745247
HSG,pc-3,30_val132_dim_HSG,23.0,7.0,1052.0,1052.0,365.0,68.0,67.99999694,1.52964903e-06,-349.08750141,-349.08748154,1.9870000016908307e-05,2.882191780821918,34.6958174904943
HSG,pc-3,30_val132_dim_HSG,23.0,7.5,1052.0,1052.0,414.0,68.0,67.99999927,3.63944615e-07,-349.08750141,-349.08749646,4.950000004555477e-06,2.5410628019323673,39.35361216730038
HSG,pc-3,30_val132_dim_HSG,23.0,8.0,1052.0,1052.0,449.0,68.0,67.99999976,1.21215351e-07,-349.08750141,-349.08749942,1.990000043861073e-06,2.3429844097995547,42.68060836501901
HSG,pc-3,30_val132_monA_HSG,11.0,4.0,464.0,464.0,67.0,26.0,25.99982057,8.97127335e-05,-118.31219336,-118.31117214,0.0010212199999983795,6.925373134328358,14.439655172413794
HSG,pc-3,30_val132_monA_HSG,11.0,4.5,464.0,464.0,72.0,26.0,25.99987662,6.16889704e-05,-118.31219336,-118.31167966,0.0005136999999990621,6.444444444444445,15.517241379310345
HSG,pc-3,30_val132_monA_HSG,11.0,5.0,464.0,464.0,77.0,26.0,25.99993085,3.45742034e-05,-118.31219336,-118.3119167,0.0002766599999972641,6.025974025974026,16.594827586206897
HSG,pc-3,30_val132_monA_HSG,11.0,5.5,464.0,464.0,87.0,26.0,25.99998631,6.84598457e-06,-118.31219336,-118.3121256,6.775999999319993e-05,5.333333333333333,18.75
HSG,pc-3,30_val132_monA_HSG,11.0,6.0,464.0,464.0,95.0,26.0,25.99999286,3.56946021e-06,-118.31219336,-118.31215082,4.253999999548341e-05,4.88421052631579,20.474137931034484
HSG,pc-3,30_val132_monA_HSG,11.0,6.5,464.0,464.0,104.0,26.0,25.99999645,1.77289097e-06,-118.31219336,-118.31217098,2.2379999990107535e-05,4.461538461538462,22.413793103448278
HSG,pc-3,30_val132_monA_HSG,11.0,7.0,464.0,464.0,117.0,26.0,25.99999881,5.93143136e-07,-118.31219336,-118.31218613,7.229999994251557e-06,3.965811965811966,25.21551724137931
HSG,pc-3,30_val132_monA_HSG,11.0,7.5,464.0,464.0,131.0,26.0,25.99999973,1.36439454e-07,-118.31219336,-118.31219193,1.4299999975264654e-06,3.5419847328244276,28.232758620689655
HSG,pc-3,30_val132_monA_HSG,11.0,8.0,464.0,464.0,139.0,26.0,25.99999998,1.15235892e-08,-118.31219336,-118.3121932,1.5999999902760464e-07,3.338129496402878,29.95689655172414
HSG,pc-3,30_val132_monB_HSG,12.0,4.0,588.0,588.0,103.0,42.0,41.99954216,0.000228919491,-230.78191464,-230.77910794,0.0028067000000078224,5.70873786407767,17.517006802721088
HSG,pc-3,30_val132_monB_HSG,12.0,4.5,588.0,588.0,114.0,42.0,41.99988322,5.83917069e-05,-230.78191464,-230.78109402,0.0008206199999847286,5.157894736842105,19.387755102040817
HSG,pc-3,30_val132_monB_HSG,12.0,5.0,588.0,588.0,130.0,42.0,41.99996992,1.50419255e-05,-230.78191464,-230.78173166,0.00018298000000527281,4.523076923076923,22.108843537414966
HSG,pc-3,30_val132_monB_HSG,12.0,5.5,588.0,588.0,143.0,42.0,41.99998334,8.32810634e-06,-230.78191464,-230.78181759,9.704999999371466e-05,4.111888111888112,24.31972789115646
HSG,pc-3,30_val132_monB_HSG,12.0,6.0,588.0,588.0,162.0,42.0,41.99999284,3.58108087e-06,-230.78191464,-230.78187356,4.107999998836931e-05,3.6296296296296298,27.551020408163264
HSG,pc-3,30_val132_monB_HSG,12.0,6.5,588.0,588.0,174.0,42.0,41.99999572,2.14144483e-06,-230.78191464,-230.78188422,3.04200000016408e-05,3.3793103448275863,29.591836734693878
HSG,pc-3,30_val132_monB_HSG,12.0,7.0,588.0,588.0,198.0,42.0,41.99999892,5.37974408e-07,-230.78191464,-230.78190784,6.799999994200334e-06,2.9696969696969697,33.673469387755105
HSG,pc-3,30_val132_monB_HSG,12.0,7.5,588.0,588.0,208.0,42.0,41.99999974,1.31671285e-07,-230.78191464,-230.78191266,1.9800000075065327e-06,2.826923076923077,35.374149659863946
HSG,pc-3,30_val132_monB_HSG,12.0,8.0,588.0,588.0,216.0,42.0,41.99999995,2.32329143e-08,-230.78191464,-230.78191423,4.099999841855606e-07,2.7222222222222223,36.734693877551024
HSG,pc-3,31_wat200_dim_HSG,22.0,4.0,1048.0,1048.0,166.0,82.0,81.99900875,0.000495622885,-550.54073599,-550.53624025,0.004495740000038495,6.313253012048193,15.83969465648855
HSG,pc-3,31_wat200_dim_HSG,22.0,4.5,1048.0,1048.0,192.0,82.0,81.99969174,0.000154131482,-550.54073599,-550.53947479,0.0012612000000444823,5.458333333333333,18.3206106870229
HSG,pc-3,31_wat200_dim_HSG,22.0,5.0,1048.0,1048.0,220.0,82.0,81.99987717,6.14174351e-05,-550.54073599,-550.54024426,0.0004917300000215619,4.763636363636364,20.99236641221374
HSG,pc-3,31_wat200_dim_HSG,22.0,5.5,1048.0,1048.0,250.0,82.0,81.99995685,2.15732042e-05,-550.54073599,-550.54053238,0.0002036100000850638,4.192,23.85496183206107
HSG,pc-3,31_wat200_dim_HSG,22.0,6.0,1048.0,1048.0,284.0,82.0,81.99998044,9.78183889e-06,-550.54073599,-550.54063284,0.00010315000008631614,3.6901408450704225,27.099236641221374
HSG,pc-3,31_wat200_dim_HSG,22.0,6.5,1048.0,1048.0,324.0,82.0,81.9999932,3.39906204e-06,-550.54073599,-550.54068967,4.632000002402492e-05,3.234567901234568,30.916030534351144
HSG,pc-3,31_wat200_dim_HSG,22.0,7.0,1048.0,1048.0,365.0,82.0,81.99999786,1.06947846e-06,-550.54073599,-550.54071943,1.656000006278191e-05,2.871232876712329,34.82824427480916
HSG,pc-3,31_wat200_dim_HSG,22.0,7.5,1048.0,1048.0,399.0,82.0,81.99999918,4.07817083e-07,-550.54073599,-550.54072911,6.880000000819564e-06,2.6265664160401,38.07251908396947
HSG,pc-3,31_wat200_dim_HSG,22.0,8.0,1048.0,1048.0,437.0,82.0,81.99999972,1.41205497e-07,-550.54073599,-550.54073347,2.5200000663971878e-06,2.398169336384439,41.69847328244275
HSG,pc-3,31_wat200_monA_HSG,10.0,4.0,490.0,490.0,73.0,42.0,41.99946345,0.000268276476,-303.4178957,-303.41558005,0.002315649999957259,6.712328767123288,14.89795918367347
HSG,pc-3,31_wat200_monA_HSG,10.0,4.5,490.0,490.0,82.0,42.0,41.99982678,8.66112085e-05,-303.4178957,-303.41712603,0.0007696699999542034,5.975609756097561,16.73469387755102
HSG,pc-3,31_wat200_monA_HSG,10.0,5.0,490.0,490.0,93.0,42.0,41.99990943,4.52844968e-05,-303.4178957,-303.41759138,0.00030431999999791515,5.268817204301075,18.979591836734695
HSG,pc-3,31_wat200_monA_HSG,10.0,5.5,490.0,490.0,110.0,42.0,41.99997882,1.05889866e-05,-303.4178957,-303.4177991,9.659999994937607e-05,4.454545454545454,22.448979591836736
HSG,pc-3,31_wat200_monA_HSG,10.0,6.0,490.0,490.0,124.0,42.0,41.99999207,3.9645018e-06,-303.4178957,-303.41784964,4.605999998830157e-05,3.9516129032258065,25.306122448979593
HSG,pc-3,31_wat200_monA_HSG,10.0,6.5,490.0,490.0,138.0,42.0,41.9999973,1.34975192e-06,-303.4178957,-303.41787534,2.0359999950869678e-05,3.550724637681159,28.163265306122447
HSG,pc-3,31_wat200_monA_HSG,10.0,7.0,490.0,490.0,150.0,42.0,41.99999909,4.5749967e-07,-303.4178957,-303.41788804,7.65999999430278e-06,3.2666666666666666,30.612244897959183
HSG,pc-3,31_wat200_monA_HSG,10.0,7.5,490.0,490.0,163.0,42.0,41.99999971,1.45860906e-07,-303.4178957,-303.41789322,2.4799999778224446e-06,3.0061349693251533,33.265306122448976
HSG,pc-3,31_wat200_monA_HSG,10.0,8.0,490.0,490.0,176.0,42.0,41.99999992,3.81734111e-08,-303.4178957,-303.4178948,8.999999749903509e-07,2.784090909090909,35.91836734693877
HSG,pc-3,31_wat200_monB_HSG,12.0,4.0,558.0,558.0,89.0,40.0,39.99961535,0.000192324735,-247.11143281,-247.10969445,0.00173835999999028,6.269662921348314,15.949820788530467
HSG,pc-3,31_wat200_monB_HSG,12.0,4.5,558.0,558.0,98.0,40.0,39.99981741,9.12967594e-05,-247.11143281,-247.11058995,0.000842860000005885,5.6938775510204085,17.56272401433692
HSG,pc-3,31_wat200_monB_HSG,12.0,5.0,558.0,558.0,110.0,40.0,39.99994339,2.83060009e-05,-247.11143281,-247.11119521,0.00023759999999128922,5.072727272727272,19.71326164874552
HSG,pc-3,31_wat200_monB_HSG,12.0,5.5,558.0,558.0,124.0,40.0,39.99997901,1.04937894e-05,-247.11143281,-247.111331,0.0001018099999896549,4.5,22.22222222222222
HSG,pc-3,31_wat200_monB_HSG,12.0,6.0,558.0,558.0,138.0,40.0,39.99999087,4.56509246e-06,-247.11143281,-247.11138264,5.0170000008620264e-05,4.043478260869565,24.731182795698924
HSG,pc-3,31_wat200_monB_HSG,12.0,6.5,558.0,558.0,154.0,40.0,39.999996,1.99975409e-06,-247.11143281,-247.11140565,2.716000000191343e-05,3.6233766233766236,27.59856630824373
HSG,pc-3,31_wat200_monB_HSG,12.0,7.0,558.0,558.0,173.0,40.0,39.99999893,5.3316386e-07,-247.11143281,-247.11142392,8.89000000370288e-06,3.2254335260115607,31.003584229390682
HSG,pc-3,31_wat200_monB_HSG,12.0,7.5,558.0,558.0,187.0,40.0,39.99999962,1.89071237e-07,-247.11143281,-247.11142956,3.249999991794539e-06,2.983957219251337,33.51254480286738
HSG,pc-3,31_wat200_monB_HSG,12.0,8.0,558.0,558.0,200.0,40.0,39.99999991,4.61263809e-08,-247.11143281,-247.11143195,8.600000001024455e-07,2.79,35.842293906810035
H2O20Rel9,pc-3,11_isomer1_H2O20Bind10,60.0,4.0,2640.0,2640.0,393.0,200.0,199.99831882,0.000840591316,-1521.53470496,-1521.52521418,0.009490780000078303,6.717557251908397,14.886363636363637
H2O20Rel9,pc-3,11_isomer1_H2O20Bind10,60.0,4.5,2640.0,2640.0,442.0,200.0,199.99901489,0.000492557292,-1521.53470496,-1521.5282721,0.0064328599999043945,5.972850678733032,16.742424242424242
H2O20Rel9,pc-3,11_isomer1_H2O20Bind10,60.0,5.0,2640.0,2640.0,543.0,200.0,199.99967652,0.000161739699,-1521.53470496,-1521.53272411,0.001980850000109058,4.861878453038674,20.568181818181817
H2O20Rel9,pc-3,11_isomer1_H2O20Bind10,60.0,5.5,2640.0,2640.0,643.0,200.0,199.99987396,6.30208049e-05,-1521.53470496,-1521.53390045,0.0008045100000799721,4.105754276827372,24.356060606060606
H2O20Rel9,pc-3,11_isomer1_H2O20Bind10,60.0,6.0,2640.0,2640.0,763.0,200.0,199.99995356,2.32183024e-05,-1521.53470496,-1521.53444256,0.0002624000001105742,3.4600262123197902,28.901515151515152
H2O20Rel9,pc-3,11_isomer1_H2O20Bind10,60.0,6.5,2640.0,2640.0,882.0,200.0,199.99997998,1.0012077e-05,-1521.53470496,-1521.53458204,0.00012291999996705272,2.993197278911565,33.40909090909091
H2O20Rel9,pc-3,11_isomer1_H2O20Bind10,60.0,7.0,2640.0,2640.0,1025.0,200.0,199.99999353,3.2336048e-06,-1521.53470496,-1521.53465524,4.9720000106390216e-05,2.575609756097561,38.82575757575758
H2O20Rel9,pc-3,11_isomer1_H2O20Bind10,60.0,7.5,2640.0,2640.0,1146.0,200.0,199.99999748,1.26181324e-06,-1521.53470496,-1521.53468243,2.2530000023834873e-05,2.303664921465969,43.40909090909091
H2O20Rel9,pc-3,11_isomer1_H2O20Bind10,60.0,8.0,2640.0,2640.0,1259.0,200.0,199.99999907,4.63336107e-07,-1521.53470496,-1521.53469561,9.350000027552596e-06,2.096902303415409,47.68939393939394
H2O20Rel9,pc-3,11_isomer1_mon10_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330927e-05,-76.0669078,-76.06603178,0.0008760199999926499,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon10_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon10_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon10_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon10_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon10_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon10_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon10_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon10_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon11_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329492e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon11_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon11_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon11_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon11_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon11_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon11_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon11_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon11_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon12_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329532e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon12_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon12_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon12_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon12_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon12_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon12_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon12_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon12_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon13_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330351e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon13_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon13_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon13_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon13_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon13_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon13_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon13_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon13_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon14_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329879e-05,-76.06690776,-76.06603176,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon14_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon14_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon14_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon14_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon14_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon14_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon14_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon14_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon15_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330101e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon15_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon15_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon15_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon15_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon15_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon15_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon15_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon15_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon16_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331324e-05,-76.06690781,-76.0660318,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon16_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon16_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon16_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon16_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon16_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon16_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon16_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon16_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon17_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329974e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon17_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon17_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon17_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon17_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon17_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon17_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon17_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon17_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon18_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329991e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon18_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon18_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon18_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon18_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon18_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon18_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon18_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon18_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon19_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329409e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon19_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon19_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon19_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon19_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon19_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon19_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon19_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon19_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon1_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330575e-05,-76.06690779,-76.06603177,0.0008760200000068608,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon1_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon1_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon1_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon1_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon1_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon1_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon1_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon1_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon20_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329962e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon20_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon20_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon20_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon20_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon20_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon20_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon20_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon20_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon2_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329264e-05,-76.06690774,-76.06603174,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon2_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon2_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon2_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon2_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon2_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon2_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon2_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon2_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon3_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.8233016e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon3_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon3_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon3_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon3_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon3_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon3_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon3_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon3_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon4_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330741e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon4_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.95399252e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon4_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.95399252e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon4_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.95399252e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon4_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.95399252e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon4_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.95399252e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon4_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.95399252e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon4_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.95399252e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon4_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.95399252e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon5_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331154e-05,-76.0669078,-76.06603179,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon5_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon5_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon5_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon5_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon5_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon5_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon5_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon5_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon6_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329792e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon6_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon6_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon6_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon6_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon6_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon6_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon6_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon6_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon7_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329607e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon7_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon7_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon7_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon7_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon7_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon7_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon7_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon7_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon8_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330037e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon8_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon8_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon8_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon8_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon8_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon8_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon8_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon8_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon9_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330366e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,11_isomer1_mon9_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon9_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon9_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon9_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon9_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon9_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon9_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,11_isomer1_mon9_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_H2O20Bind10,60.0,4.0,2640.0,2640.0,394.0,200.0,199.99829056,0.00085472025,-1521.53251905,-1521.52295162,0.009567430000060995,6.700507614213198,14.924242424242424
H2O20Rel9,pc-3,12_isomer2_H2O20Bind10,60.0,4.5,2640.0,2640.0,443.0,200.0,199.99901426,0.000492867795,-1521.53251905,-1521.52597584,0.006543210000018007,5.959367945823928,16.78030303030303
H2O20Rel9,pc-3,12_isomer2_H2O20Bind10,60.0,5.0,2640.0,2640.0,543.0,200.0,199.99968216,0.000158922232,-1521.53251905,-1521.5306787,0.0018403500000658823,4.861878453038674,20.568181818181817
H2O20Rel9,pc-3,12_isomer2_H2O20Bind10,60.0,5.5,2640.0,2640.0,640.0,200.0,199.99986218,6.89121138e-05,-1521.53251905,-1521.53160798,0.0009110700000292127,4.125,24.242424242424242
H2O20Rel9,pc-3,12_isomer2_H2O20Bind10,60.0,6.0,2640.0,2640.0,765.0,200.0,199.99995352,2.32393462e-05,-1521.53251905,-1521.53226407,0.0002549799999087554,3.450980392156863,28.977272727272727
H2O20Rel9,pc-3,12_isomer2_H2O20Bind10,60.0,6.5,2640.0,2640.0,889.0,200.0,199.99998212,8.94009844e-06,-1521.53251905,-1521.53240704,0.00011201000006622053,2.9696287964004497,33.67424242424242
H2O20Rel9,pc-3,12_isomer2_H2O20Bind10,60.0,7.0,2640.0,2640.0,1022.0,200.0,199.99999373,3.13522008e-06,-1521.53251905,-1521.5324723,4.6749999910389306e-05,2.583170254403131,38.71212121212121
H2O20Rel9,pc-3,12_isomer2_H2O20Bind10,60.0,7.5,2640.0,2640.0,1140.0,200.0,199.99999752,1.23939215e-06,-1521.53251905,-1521.53249754,2.1510000124180806e-05,2.3157894736842106,43.18181818181818
H2O20Rel9,pc-3,12_isomer2_H2O20Bind10,60.0,8.0,2640.0,2640.0,1254.0,200.0,199.99999906,4.71565201e-07,-1521.53251905,-1521.5325098,9.249999948224286e-06,2.1052631578947367,47.5
H2O20Rel9,pc-3,12_isomer2_mon10_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330104e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon10_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon10_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon10_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon10_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon10_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon10_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon10_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon10_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon11_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329403e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon11_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon11_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon11_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon11_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon11_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon11_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon11_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon11_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon12_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330532e-05,-76.06690779,-76.06603177,0.0008760200000068608,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon12_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon12_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon12_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon12_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon12_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon12_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon12_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon12_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon13_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330595e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon13_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon13_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon13_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon13_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon13_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon13_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon13_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon13_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon14_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329709e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon14_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon14_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon14_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon14_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon14_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon14_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon14_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon14_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon15_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329935e-05,-76.06690776,-76.06603176,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon15_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon15_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon15_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon15_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon15_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon15_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon15_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon15_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon16_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329321e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon16_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon16_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon16_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon16_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon16_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon16_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon16_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon16_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon17_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329339e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon17_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon17_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon17_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon17_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon17_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon17_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon17_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon17_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon18_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329877e-05,-76.06690776,-76.06603176,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon18_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon18_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon18_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon18_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon18_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon18_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon18_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon18_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon19_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329435e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon19_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon19_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon19_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon19_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon19_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon19_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon19_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon19_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon1_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329725e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon1_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon1_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon1_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon1_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon1_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon1_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon1_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon1_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon20_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331769e-05,-76.06690783,-76.06603181,0.0008760200000068608,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon20_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon20_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon20_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon20_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon20_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon20_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon20_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon20_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon2_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329603e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon2_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon2_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon2_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon2_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon2_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon2_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon2_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon2_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon3_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330248e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon3_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon3_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon3_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon3_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon3_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon3_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon3_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon3_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon4_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330747e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon4_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon4_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon4_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon4_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon4_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon4_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon4_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon4_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon5_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329729e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon5_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.0658141e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon5_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon5_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.0658141e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon5_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon5_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon5_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon5_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon5_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon6_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330027e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon6_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon6_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.95399252e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon6_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.95399252e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon6_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.95399252e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon6_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.95399252e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon6_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.95399252e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon6_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.95399252e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon6_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.95399252e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon7_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.8232942e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon7_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon7_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon7_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon7_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon7_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon7_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon7_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon7_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon8_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330498e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon8_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon8_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon8_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon8_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon8_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon8_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon8_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon8_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon9_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329406e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,12_isomer2_mon9_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon9_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon9_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon9_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon9_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon9_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon9_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,12_isomer2_mon9_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_H2O20Bind10,60.0,4.0,2640.0,2640.0,392.0,200.0,199.99820181,0.000899095759,-1521.53257575,-1521.52266331,0.009912439999880007,6.73469387755102,14.848484848484848
H2O20Rel9,pc-3,13_isomer3_H2O20Bind10,60.0,4.5,2640.0,2640.0,437.0,200.0,199.9989141,0.0005429501,-1521.53257575,-1521.52555383,0.007021919999942838,6.0411899313501145,16.553030303030305
H2O20Rel9,pc-3,13_isomer3_H2O20Bind10,60.0,5.0,2640.0,2640.0,546.0,200.0,199.99969234,0.000153832148,-1521.53257575,-1521.53079544,0.0017803099999582628,4.835164835164835,20.681818181818183
H2O20Rel9,pc-3,13_isomer3_H2O20Bind10,60.0,5.5,2640.0,2640.0,639.0,200.0,199.99986602,6.699139e-05,-1521.53257575,-1521.53169981,0.0008759400000144524,4.131455399061033,24.204545454545453
H2O20Rel9,pc-3,13_isomer3_H2O20Bind10,60.0,6.0,2640.0,2640.0,757.0,200.0,199.99995165,2.4175836e-05,-1521.53257575,-1521.53230645,0.00026929999989988573,3.487450462351387,28.674242424242426
H2O20Rel9,pc-3,13_isomer3_H2O20Bind10,60.0,6.5,2640.0,2640.0,881.0,200.0,199.99998052,9.7399386e-06,-1521.53257575,-1521.53245633,0.00011941999991904595,2.996594778660613,33.371212121212125
H2O20Rel9,pc-3,13_isomer3_H2O20Bind10,60.0,7.0,2640.0,2640.0,1014.0,200.0,199.99999343,3.2843033e-06,-1521.53257575,-1521.53252639,4.9360000048181973e-05,2.603550295857988,38.40909090909091
H2O20Rel9,pc-3,13_isomer3_H2O20Bind10,60.0,7.5,2640.0,2640.0,1137.0,200.0,199.99999738,1.30775477e-06,-1521.53257575,-1521.53255281,2.2940000008020434e-05,2.321899736147757,43.06818181818182
H2O20Rel9,pc-3,13_isomer3_H2O20Bind10,60.0,8.0,2640.0,2640.0,1258.0,200.0,199.9999991,4.52488692e-07,-1521.53257575,-1521.53256674,9.009999985210015e-06,2.098569157392687,47.65151515151515
H2O20Rel9,pc-3,13_isomer3_mon10_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82328938e-05,-76.06690773,-76.06603173,0.0008759999999909951,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon10_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon10_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon10_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.33226763e-14,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon10_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon10_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon10_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon10_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon10_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon11_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329968e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon11_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon11_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon11_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon11_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon11_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon11_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon11_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon11_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon12_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329928e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon12_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon12_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon12_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon12_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon12_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon12_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon12_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon12_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon13_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330179e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon13_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon13_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon13_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon13_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon13_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon13_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon13_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon13_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon14_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329204e-05,-76.06690774,-76.06603174,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon14_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon14_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon14_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon14_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon14_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon14_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon14_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon14_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon15_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329695e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon15_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon15_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon15_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon15_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon15_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon15_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon15_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon15_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon16_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330668e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon16_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon16_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon16_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon16_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon16_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon16_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon16_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon16_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon17_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330923e-05,-76.0669078,-76.06603178,0.0008760199999926499,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon17_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon17_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon17_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon17_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon17_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon17_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon17_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon17_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon18_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331716e-05,-76.06690782,-76.06603181,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon18_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon18_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon18_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon18_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon18_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon18_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon18_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon18_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon19_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329722e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon19_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon19_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon19_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon19_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon19_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon19_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon19_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon19_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon1_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331942e-05,-76.06690783,-76.06603181,0.0008760200000068608,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon1_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon1_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon1_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon1_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon1_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon1_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon1_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon1_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690783,-76.06690783,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon20_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331156e-05,-76.06690781,-76.06603179,0.0008760200000068608,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon20_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon20_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon20_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon20_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon20_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon20_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon20_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon20_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon2_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329298e-05,-76.06690774,-76.06603174,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon2_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon2_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon2_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon2_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon2_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon2_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon2_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon2_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon3_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329246e-05,-76.06690774,-76.06603174,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon3_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon3_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon3_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon3_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon3_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon3_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon3_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon3_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon4_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330848e-05,-76.0669078,-76.06603178,0.0008760199999926499,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon4_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon4_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon4_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon4_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon4_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon4_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon4_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon4_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon5_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329824e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon5_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon5_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon5_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon5_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon5_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon5_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon5_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon5_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon6_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330966e-05,-76.0669078,-76.06603179,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon6_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon6_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon6_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon6_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon6_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon6_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon6_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon6_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon7_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330211e-05,-76.06690777,-76.06603177,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon7_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon7_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon7_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon7_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon7_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon7_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon7_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon7_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon8_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329321e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon8_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,2.04281037e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon8_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,2.04281037e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon8_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon8_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon8_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon8_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon8_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon8_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon9_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330478e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,13_isomer3_mon9_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon9_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon9_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon9_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon9_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon9_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon9_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,13_isomer3_mon9_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_H2O20Bind10,60.0,4.0,2640.0,2640.0,392.0,200.0,199.99809608,0.000951961663,-1521.52911394,-1521.51894547,0.010168469999825902,6.73469387755102,14.848484848484848
H2O20Rel9,pc-3,14_isomer4_H2O20Bind10,60.0,4.5,2640.0,2640.0,447.0,200.0,199.99892916,0.000535421408,-1521.52911394,-1521.52281334,0.006300599999804035,5.906040268456376,16.931818181818183
H2O20Rel9,pc-3,14_isomer4_H2O20Bind10,60.0,5.0,2640.0,2640.0,551.0,200.0,199.99968283,0.000158585312,-1521.52911394,-1521.52732758,0.0017863599998690916,4.791288566243194,20.87121212121212
H2O20Rel9,pc-3,14_isomer4_H2O20Bind10,60.0,5.5,2640.0,2640.0,651.0,200.0,199.99987546,6.22678254e-05,-1521.52911394,-1521.52834014,0.0007737999999335443,4.055299539170507,24.65909090909091
H2O20Rel9,pc-3,14_isomer4_H2O20Bind10,60.0,6.0,2640.0,2640.0,766.0,200.0,199.99994721,2.63968177e-05,-1521.52911394,-1521.52879181,0.00032212999985858914,3.446475195822454,29.015151515151516
H2O20Rel9,pc-3,14_isomer4_H2O20Bind10,60.0,6.5,2640.0,2640.0,898.0,200.0,199.99998063,9.686322e-06,-1521.52911394,-1521.52900011,0.00011382999991838005,2.939866369710468,34.015151515151516
H2O20Rel9,pc-3,14_isomer4_H2O20Bind10,60.0,7.0,2640.0,2640.0,1030.0,200.0,199.99999339,3.30346218e-06,-1521.52911394,-1521.52906356,5.037999994783604e-05,2.563106796116505,39.015151515151516
H2O20Rel9,pc-3,14_isomer4_H2O20Bind10,60.0,7.5,2640.0,2640.0,1143.0,200.0,199.99999721,1.39373823e-06,-1521.52911394,-1521.5290893,2.4639999992359662e-05,2.309711286089239,43.29545454545455
H2O20Rel9,pc-3,14_isomer4_H2O20Bind10,60.0,8.0,2640.0,2640.0,1267.0,200.0,199.999999,5.00634613e-07,-1521.52911394,-1521.52910382,1.0119999842572724e-05,2.0836621941594315,47.99242424242424
H2O20Rel9,pc-3,14_isomer4_mon10_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330704e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon10_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon10_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon10_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon10_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon10_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon10_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon10_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon10_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon11_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330312e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon11_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon11_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon11_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon11_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon11_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon11_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon11_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon11_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon12_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330266e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon12_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon12_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon12_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon12_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon12_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon12_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon12_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon12_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon13_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330156e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon13_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon13_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon13_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon13_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon13_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon13_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon13_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon13_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon14_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329108e-05,-76.06690774,-76.06603174,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon14_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon14_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon14_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon14_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon14_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon14_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon14_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon14_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon15_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330243e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon15_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon15_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon15_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon15_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon15_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon15_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon15_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon15_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon16_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.8233106e-05,-76.0669078,-76.06603179,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon16_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.50990331e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon16_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.50990331e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon16_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon16_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.50990331e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon16_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.50990331e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon16_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.50990331e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon16_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.50990331e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon16_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.50990331e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon17_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329565e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon17_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon17_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.33226763e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon17_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.33226763e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon17_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon17_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon17_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon17_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon17_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon18_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330028e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon18_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon18_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon18_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon18_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon18_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon18_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon18_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon18_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon19_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329504e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon19_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon19_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon19_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon19_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon19_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon19_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon19_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon19_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon1_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330478e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon1_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon1_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon1_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon1_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon1_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon1_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon1_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon1_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon20_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330359e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon20_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon20_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon20_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon20_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon20_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon20_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon20_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon20_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon2_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.8233079e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon2_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon2_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon2_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon2_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon2_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon2_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon2_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon2_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon3_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.8232925e-05,-76.06690774,-76.06603174,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon3_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon3_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon3_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon3_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon3_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon3_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon3_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon3_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon4_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329985e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon4_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon4_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon4_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon4_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon4_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon4_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon4_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon4_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon5_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329762e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon5_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon5_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon5_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon5_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon5_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon5_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon5_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon5_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon6_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330489e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon6_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon6_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon6_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon6_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon6_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon6_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon6_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon6_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon7_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331228e-05,-76.06690781,-76.06603179,0.0008760200000068608,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon7_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon7_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon7_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon7_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon7_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon7_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon7_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon7_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon8_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329836e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon8_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon8_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon8_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon8_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon8_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon8_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon8_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon8_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon9_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329435e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,14_isomer4_mon9_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon9_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon9_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon9_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon9_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon9_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon9_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,14_isomer4_mon9_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_H2O20Bind10,60.0,4.0,2640.0,2640.0,391.0,200.0,199.998245,0.000877499816,-1521.53164466,-1521.52169216,0.009952500000053988,6.751918158567775,14.81060606060606
H2O20Rel9,pc-3,15_isomer5_H2O20Bind10,60.0,4.5,2640.0,2640.0,446.0,200.0,199.99905976,0.000470122309,-1521.53164466,-1521.52528895,0.006355709999979808,5.9192825112107625,16.893939393939394
H2O20Rel9,pc-3,15_isomer5_H2O20Bind10,60.0,5.0,2640.0,2640.0,542.0,200.0,199.99967846,0.000160770324,-1521.53164466,-1521.52973329,0.001911370000016177,4.870848708487085,20.53030303030303
H2O20Rel9,pc-3,15_isomer5_H2O20Bind10,60.0,5.5,2640.0,2640.0,644.0,200.0,199.9998696,6.51986257e-05,-1521.53164466,-1521.53081996,0.0008247000000665139,4.099378881987578,24.393939393939394
H2O20Rel9,pc-3,15_isomer5_H2O20Bind10,60.0,6.0,2640.0,2640.0,759.0,200.0,199.9999517,2.41490281e-05,-1521.53164466,-1521.53137705,0.0002676100000371662,3.4782608695652173,28.75
H2O20Rel9,pc-3,15_isomer5_H2O20Bind10,60.0,6.5,2640.0,2640.0,885.0,200.0,199.99998036,9.81956258e-06,-1521.53164466,-1521.53152535,0.00011930999994547165,2.983050847457627,33.52272727272727
H2O20Rel9,pc-3,15_isomer5_H2O20Bind10,60.0,7.0,2640.0,2640.0,1016.0,200.0,199.99999302,3.48763859e-06,-1521.53164466,-1521.53159255,5.21100000696606e-05,2.5984251968503935,38.484848484848484
H2O20Rel9,pc-3,15_isomer5_H2O20Bind10,60.0,7.5,2640.0,2640.0,1144.0,200.0,199.99999743,1.28633464e-06,-1521.53164466,-1521.53162227,2.2389999912775238e-05,2.3076923076923075,43.333333333333336
H2O20Rel9,pc-3,15_isomer5_H2O20Bind10,60.0,8.0,2640.0,2640.0,1260.0,200.0,199.99999907,4.6693836e-07,-1521.53164466,-1521.53163539,9.269999964089948e-06,2.0952380952380953,47.72727272727273
H2O20Rel9,pc-3,15_isomer5_mon10_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330159e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon10_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon10_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon10_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon10_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon10_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon10_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon10_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon10_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon11_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329761e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon11_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon11_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon11_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.33226763e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon11_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon11_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon11_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon11_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon11_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon12_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329392e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon12_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon12_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon12_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon12_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon12_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon12_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon12_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon12_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon13_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330488e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon13_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon13_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon13_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon13_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon13_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon13_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon13_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon13_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon14_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331465e-05,-76.06690782,-76.0660318,0.0008760199999926499,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon14_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon14_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon14_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon14_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon14_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon14_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon14_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon14_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon15_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330047e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon15_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon15_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon15_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon15_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon15_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon15_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon15_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon15_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon16_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331371e-05,-76.06690781,-76.0660318,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon16_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon16_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon16_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon16_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon16_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon16_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon16_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon16_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon17_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329733e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon17_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon17_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon17_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon17_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon17_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon17_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon17_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon17_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon18_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330312e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon18_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon18_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon18_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon18_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon18_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon18_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon18_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon18_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon19_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330202e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon19_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon19_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon19_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon19_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon19_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon19_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon19_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon19_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon1_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330077e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon1_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon1_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon1_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon1_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon1_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon1_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon1_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon1_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon20_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329037e-05,-76.06690774,-76.06603173,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon20_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon20_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon20_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon20_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon20_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon20_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon20_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon20_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon2_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330271e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon2_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon2_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon2_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon2_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon2_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon2_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon2_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon2_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon3_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329253e-05,-76.06690774,-76.06603174,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon3_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon3_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon3_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon3_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon3_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon3_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon3_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon3_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon4_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329759e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon4_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon4_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon4_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon4_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon4_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon4_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon4_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon4_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon5_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330585e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon5_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon5_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon5_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon5_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon5_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon5_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon5_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon5_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon6_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329301e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon6_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon6_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon6_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon6_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon6_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon6_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon6_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon6_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon7_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329762e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon7_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon7_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon7_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon7_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon7_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon7_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon7_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon7_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon8_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330081e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon8_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon8_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon8_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon8_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon8_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon8_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon8_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon8_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon9_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329199e-05,-76.06690774,-76.06603174,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,15_isomer5_mon9_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon9_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon9_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon9_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon9_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon9_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon9_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,15_isomer5_mon9_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_H2O20Bind10,60.0,4.0,2640.0,2640.0,392.0,200.0,199.99818009,0.0009099531,-1521.52476198,-1521.51417024,0.01059173999988161,6.73469387755102,14.848484848484848
H2O20Rel9,pc-3,16_isomer6_H2O20Bind10,60.0,4.5,2640.0,2640.0,440.0,200.0,199.99880367,0.000598166951,-1521.52476198,-1521.51792607,0.00683591000006345,6.0,16.666666666666668
H2O20Rel9,pc-3,16_isomer6_H2O20Bind10,60.0,5.0,2640.0,2640.0,548.0,200.0,199.99968607,0.00015696336,-1521.52476198,-1521.52315274,0.0016092400001070928,4.817518248175182,20.757575757575758
H2O20Rel9,pc-3,16_isomer6_H2O20Bind10,60.0,5.5,2640.0,2640.0,644.0,200.0,199.99984692,7.65386347e-05,-1521.52476198,-1521.52384832,0.000913659999923766,4.099378881987578,24.393939393939394
H2O20Rel9,pc-3,16_isomer6_H2O20Bind10,60.0,6.0,2640.0,2640.0,780.0,200.0,199.99994956,2.52207068e-05,-1521.52476198,-1521.52444726,0.0003147200000057637,3.3846153846153846,29.545454545454547
H2O20Rel9,pc-3,16_isomer6_H2O20Bind10,60.0,6.5,2640.0,2640.0,892.0,200.0,199.99997939,1.03036243e-05,-1521.52476198,-1521.52463773,0.0001242499999989377,2.9596412556053813,33.78787878787879
H2O20Rel9,pc-3,16_isomer6_H2O20Bind10,60.0,7.0,2640.0,2640.0,1036.0,200.0,199.99999359,3.20467547e-06,-1521.52476198,-1521.52471234,4.964000004292757e-05,2.548262548262548,39.24242424242424
H2O20Rel9,pc-3,16_isomer6_H2O20Bind10,60.0,7.5,2640.0,2640.0,1152.0,200.0,199.99999727,1.3631402e-06,-1521.52476198,-1521.52473669,2.5289999939559493e-05,2.2916666666666665,43.63636363636363
H2O20Rel9,pc-3,16_isomer6_H2O20Bind10,60.0,8.0,2640.0,2640.0,1268.0,200.0,199.99999894,5.29840335e-07,-1521.52476198,-1521.52475156,1.0420000080557656e-05,2.082018927444795,48.03030303030303
H2O20Rel9,pc-3,16_isomer6_mon10_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331488e-05,-76.06690781,-76.0660318,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon10_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon10_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon10_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon10_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon10_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon10_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon10_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon10_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon11_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330478e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon11_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon11_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon11_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon11_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon11_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon11_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon11_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon11_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon12_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329392e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon12_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon12_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon12_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon12_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon12_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon12_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon12_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon12_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon13_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330206e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon13_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon13_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon13_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon13_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon13_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon13_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon13_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon13_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon14_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330467e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon14_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon14_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon14_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon14_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon14_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon14_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon14_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon14_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon15_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330305e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon15_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon15_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon15_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.24344979e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon15_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon15_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon15_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon15_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon15_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon16_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330086e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon16_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon16_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon16_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon16_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon16_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon16_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon16_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon16_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon17_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329458e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon17_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon17_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon17_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon17_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon17_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon17_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon17_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon17_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon18_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.8233055e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon18_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon18_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon18_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon18_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon18_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon18_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon18_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon18_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon19_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329661e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon19_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon19_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon19_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon19_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon19_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon19_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon19_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon19_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon1_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329212e-05,-76.06690774,-76.06603174,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon1_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon1_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon1_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon1_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon1_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon1_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon1_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon1_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon20_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329313e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon20_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon20_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon20_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon20_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon20_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon20_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon20_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon20_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon2_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330124e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon2_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon2_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon2_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon2_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon2_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon2_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon2_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon2_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon3_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330207e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon3_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon3_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon3_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon3_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon3_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon3_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon3_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon3_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon4_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330622e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon4_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon4_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon4_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon4_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon4_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon4_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon4_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon4_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon5_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.8233004e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon5_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon5_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon5_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon5_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon5_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon5_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon5_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon5_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon6_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329501e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon6_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon6_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon6_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon6_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon6_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon6_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon6_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon6_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon7_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.8232921e-05,-76.06690774,-76.06603174,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon7_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon7_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon7_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon7_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon7_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon7_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon7_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon7_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon8_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329556e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon8_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon8_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon8_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon8_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon8_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon8_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon8_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon8_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon9_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330776e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,16_isomer6_mon9_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon9_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon9_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon9_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon9_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon9_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon9_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,16_isomer6_mon9_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.42108547e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_H2O20Bind10,60.0,4.0,2640.0,2640.0,394.0,200.0,199.99818759,0.000906205535,-1521.52610495,-1521.51604018,0.010064770000099088,6.700507614213198,14.924242424242424
H2O20Rel9,pc-3,17_isomer7_H2O20Bind10,60.0,4.5,2640.0,2640.0,446.0,200.0,199.99895834,0.000520830385,-1521.52610495,-1521.51956967,0.006535279999980048,5.9192825112107625,16.893939393939394
H2O20Rel9,pc-3,17_isomer7_H2O20Bind10,60.0,5.0,2640.0,2640.0,553.0,200.0,199.99969098,0.000154509492,-1521.52610495,-1521.52436361,0.0017413400000805268,4.773960216998192,20.946969696969695
H2O20Rel9,pc-3,17_isomer7_H2O20Bind10,60.0,5.5,2640.0,2640.0,647.0,200.0,199.99986564,6.71808365e-05,-1521.52610495,-1521.52525534,0.0008496099999319995,4.080370942812983,24.507575757575758
H2O20Rel9,pc-3,17_isomer7_H2O20Bind10,60.0,6.0,2640.0,2640.0,776.0,200.0,199.99995386,2.30717337e-05,-1521.52610495,-1521.5258401,0.0002648499998940679,3.402061855670103,29.393939393939394
H2O20Rel9,pc-3,17_isomer7_H2O20Bind10,60.0,6.5,2640.0,2640.0,896.0,200.0,199.99998034,9.83094182e-06,-1521.52610495,-1521.52598108,0.0001238699999248638,2.9464285714285716,33.93939393939394
H2O20Rel9,pc-3,17_isomer7_H2O20Bind10,60.0,7.0,2640.0,2640.0,1031.0,200.0,199.99999335,3.32591998e-06,-1521.52610495,-1521.52605381,5.114000009598385e-05,2.5606207565470416,39.053030303030305
H2O20Rel9,pc-3,17_isomer7_H2O20Bind10,60.0,7.5,2640.0,2640.0,1157.0,200.0,199.99999742,1.29113408e-06,-1521.52610495,-1521.52608226,2.2689999923386495e-05,2.2817631806395853,43.82575757575758
H2O20Rel9,pc-3,17_isomer7_H2O20Bind10,60.0,8.0,2640.0,2640.0,1275.0,200.0,199.99999905,4.74986891e-07,-1521.52610495,-1521.52609524,9.71000008576084e-06,2.070588235294118,48.29545454545455
H2O20Rel9,pc-3,17_isomer7_mon10_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329842e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon10_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon10_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon10_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon10_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon10_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon10_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon10_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon10_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon11_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82332411e-05,-76.06690785,-76.06603183,0.0008760200000068608,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon11_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-14,-76.06690785,-76.06690785,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon11_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690785,-76.06690785,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon11_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690785,-76.06690785,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon11_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-14,-76.06690785,-76.06690785,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon11_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-14,-76.06690785,-76.06690785,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon11_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-14,-76.06690785,-76.06690785,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon11_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-14,-76.06690785,-76.06690785,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon11_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-14,-76.06690785,-76.06690785,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon12_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330909e-05,-76.0669078,-76.06603178,0.0008760199999926499,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon12_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon12_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon12_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon12_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon12_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon12_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon12_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon12_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon13_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.8232969e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon13_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon13_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon13_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon13_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon13_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon13_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon13_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon13_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon14_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330009e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon14_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon14_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon14_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon14_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon14_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon14_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon14_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon14_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon15_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331183e-05,-76.06690781,-76.06603179,0.0008760200000068608,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon15_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon15_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon15_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon15_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon15_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon15_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon15_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon15_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-7.99360578e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon16_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329519e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon16_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon16_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon16_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon16_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon16_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon16_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon16_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon16_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon17_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330669e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon17_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon17_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon17_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon17_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon17_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon17_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon17_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon17_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon18_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330466e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon18_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon18_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon18_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon18_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon18_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon18_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon18_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon18_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon19_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330816e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon19_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon19_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon19_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon19_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon19_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon19_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon19_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon19_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon1_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329971e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon1_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon1_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon1_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon1_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon1_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon1_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon1_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon1_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon20_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329819e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon20_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon20_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon20_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon20_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon20_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon20_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon20_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon20_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon2_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330575e-05,-76.06690779,-76.06603177,0.0008760200000068608,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon2_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon2_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon2_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon2_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon2_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon2_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon2_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon2_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon3_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329801e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon3_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon3_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon3_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon3_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon3_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon3_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon3_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon3_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon4_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329313e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon4_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon4_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon4_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon4_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon4_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon4_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon4_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon4_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon5_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82328813e-05,-76.06690773,-76.06603172,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon5_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon5_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon5_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon5_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon5_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon5_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon5_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon5_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690773,-76.06690773,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon6_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329841e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon6_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon6_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon6_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon6_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon6_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon6_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon6_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon6_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon7_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330995e-05,-76.0669078,-76.06603179,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon7_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon7_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon7_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon7_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon7_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon7_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon7_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon7_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon8_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330841e-05,-76.0669078,-76.06603178,0.0008760199999926499,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon8_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon8_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon8_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,7.10542736e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon8_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon8_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon8_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon8_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon8_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon9_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330286e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,17_isomer7_mon9_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon9_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon9_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon9_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon9_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon9_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon9_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,17_isomer7_mon9_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_H2O20Bind10,60.0,4.0,2640.0,2640.0,389.0,200.0,199.99821642,0.000891788281,-1521.53014772,-1521.52021537,0.009932350000099177,6.786632390745501,14.734848484848484
H2O20Rel9,pc-3,18_isomer8_H2O20Bind10,60.0,4.5,2640.0,2640.0,440.0,200.0,199.99896139,0.000519303356,-1521.53014772,-1521.52352459,0.0066231299999799376,6.0,16.666666666666668
H2O20Rel9,pc-3,18_isomer8_H2O20Bind10,60.0,5.0,2640.0,2640.0,543.0,200.0,199.9996759,0.000162047931,-1521.53014772,-1521.52828785,0.0018598700000893587,4.861878453038674,20.568181818181817
H2O20Rel9,pc-3,18_isomer8_H2O20Bind10,60.0,5.5,2640.0,2640.0,647.0,200.0,199.99987338,6.33101902e-05,-1521.53014772,-1521.52936043,0.0007872900000620575,4.080370942812983,24.507575757575758
H2O20Rel9,pc-3,18_isomer8_H2O20Bind10,60.0,6.0,2640.0,2640.0,763.0,200.0,199.99995261,2.36956952e-05,-1521.53014772,-1521.52988423,0.00026348999995207123,3.4600262123197902,28.901515151515152
H2O20Rel9,pc-3,18_isomer8_H2O20Bind10,60.0,6.5,2640.0,2640.0,890.0,200.0,199.9999806,9.70149699e-06,-1521.53014772,-1521.53002939,0.0001183300000775489,2.966292134831461,33.71212121212121
H2O20Rel9,pc-3,18_isomer8_H2O20Bind10,60.0,7.0,2640.0,2640.0,1018.0,200.0,199.99999315,3.42522029e-06,-1521.53014772,-1521.53009684,5.088000011710392e-05,2.593320235756385,38.56060606060606
H2O20Rel9,pc-3,18_isomer8_H2O20Bind10,60.0,7.5,2640.0,2640.0,1144.0,200.0,199.99999742,1.287948e-06,-1521.53014772,-1521.5301261,2.162000009775511e-05,2.3076923076923075,43.333333333333336
H2O20Rel9,pc-3,18_isomer8_H2O20Bind10,60.0,8.0,2640.0,2640.0,1264.0,200.0,199.9999991,4.48720584e-07,-1521.53014772,-1521.53013859,9.130000080403988e-06,2.088607594936709,47.878787878787875
H2O20Rel9,pc-3,18_isomer8_mon10_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330065e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon10_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon10_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon10_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon10_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon10_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon10_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon10_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon10_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon11_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330154e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon11_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon11_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon11_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon11_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon11_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon11_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon11_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon11_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon12_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329718e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon12_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon12_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon12_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon12_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon12_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon12_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon12_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon12_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon13_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330129e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon13_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon13_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon13_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon13_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon13_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon13_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon13_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon13_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon14_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329766e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon14_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon14_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon14_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon14_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon14_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon14_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon14_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon14_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon15_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330246e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon15_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon15_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon15_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon15_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon15_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon15_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon15_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon15_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon16_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330283e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon16_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon16_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon16_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon16_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon16_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon16_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon16_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon16_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon17_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330614e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon17_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon17_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.24344979e-14,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon17_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon17_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon17_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon17_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon17_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon17_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon18_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330085e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon18_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon18_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon18_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon18_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon18_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon18_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon18_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon18_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon19_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329883e-05,-76.06690776,-76.06603176,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon19_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon19_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon19_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon19_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon19_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon19_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon19_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon19_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon1_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329677e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon1_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon1_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon1_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon1_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon1_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon1_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon1_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon1_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon20_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330008e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon20_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon20_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon20_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon20_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon20_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon20_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon20_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon20_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon2_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330239e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon2_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon2_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon2_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon2_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon2_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon2_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon2_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon2_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon3_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329836e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon3_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon3_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon3_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon3_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon3_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon3_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon3_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon3_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon4_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330351e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon4_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon4_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon4_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon4_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon4_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon4_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon4_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon4_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon5_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330901e-05,-76.0669078,-76.06603178,0.0008760199999926499,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon5_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon5_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon5_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon5_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon5_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon5_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon5_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon5_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon6_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329385e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon6_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon6_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon6_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon6_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon6_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon6_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon6_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon6_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon7_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331265e-05,-76.06690781,-76.06603179,0.0008760200000068608,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon7_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon7_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon7_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon7_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon7_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon7_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon7_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon7_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-9.769962620000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon8_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330211e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon8_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon8_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon8_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon8_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon8_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon8_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon8_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon8_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon9_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331712e-05,-76.06690782,-76.06603181,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,18_isomer8_mon9_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon9_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon9_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon9_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon9_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon9_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon9_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,18_isomer8_mon9_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690782,-76.06690782,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_H2O20Bind10,60.0,4.0,2640.0,2640.0,390.0,200.0,199.99832187,0.00083906414,-1521.52870664,-1521.51911953,0.009587110000211396,6.769230769230769,14.772727272727273
H2O20Rel9,pc-3,19_isomer9_H2O20Bind10,60.0,4.5,2640.0,2640.0,436.0,200.0,199.99894504,0.00052747778,-1521.52870664,-1521.52205839,0.0066482500001256994,6.055045871559633,16.515151515151516
H2O20Rel9,pc-3,19_isomer9_H2O20Bind10,60.0,5.0,2640.0,2640.0,544.0,200.0,199.99967314,0.0001634323,-1521.52870664,-1521.52675064,0.0019560000000637956,4.852941176470588,20.606060606060606
H2O20Rel9,pc-3,19_isomer9_H2O20Bind10,60.0,5.5,2640.0,2640.0,650.0,200.0,199.99987844,6.07818334e-05,-1521.52870664,-1521.52795103,0.0007556100001693267,4.061538461538461,24.62121212121212
H2O20Rel9,pc-3,19_isomer9_H2O20Bind10,60.0,6.0,2640.0,2640.0,762.0,200.0,199.99995232,2.38399201e-05,-1521.52870664,-1521.52843845,0.000268190000042523,3.4645669291338583,28.863636363636363
H2O20Rel9,pc-3,19_isomer9_H2O20Bind10,60.0,6.5,2640.0,2640.0,879.0,200.0,199.9999794,1.0300356e-05,-1521.52870664,-1521.52857935,0.0001272900001367816,3.0034129692832763,33.29545454545455
H2O20Rel9,pc-3,19_isomer9_H2O20Bind10,60.0,7.0,2640.0,2640.0,1025.0,200.0,199.9999932,3.4019053e-06,-1521.52870664,-1521.52865593,5.071000009593263e-05,2.575609756097561,38.82575757575758
H2O20Rel9,pc-3,19_isomer9_H2O20Bind10,60.0,7.5,2640.0,2640.0,1147.0,200.0,199.99999757,1.21439805e-06,-1521.52870664,-1521.5286856,2.104000009239826e-05,2.3016564952048824,43.446969696969695
H2O20Rel9,pc-3,19_isomer9_H2O20Bind10,60.0,8.0,2640.0,2640.0,1257.0,200.0,199.99999904,4.81342539e-07,-1521.52870664,-1521.52869706,9.580000096320873e-06,2.100238663484487,47.61363636363637
H2O20Rel9,pc-3,19_isomer9_mon10_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330475e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon10_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,7.99360578e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon10_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon10_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon10_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon10_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon10_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon10_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon10_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon11_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329524e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon11_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon11_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon11_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon11_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon11_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon11_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon11_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon11_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon12_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.8233048e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon12_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon12_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon12_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon12_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon12_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon12_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon12_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon12_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon13_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330489e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon13_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon13_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon13_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon13_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon13_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon13_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon13_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon13_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon14_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330416e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon14_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon14_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon14_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.0658141e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon14_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon14_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon14_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon14_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon14_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon15_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329943e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon15_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon15_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon15_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.42108547e-14,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon15_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon15_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon15_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon15_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon15_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon16_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329429e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon16_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon16_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon16_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon16_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon16_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon16_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon16_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon16_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon17_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329894e-05,-76.06690776,-76.06603176,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon17_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon17_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon17_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon17_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon17_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon17_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon17_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon17_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon18_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329846e-05,-76.06690776,-76.06603176,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon18_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon18_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon18_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon18_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon18_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon18_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon18_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon18_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon19_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329608e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon19_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon19_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon19_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon19_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon19_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon19_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon19_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon19_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon1_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329573e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon1_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon1_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-2.04281037e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon1_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon1_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon1_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon1_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon1_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon1_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon20_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330771e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon20_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon20_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon20_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon20_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon20_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon20_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon20_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon20_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon2_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331069e-05,-76.0669078,-76.06603179,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon2_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-3.55271368e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon2_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon2_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon2_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon2_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon2_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon2_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon2_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon3_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330072e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon3_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon3_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon3_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon3_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon3_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon3_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon3_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon3_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon4_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329858e-05,-76.06690776,-76.06603176,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon4_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-7.10542736e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon4_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon4_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon4_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon4_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon4_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon4_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon4_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon5_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330606e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon5_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon5_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon5_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon5_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon5_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon5_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon5_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon5_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon6_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330909e-05,-76.0669078,-76.06603178,0.0008760199999926499,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon6_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon6_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon6_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon6_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon6_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon6_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon6_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon6_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon7_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330231e-05,-76.06690777,-76.06603177,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon7_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon7_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon7_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon7_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon7_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon7_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon7_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon7_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon8_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329877e-05,-76.06690776,-76.06603176,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon8_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon8_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon8_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.881784200000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon8_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon8_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon8_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon8_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon8_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon9_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82331352e-05,-76.06690781,-76.0660318,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,19_isomer9_mon9_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon9_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon9_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,1.77635684e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon9_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon9_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon9_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon9_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,19_isomer9_mon9_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,9.769962620000001e-15,-76.06690781,-76.06690781,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_H2O20Bind10,60.0,4.0,2640.0,2640.0,389.0,200.0,199.99813498,0.000932511865,-1521.52798839,-1521.51775971,0.010228679999954693,6.786632390745501,14.734848484848484
H2O20Rel9,pc-3,20_isomer10_H2O20Bind10,60.0,4.5,2640.0,2640.0,447.0,200.0,199.99906623,0.000466882737,-1521.52798839,-1521.52173917,0.006249219999972411,5.906040268456376,16.931818181818183
H2O20Rel9,pc-3,20_isomer10_H2O20Bind10,60.0,5.0,2640.0,2640.0,543.0,200.0,199.99967638,0.000161808138,-1521.52798839,-1521.52609854,0.0018898499999977503,4.861878453038674,20.568181818181817
H2O20Rel9,pc-3,20_isomer10_H2O20Bind10,60.0,5.5,2640.0,2640.0,651.0,200.0,199.99988176,5.91191941e-05,-1521.52798839,-1521.52728011,0.0007082800000262068,4.055299539170507,24.65909090909091
H2O20Rel9,pc-3,20_isomer10_H2O20Bind10,60.0,6.0,2640.0,2640.0,764.0,200.0,199.99995263,2.36843118e-05,-1521.52798839,-1521.52772197,0.0002664200001163408,3.4554973821989527,28.939393939393938
H2O20Rel9,pc-3,20_isomer10_H2O20Bind10,60.0,6.5,2640.0,2640.0,885.0,200.0,199.9999791,1.04513266e-05,-1521.52798839,-1521.52785951,0.00012887999992017285,2.983050847457627,33.52272727272727
H2O20Rel9,pc-3,20_isomer10_H2O20Bind10,60.0,7.0,2640.0,2640.0,1030.0,200.0,199.99999359,3.20621231e-06,-1521.52798839,-1521.52793947,4.891999992651108e-05,2.563106796116505,39.015151515151516
H2O20Rel9,pc-3,20_isomer10_H2O20Bind10,60.0,7.5,2640.0,2640.0,1153.0,200.0,199.99999749,1.25468559e-06,-1521.52798839,-1521.52796637,2.2019999960321002e-05,2.289679098005204,43.67424242424242
H2O20Rel9,pc-3,20_isomer10_H2O20Bind10,60.0,8.0,2640.0,2640.0,1268.0,200.0,199.99999908,4.58382658e-07,-1521.52798839,-1521.52797917,9.22000003811263e-06,2.082018927444795,48.03030303030303
H2O20Rel9,pc-3,20_isomer10_mon10_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329809e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon10_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon10_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon10_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-5.32907052e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon10_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon10_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon10_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon10_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon10_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-6.217248940000001e-15,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon11_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330344e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon11_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon11_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon11_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon11_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon11_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon11_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon11_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon11_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon12_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329254e-05,-76.06690774,-76.06603174,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon12_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon12_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon12_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon12_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon12_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon12_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon12_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon12_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon13_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329164e-05,-76.06690774,-76.06603174,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon13_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon13_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon13_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon13_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon13_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon13_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon13_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon13_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon14_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.8233012e-05,-76.06690777,-76.06603176,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon14_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon14_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon14_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon14_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon14_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon14_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon14_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon14_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690777,-76.06690777,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon15_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330342e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon15_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon15_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon15_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon15_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon15_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon15_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon15_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon15_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon16_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330327e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon16_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon16_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon16_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon16_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon16_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon16_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon16_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon16_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.15463195e-14,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon17_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329035e-05,-76.06690774,-76.06603173,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon17_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon17_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon17_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon17_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon17_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon17_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon17_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon17_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,3.55271368e-15,-76.06690774,-76.06690774,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon18_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330543e-05,-76.06690779,-76.06603177,0.0008760200000068608,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon18_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon18_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon18_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon18_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon18_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon18_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon18_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon18_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-8.881784200000001e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon19_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.823307e-05,-76.06690779,-76.06603178,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon19_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon19_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon19_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon19_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon19_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon19_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon19_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon19_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690779,-76.06690779,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon1_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330228e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon1_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon1_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon1_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon1_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon1_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon1_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon1_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon1_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon20_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329365e-05,-76.06690775,-76.06603174,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon20_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon20_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon20_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon20_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon20_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon20_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon20_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon20_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,2.66453526e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon2_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329565e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon2_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon2_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon2_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon2_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon2_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon2_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon2_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon2_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,6.217248940000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon3_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329811e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon3_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon3_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon3_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon3_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon3_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon3_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon3_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon3_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,0.0,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon4_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330432e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon4_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon4_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon4_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon4_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon4_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon4_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon4_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon4_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon5_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329856e-05,-76.06690776,-76.06603175,0.0008760100000131388,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon5_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon5_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon5_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon5_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon5_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon5_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon5_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon5_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.06690776,-76.06690776,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon6_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330922e-05,-76.0669078,-76.06603178,0.0008760199999926499,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon6_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon6_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon6_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon6_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon6_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon6_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon6_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon6_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,8.8817842e-16,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon7_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330543e-05,-76.06690778,-76.06603177,0.0008760099999989279,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon7_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon7_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon7_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon7_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon7_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon7_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon7_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon7_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,5.32907052e-15,-76.06690778,-76.06690778,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon8_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82329563e-05,-76.06690775,-76.06603175,0.000876000000005206,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon8_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon8_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,-4.440892100000001e-15,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon8_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon8_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon8_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon8_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon8_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,-1.77635684e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon8_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,-1.77635684e-14,-76.06690775,-76.06690775,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon9_H2O20Bind10,3.0,4.0,132.0,132.0,13.0,10.0,9.99996353,1.82330894e-05,-76.0669078,-76.06603178,0.0008760199999926499,10.153846153846153,9.848484848484848
H2O20Rel9,pc-3,20_isomer10_mon9_H2O20Bind10,3.0,4.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon9_H2O20Bind10,3.0,5.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon9_H2O20Bind10,3.0,5.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon9_H2O20Bind10,3.0,6.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon9_H2O20Bind10,3.0,6.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon9_H2O20Bind10,3.0,7.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon9_H2O20Bind10,3.0,7.5,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363
H2O20Rel9,pc-3,20_isomer10_mon9_H2O20Bind10,3.0,8.0,132.0,132.0,15.0,10.0,10.0,4.440892100000001e-15,-76.0669078,-76.0669078,0.0,8.8,11.363636363636363


==> anc/occupation-numbers.csv <==
INDEX,30C-ane (pc-4),30C-ane (pc-3),30C-ene (pc-3),30C-yne (pc-3),10C-ane (pc-3),4C-ane (pc-3),2C-ane (pc-3),1C-ane (pc-3),30C-ane (pc-2),30C-ane (pc-1),30C-ane (pc-0)
1,1.000540371645369,1.037124633125754,1.047353317044347,0.2180457524773864,1.0367839547138733,1.0363194737141652,1.0347993511153906,1.03795497725065,1.0019517105798335,1.003360521011901,1.005626350942945
2,0.35300591062649267,0.41420012465550793,0.42541320746084765,0.001996308652107539,0.41493463880413395,0.414196146217474,0.3976233724969741,0.3568282524195293,0.3289050276559385,0.3720323681071198,0.463418265762548
3,0.31616121252373314,0.303563606750933,0.35565380813839903,0.00045904722503237167,0.30371635273706404,0.30343861255213495,0.30389013932697523,0.2987882566069695,0.3016465563078299,0.35315289233859903,0.4113663072999204
4,0.3125703842997863,0.3032449949429025,0.2984917307297117,0.00045904722401597284,0.30321725878726274,0.3028800067921864,0.3037804377211185,0.29878816596671504,0.2917606874787493,0.34350695591819314,0.4057054758141647
5,0.30413036088368833,0.2962794135126146,0.282779004809951,0.00034898145059906603,0.29680540069855016,0.29754466077963443,0.2989432413593538,0.2987875798250245,0.26867682021533834,0.31497377872708465,0.3325691916563031
6,0.0008962304985434027,0.0008286195764602281,0.0014009777730739485,2.174803891028764e-05,0.000820555200873625,0.0010037590587448435,0.000685676114941377,9.312022566927972e-17,0.0014033770741166322,0.0017944140608694655,0.0010323655956541678
7,0.0003772807568808056,0.0006955470593666756,0.0008194917903458787,1.979817736831832e-06,0.0006931792650092412,0.0006391255818778988,0.0006853867174789389,7.499478500879337e-17,0.0005494560361362629,0.0005208473139475475,0.0004940985919140965
8,0.0003385227545717534,0.0005538068027606363,0.0007629605390736206,4.6571283914949754e-07,0.0004981310275711142,0.0004957060388424092,0.0005050535424662666,7.499478500879337e-17,0.00045609645484739273,0.00035267338343026146,0.00031182627957542105
9,0.00019512525489624564,0.00013142503995437627,0.00019113113926554718,2.9027955254053936e-07,0.00013836850049220493,0.00010824727987600485,7.670521238592108e-05,7.499478500879337e-17,0.0002666752925978119,6.0454950033074956e-05,2.1959591470409767e-08
10,0.00010094314365540657,6.668356183496715e-05,7.567927828878669e-05,2.902795511136027e-07,6.297334634567399e-05,9.966950234466205e-05,7.483180958689865e-17,7.499478500879337e-17,1.4476862091528992e-05,2.992341754165016e-05,1.006042608422039
11,3.884392319819808e-05,1.598734396779865e-05,2.6261404701595926e-05,1.1098114708415463e-07,1.580798043004218e-05,1.9582956812241897e-05,7.483180958689865e-17,7.499478500879337e-17,1.3587606907200486e-05,8.933227110889903e-06,0.4747730483837304
12,3.695307494481997e-05,1.494189486207961e-05,2.103611908862568e-05,4.129640415310917e-08,1.536095233730684e-05,1.4439480658487292e-05,7.483180958689865e-17,7.499478500879337e-17,8.65898130190622e-06,7.78605858500876e-06,0.4402862406125506
13,1.4206923739674561e-05,8.503259858714253e-06,4.428810600278096e-06,2.563343861662364e-09,1.4977529256651689e-05,8.43409757990076e-06,7.483180958689865e-17,7.499478500879337e-17,7.464344711198255e-06,2.7756318435360653e-06,0.3824347777487876
14,6.967179070728653e-06,5.518116086035132e-06,2.1539420774874695e-06,1.1194480974289164e-09,5.829536977459831e-06,2.576812041142244e-06,7.483180958689865e-17,7.499478500879337e-17,2.4121653995634403e-06,1.0214798068280275e-07,0.3420786084482605
15,2.560777995589179e-06,5.0130431971549215e-06,2.1159417942925776e-06,2.509865273016811e-10,5.068855174574352e-06,2.018690026563232e-06,7.483180958689865e-17,7.499478500879337e-17,1.1509272284012344e-06,1.0019291135777928,0.0020237789440295632
16,2.0293614876116664e-06,2.5864392712941315e-06,1.0578775973229855e-06,2.5098652356798705e-10,3.1241597437895366e-06,4.939735135994024e-07,7.483180958689865e-17,7.499478500879337e-17,3.793165127903666e-07,0.4700468999429669,0.0008171398079495388
17,8.640407785139066e-07,8.879730184601554e-07,5.040693539748953e-07,6.01260150344936e-11,8.393520232352008e-07,2.3858560472872374e-07,7.483180958689865e-17,7.499478500879337e-17,1.0074209210013088e-07,0.3663469321316055,0.0006686823723011884
18,7.19202454989845e-07,5.635432623648022e-07,2.2639140334900908e-07,6.012601294365153e-11,5.860986199915872e-07,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,4.710314151735863e-08,0.35011394688583064,5.842082964414443e-08
19,4.3633369538429827e-07,4.4277914885922247e-07,1.3590885952259598e-07,2.5447109808413175e-11,4.445993613662892e-07,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.747714743699441e-08,0.33231985868811614,1.0062201617353757
20,2.5589270545397394e-07,1.699811254818823e-07,9.155481982154448e-08,1.6179133415894288e-11,1.8279167737218067e-07,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,8.826668760756886e-09,0.0024476651790360927,0.47959026671640753
21,1.886746898838541e-07,1.0043727390065426e-07,5.45868448919484e-08,1.6179133276745213e-11,1.0610253089258107e-07,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,2.427870415509117e-09,0.0007002100017939551,0.4414762407309998
22,1.3289092595753802e-07,7.209642335763181e-08,2.2547260944470618e-08,4.8928880501824e-12,9.441200377604801e-08,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.3168898738916164e-09,0.0004561915377269131,0.3775729759084551
23,1.1446799191900443e-07,6.15088632414645e-08,6.626017405839193e-09,3.106282970770543e-13,5.828089682508388e-08,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.0354596241174086e-09,0.00022149368178362626,0.3556293780766169
24,4.576403383672601e-08,1.1442101711648341e-08,2.95843291872604e-09,3.1062828124366026e-13,1.2713186953606844e-08,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,2.90539283371889e-10,0.00018528416948021984,0.0030907942010469994
25,3.676166914842215e-08,6.0809101306155214e-09,2.4808106158562417e-09,2.526923389054447e-16,6.435598450892824e-09,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.2832165075951867e-10,0.00016207781210966484,0.001053213557678756
26,1.1039253379946924e-08,5.626358732513491e-09,8.474974765378768e-10,2.5221725456918525e-16,6.244807150952016e-09,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,9.554011514703817e-11,4.0412678676728964e-05,0.0006511861524472417
27,8.355988953252773e-09,1.1434536408451049e-09,6.762079179783403e-10,2.0457788628466035e-17,9.561863589576806e-10,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,2.1797445519140443e-11,1.002542405375953e-05,6.243652331981982e-08
28,7.4156294873061105e-09,6.167746423511941e-10,4.097486651007959e-10,2.0457788628466035e-17,8.90542723447952e-10,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.3976243226316468e-11,7.73726396136052e-06,1.0063469914242795
29,4.550496928194559e-09,3.31826324153239e-10,1.2390002605638806e-10,2.0457788628466035e-17,4.3883349305750414e-10,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,6.807675296550322e-12,1.0018691038484902,0.47823485343721184
30,2.4654187263856962e-09,2.7807241531549786e-10,3.808277785475809e-11,2.0457788628466035e-17,2.7464424911136494e-10,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,3.201081536626345e-14,0.4779368302411229,0.4418407432380082
31,1.9784727178373994e-09,8.992248198193902e-11,2.7570926113204562e-11,2.0457788628466035e-17,1.1639005576353564e-10,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.0021404107064267,0.36989425747386295,0.3759955196006518
32,1.6491939945203913e-09,7.860018841561687e-11,1.869142357229999e-11,2.0457788628466035e-17,6.548400482072035e-11,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,0.3570429054008089,0.36913221649270234,0.35095081051703425
33,6.872863596305326e-10,3.6279262141128926e-11,1.239776691783609e-11,2.0457788628466035e-17,4.1849191120359743e-11,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,0.3270349881187304,0.34439695893123534,0.0027500272192831792
34,4.642482696739018e-10,1.562960872766326e-11,7.070500303588709e-12,1.300139050683937e-19,1.612606451412944e-11,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,0.2970635787953395,0.004525022093683997,0.0011025216580980836
35,3.9559035874372237e-10,1.3442812992335759e-11,5.488865030923473e-12,1.1903349883948948,7.895420628243164e-12,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,0.27846008460395677,0.0018863175690405787,0.0007192690074691296
36,2.4708651978204337e-10,3.6836018051107584e-12,6.494506816786776e-13,0.4758692836400453,3.8457826174416405e-12,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,0.0016150420870560422,0.000987134244167374,5.986829528712944e-08
37,9.198427171060294e-11,2.394447626093179e-12,4.2188469485710087e-13,0.3309696180502286,1.625322878432825e-12,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,0.0010694002403547518,0.00019787075049987305,1.006368237604043
38,8.854715710127895e-11,9.208603847989978e-13,3.909955370881278e-13,0.33096961797772745,1.601367553132737e-12,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,0.0010183435177545232,0.00016968612782462564,0.478297408080542
39,4.633875567727797e-11,7.504053378242579e-13,3.7513715439574165e-13,0.295962753460843,2.746094815498256e-13,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,0.0006322118747461026,0.0001541406847025199,0.4415175539473313
40,2.0401609910599758e-11,4.636930118554854e-13,1.722748920970132e-13,0.00455111327754782,1.4345337174713869e-13,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,0.0003358400043739519,5.190644397008372e-05,0.37601220113917105
41,1.9243333369648967e-11,3.640737671022567e-13,1.0268963956949205e-13,0.000533056291309053,6.794170658650431e-14,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,0.00025826350480359243,1.4194368470183332e-05,0.3512011539094452
42,8.055494457846268e-12,2.90327270297232e-13,7.058924471663568e-14,0.0003538648581933433,3.623122669027669e-16,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,0.00010546380207306224,1.3743370729312517e-05,0.0028031631661468268
43,1.9155108610434366e-12,1.998840990892803e-13,3.06311049289936e-14,0.0003538648579875605,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,2.0686892983696985e-05,1.0018083707794294,0.0011071273525169688
44,1.5863250399920512e-12,1.1788846825151356e-13,1.5679931039719736e-14,0.0003202929233512449,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.0496119213096901e-05,0.45159510800962993,0.0007092226784728141
45,1.285385050428548e-12,5.340928400253736e-14,7.0311407318398184e-15,0.00010049226593854664,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,5.859215136861353e-06,0.37113046730970345,5.998016367854005e-08
46,9.265926775269432e-13,3.2711855954528455e-14,3.873272830370715e-15,1.1910585944270168e-05,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,3.951200898807504e-06,0.3698325490150756,1.0063672940120367
47,7.329795895451738e-13,2.409838687742805e-14,2.4346291912708064e-15,1.6175779444041914e-06,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,3.428093870601126e-06,0.3446750351087661,0.47836906840214577
48,4.0003345355955456e-13,1.0443759152627062e-14,1.4828755711967597e-15,1.6175779365963667e-06,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.0576042240575545e-06,0.005019414461183759,0.44142429324750454
49,2.6682988808297666e-13,3.659451859331351e-15,1.2475775510562436e-15,8.529100078476817e-07,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.239119363578399e-07,0.0017405944091237419,0.37604921773926436
50,1.116749875791935e-13,1.7590430966664757e-15,1.0457677970505164e-15,5.292485093938831e-07,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,5.493081250926725e-08,0.0011020406284461062,0.35133315245934355
51,6.732999778234177e-14,1.2430001256747282e-15,1.4310402841671326e-16,2.651451751472363e-07,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,2.1916974801060623e-08,0.0002022085713273816,0.0027725895484871964
52,5.582455298611616e-14,8.415618115718126e-16,7.518060273498723e-17,2.6514517465937114e-07,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.3768767105292556e-08,0.0001792758462165067,0.0011070763645935951
53,3.2447738989297537e-14,5.278154124373005e-16,7.518060273498723e-17,9.808780324037519e-08,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,4.634290130810789e-09,0.0001685855903972035,0.000706858723405231
54,1.304667934670862e-14,7.489597797013717e-17,7.518060273498723e-17,5.5842392258126035e-08,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,2.9521121925768985e-09,6.558600128242617e-05,6.068243109627798e-08
55,1.2199613419735605e-14,7.489597797013717e-17,7.518060273498723e-17,1.985697810709295e-08,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.392283099345141e-09,1.7909845571095138e-05,1.0063684959642183
56,5.897238117930758e-15,7.489597797013717e-17,7.518060273498723e-17,4.9072074102667594e-09,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,7.048436406519612e-10,1.0549525202165426e-05,0.4783800745730792
57,4.4673451717025926e-15,7.489597797013717e-17,7.518060273498723e-17,4.907207383188198e-09,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.2419368834641755e-10,1.0018152218763674,0.44135873993700553
58,1.4992683362582857e-15,7.489597797013717e-17,7.518060273498723e-17,2.0391134656257237e-09,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,8.739681051864679e-11,0.4464011594136078,0.3760471092566462
59,1.4056679890743867e-15,7.489597797013717e-17,7.518060273498723e-17,3.916438408055376e-10,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,2.729127989070833e-11,0.3709011922435224,0.3514063315735318
60,1.1951050313517675e-15,7.489597797013717e-17,7.518060273498723e-17,3.91643837518583e-10,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.7595365154590217e-12,0.3703729776894658,0.0027729897692618318
61,5.586002847138629e-16,7.489597797013717e-17,7.518060273498723e-17,4.388249578427345e-11,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,1.0019853486363401,0.34447496669215516,0.001106549762656479
62,2.5526996148930575e-16,7.489597797013717e-17,7.518060273498723e-17,1.833271864903194e-11,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,0.371253201506784,0.005191615853630149,0.0007051883486190932
63,2.309173968420098e-16,6.050416645872647e-17,7.518060273498723e-17,6.4955894520998265e-12,7.488582245500381e-17,7.487032327779591e-17,7.483180958689865e-17,7.499478500879337e-17,0.3278989112933957,0.0016806494850199975,6.06480772510949e-08
64,1.8337129923529852e-16,5.964641533756892e-17,4.3144837639232694e-17,6.260955776823156e-12,7.488582245500381e-17,3.104173082370236e-17,4.751097135713998e-17,2.6265965589481537e-17,0.29903536545498477,0.001120831342581487,1.0063687630560152
65,8.163649851094033e-17,1.0335565268275366,1.0548201943838276,6.2609525666782554e-12,1.0322721249240872,1.0305320092885657,1.0347742720333761,0.31160773904375566,0.28476684442855266,0.00026899863627840605,0.47838415858340033
66,8.163649851094033e-17,0.46086646878974447,0.4402831953379995,1.4684993761646481e-13,0.462487298408892,0.4516563541178359,0.39775342103577704,0.0007878239347789623,0.003091117919430875,0.0001838431358482382,0.44132906773191705
67,8.163649851094033e-17,0.3203596765564549,0.31894984796347864,1.9596112742780346e-14,0.32034860530213244,0.31674078287203666,0.3038905908567079,0.00026133503767221335,0.0017663081849191165,0.00016856424568703634,0.3760439121979061
68,8.163649851094033e-17,0.3090232520052032,0.29610445151662834,1.959369835521046e-14,0.30884015343793186,0.31060707187105374,0.303887358845735,0.00026133438664348524,0.0013138667778234347,6.540095134367085e-05,0.351436932101081
69,8.163649851094033e-17,0.29414040166634076,0.28763818099580807,6.984735600291812e-15,0.2958181937338462,0.2985724811543384,0.2988144386167252,0.0001574032412816276,0.0007877468458546959,2.159050876555721e-05,0.0027737565162975013
70,8.163649851094033e-17,0.00201548194219313,0.0028109147468995195,6.980962724993367e-15,0.001996139986867921,0.0019016474447550674,0.0006876788470737762,2.9609691207333375e-17,0.0003617706186826681,1.355733230221174e-05,0.0011061776321402627
71,8.163649851094033e-17,0.0016258181775812399,0.0019652384969160814,7.827441019531848e-16,0.0016037913862535494,0.0013603078109475962,0.0006866943972706537,2.9609691207333375e-17,0.0002514114262305245,1.0018220141448202,0.000705333329980538
72,8.163649851094033e-17,0.0010037838637497985,0.001334114865054112,7.734203778971067e-16,0.0009771398515673567,0.0010078867472440918,0.0005065807360891152,2.9609691207333375e-17,0.00015723722480654308,0.4447858273389741,6.067240166252056e-08
73,8.163649851094033e-17,0.000877722602912708,0.0010635030877101253,8.563245449414826e-17,0.0007864575901161896,0.0007469736975122904,7.637480502016636e-05,2.9609691207333375e-17,9.548867157956608e-05,0.37082906636656116,1.0063688432706575
74,8.163649851094033e-17,0.0004076366767161905,0.0006567811529131352,8.563245449414826e-17,0.0004082440338379397,0.0003991045056708315,7.483109111667567e-17,2.9609691207333375e-17,3.2878287727525155e-05,0.36907163116863106,0.4783855672701528
75,8.163649851094033e-17,0.00026735595086272503,0.00032995972671257006,8.563245449414826e-17,0.0002651224304087615,0.0002464327066467617,7.483109111667567e-17,2.9609691207333375e-17,1.3310001585249467e-05,0.34446241925883175,0.44130855087772813
76,8.163649851094033e-17,0.00012779916197657503,0.00012235454811380548,8.563245449414826e-17,0.00011841706151100129,4.1802515449787295e-05,7.483109111667567e-17,2.9609691207333375e-17,6.347194401566462e-06,0.004732470029044633,0.37604572514752266
77,8.163649851094033e-17,3.270470348817606e-05,4.5769036313818904e-05,8.563245449414826e-17,4.881401627270491e-05,2.1564232032965167e-05,7.483109111667567e-17,2.9609691207333375e-17,3.749051895079551e-06,0.0017056466715026433,0.3514585661312847
78,8.163649851094033e-17,2.9736582404270083e-05,2.1131574586641665e-05,8.563245449414826e-17,3.301305639049752e-05,1.401728286661169e-05,7.483109111667567e-17,2.9609691207333375e-17,2.5933705652848333e-06,0.0011192146977257141,0.0027734928314549962
79,8.163649851094033e-17,1.570304656429817e-05,1.2940113126587909e-05,8.563245449414826e-17,1.968681734363784e-05,8.214636950975265e-06,7.483109111667567e-17,2.9609691207333375e-17,2.4449270874322267e-07,0.00030270156545323366,0.0011059261944325641
80,8.163649851094033e-17,1.4682369889231228e-05,7.078751428423497e-06,8.563245449414826e-17,1.3988283403013978e-05,6.520396874444355e-06,7.483109111667567e-17,2.9609691207333375e-17,1.3117107681229384e-07,0.0001837399147656239,0.0007054833847452139
81,8.163649851094033e-17,8.754560687135182e-06,3.873424048648181e-06,8.563245449414826e-17,8.290894228451665e-06,4.377217233226219e-06,7.483109111667567e-17,2.9609691207333375e-17,1.300791240010947e-07,0.00016846922504977854,6.068960001757793e-08
82,8.163649851094033e-17,7.486918196902637e-06,1.9562769570651897e-06,8.563245449414826e-17,7.739860303764794e-06,1.2088867892857725e-16,7.483109111667567e-17,2.9609691207333375e-17,5.971940435671158e-08,6.263766527272314e-05,1.006368884863633
83,8.163649851094033e-17,3.485884940396653e-06,9.907941461521198e-07,8.563245449414826e-17,4.098708561670025e-06,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,2.8402072749444708e-08,2.3047179977571578e-05,0.4783862709830052
84,8.163649851094033e-17,3.0099351357834117e-06,7.749955251349798e-07,8.563245449414826e-17,3.2378294029926835e-06,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,1.512876527470192e-08,1.3883767094829381e-05,0.4412969472631562
85,8.163649851094033e-17,1.1763378240384435e-06,4.6005258736563263e-07,8.563245449414826e-17,1.1050484872796156e-06,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,7.97922674555999e-09,1.0018200072871732,0.376046810065346
86,8.163649851094033e-17,6.588554089066296e-07,1.818483073875463e-07,8.563245449414826e-17,7.939878106858784e-07,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,1.4163148867957388e-09,0.444520123305949,0.35146896332832744
87,8.163649851094033e-17,1.929971939551167e-07,8.290961363891771e-08,8.563245449414826e-17,1.8119606125513295e-07,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,1.1737881880087793e-09,0.37076241299996726,0.0027735024564380113
88,8.163649851094033e-17,1.2441876682651143e-07,6.727764184077518e-08,8.563245449414826e-17,1.4418982770486472e-07,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,2.687236060854113e-10,0.36866295522402254,0.0011057414854432784
89,8.163649851094033e-17,1.138398952461392e-07,3.580447409127061e-08,8.563245449414826e-17,1.256408691378041e-07,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,3.762079016086286e-11,0.34442235345910244,0.0007054981489122396
90,8.163649851094033e-17,6.020772596686233e-08,1.1964361675683817e-08,8.563245449414826e-17,7.642633064479167e-08,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,2.5274987766199092e-12,0.004682869940599986,6.069323808067012e-08
91,8.163649851094033e-17,5.0055025571895085e-08,7.96149302080471e-09,8.563245449414826e-17,5.350438761862307e-08,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,1.0019415442775736,0.0017106041124493297,1.0063688724438726
92,8.163649851094033e-17,8.220714393485406e-09,2.814004826518266e-09,8.563245449414826e-17,1.24612780817179e-08,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,0.3647256071614366,0.0011170506811476707,0.47838682372658586
93,8.163649851094033e-17,3.1619906030072527e-09,7.085081347489534e-10,8.563245449414826e-17,2.858207019735775e-09,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,0.3235160010433641,0.00029812216013948214,0.44128875415527186
94,8.163649851094033e-17,7.619043472911796e-10,4.740824589039752e-10,8.563245449414826e-17,7.702513334401713e-10,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,0.3008963044197747,0.00018365115924034794,0.3760482662912412
95,8.163649851094033e-17,6.076978935793338e-10,1.482353977873142e-10,8.563245449414826e-17,6.351644144644651e-10,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,0.2866732615866979,0.00016845936613070213,0.35147697261209576
96,8.163649851094033e-17,5.838649393611713e-10,1.2054020074881214e-10,8.563245449414826e-17,3.147475718779324e-10,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,0.002898378807117158,6.27400380248125e-05,0.0027735965902129225
97,8.163649851094033e-17,1.0447010618104909e-10,5.7685045564011756e-11,8.563245449414826e-17,9.078529075555304e-11,7.464115157413341e-17,7.483109111667567e-17,2.9609691207333375e-17,0.0019882621562258753,2.3000986753392087e-05,0.0011056149747519883
98,8.163649851094033e-17,5.3009596618017144e-11,3.182545471285004e-11,1.889899290864424e-18,5.021858515050831e-11,7.464115157413341e-17,7.483109111667567e-17,3.982653690140104e-18,0.0017271069541585679,1.3693921213418481e-05,0.0007055401932914858
99,8.163649851094033e-17,4.82957345522425e-11,2.5332090003287396e-11,1.1646193249069003,3.2099915070631467e-11,7.464115157413341e-17,7.483109111667567e-17,0.31160772436239986,0.0007924113188109037,1.0018190892239405,6.069702537463825e-08
100,8.163649851094033e-17,3.866263497012733e-11,7.100300313185501e-12,0.5481752358646229,2.9365765528302346e-11,7.464115157413341e-17,7.483109111667567e-17,0.0007878239278511981,0.0003231090518838244,0.4445270455873179,1.0063688590336652
101,8.163649851094033e-17,2.7406319162313474e-11,2.444296609915424e-12,0.3556467505475233,2.3173996963434972e-11,7.464115157413341e-17,7.483109111667567e-17,0.0002613350789170531,0.0002516769424042421,0.37073826543525334,0.4783873032950237
102,8.163649851094033e-17,2.33715012608957e-11,1.5533215657960173e-12,0.3556467504191246,5.204666999538719e-12,7.464115157413341e-17,7.483109111667567e-17,0.0002613344003342829,0.00020069844890024995,0.36870093984418667,0.4412838471848217
103,8.163649851094033e-17,4.699441714458695e-12,1.5411038302593124e-12,0.2168187443405006,2.280304799719605e-12,7.464115157413341e-17,7.483109111667567e-17,0.00015740329326347787,9.295772788549134e-05,0.34440553371285965,0.37604923888708447
104,8.163649851094033e-17,2.3793424224130625e-12,8.046437073377279e-13,0.01216495111140067,5.749454538260734e-13,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,6.496592532681422e-05,0.0046433929896556566,0.35148196801620735
105,8.163649851094033e-17,1.415266373439201e-12,2.867679220432868e-13,0.008117479398190217,3.672351216523442e-13,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,1.1516336139142868e-05,0.001694281025322269,0.0027736374563168097
106,8.163649851094033e-17,8.018447971743827e-13,2.613001109538998e-13,0.0015760316958016156,2.966362686616203e-16,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,9.411120820004302e-06,0.0011162554241294256,0.0011055387823153656
107,8.163649851094033e-17,6.018004413401338e-13,1.1228933235304461e-13,0.0015760316872029446,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,6.142524436800986e-06,0.000287489639240139,0.0007055718375084786
108,4.699432545384656e-17,3.6253553489842204e-13,5.2730933364225684e-14,0.0003648068294435161,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,4.094494522392963e-06,0.00018367268251088712,6.070000646640283e-08
109,3.19944980823498e-17,3.197025210397687e-13,3.7211723431291214e-14,0.00014724064767739043,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,2.52593123691535e-07,0.00016844956428397053,1.0063688757018132
110,1.0016474643202637,1.6017764674157094e-13,1.5968682947628194e-14,9.426569229657741e-05,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,1.4521602989795333e-07,6.322783850474986e-05,0.4783875580969009
111,0.36740916235792104,8.902049604762691e-14,6.033721028599972e-15,2.1116933718735463e-05,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,1.406571170714886e-07,2.2736156952458968e-05,0.4412820422589593
112,0.3214118010172565,3.392627296495466e-14,2.6726901063026413e-15,1.5733326014417837e-05,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,1.0445432116654481e-07,1.3697222214143158e-05,0.3760489643954208
113,0.30708849152214407,2.1270687017465847e-14,2.6412403300283243e-15,1.5733325986534194e-05,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,3.105001250155349e-08,1.001817093398797,0.35148378391034435
114,0.30264418136993315,1.285367712730491e-14,4.683533340051131e-16,8.950386754074757e-06,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,3.0116234824907644e-08,0.44440334291125344,0.00277365192383872
115,0.0056738866292228235,4.092505276721266e-15,3.0824730472627214e-16,3.4072399662543764e-06,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,2.823294403451656e-08,0.37071767006292844,0.0011055174336222968
116,0.001290800685409606,2.551146804482742e-15,7.528706851046639e-17,3.40723996484183e-06,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,8.300198223614734e-09,0.36864819847548574,0.0007055866735418948
117,0.0010280480440268455,2.304275833852755e-15,7.528706851046639e-17,1.6017283124644713e-07,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,1.5605965079334354e-09,0.3443962062503751,6.070129652537193e-08
118,0.000677115855565825,4.545021344975416e-16,7.528706851046639e-17,1.4778397900768148e-07,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,3.4778993265917845e-10,0.004630751324381671,1.0063688985260206
119,0.00035880123332895935,2.613227575900289e-16,7.528706851046639e-17,1.4778397569391865e-07,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,9.609026794046218e-11,0.0016725222707475152,0.4783876628022585
120,0.000289003847424748,1.8046304850547476e-16,7.528706851046639e-17,2.9649615653012478e-08,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,2.990289637425684e-12,0.0011157548527687521,0.44128046813869215
121,0.0001257797332819632,1.122537064133034e-16,7.528706851046639e-17,2.637495103655071e-08,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,1.0019350096089032,0.00028287744226863026,0.37604814470185866
122,5.1706152465814004e-05,7.470518220924294e-17,7.528706851046639e-17,5.917631411858079e-09,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,0.3638441098048644,0.00018365657742751838,0.3514854208926322
123,4.166440026546634e-05,7.470518220924294e-17,7.528706851046639e-17,1.2641780377250838e-09,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,0.32354503730708606,0.00016844806025491287,0.002773718881159557
124,3.703143407137561e-05,7.470518220924294e-17,7.528706851046639e-17,6.023675435284279e-10,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,0.3020468322497867,6.289286820792924e-05,0.001105538797334229
125,3.6437381478809144e-05,7.470518220924294e-17,7.528706851046639e-17,4.6358737308335003e-10,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,0.28648330916608344,2.256061162145111e-05,0.0007055748719434986
126,1.3624768797783756e-05,7.470518220924294e-17,7.528706851046639e-17,4.635873547839808e-10,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,0.005224913849259153,1.3692295837983107e-05,6.070494282346097e-08
127,1.1743070651262072e-05,7.470518220924294e-17,7.528706851046639e-17,1.25489305205297e-10,7.467414425264226e-17,7.464115157413341e-17,7.483109111667567e-17,2.960968972036753e-17,0.0020817614061527773,1.0018167557785307,1.0063689068832335
128,3.584249140548984e-06,1.421262397854771e-17,7.057388660284578e-17,1.1636267853250119e-11,7.467414425264226e-17,7.464115157413341e-17,4.473125213815278e-17,2.960968972036753e-17,0.001938049009719304,0.4443838716453576,0.4783883015822188
129,3.293904661787195e-06,1.0370910879558974,1.0693610159135942,1.1636267017418663e-11,1.0359137142212258,1.0305246406189192,0.32377353189135427,2.960968972036753e-17,0.0008084176953174381,0.37070726490559497,0.44128093873459573
130,2.496921973878975e-06,0.4679708943623561,0.44409162216978787,1.7364643185721002e-12,0.46942806886122246,0.4516201003088988,0.0011654015189285509,2.960968972036753e-17,0.00033069333367124587,0.3686615709137836,0.37604946176715814
131,1.0198578368039085e-06,0.318226699491148,0.34576700828692813,8.325951228778981e-13,0.31780155007713917,0.31674667578104243,0.00026232728466585564,2.960968972036753e-17,0.00025180627924509106,0.34439128708149147,0.3514860159443523
132,6.135643509405599e-07,0.31393877670178444,0.2931751946421768,8.325895309394452e-13,0.3140513696842569,0.3106038429203204,0.0002478780729165981,1.9890467039341562e-17,0.00017924162214008876,0.004633596521539255,0.0027737574880772257
133,4.226016767628927e-07,0.2893222943465001,0.2846367753386577,7.390623743369593e-14,0.29058234724755705,0.2985375263915761,0.00023065711985118187,0.3116077382415329,7.914491139007892e-05,0.0016663762141334592,0.0011055292631792658
134,2.043356476887502e-07,0.0034273687499815305,0.0027496138424466018,7.390592524152097e-14,0.0032161505198208987,0.0018976455876049624,6.575672407091785e-06,0.0007878239047384081,7.607317781506241e-05,0.001115462385670117,0.0007055954768018277
135,1.909579265222321e-07,0.0023595870117524725,0.0026108563309114544,5.17194875773999e-16,0.0023146976320571446,0.0013591182816831344,7.182143948289149e-07,0.00026133472324721673,1.1035472399000706e-05,0.0002816460710007411,6.070635351509141e-08
136,6.93968266522252e-08,0.0013116662334226629,0.001401867925388218,3.7019932641423394e-16,0.0011331882203727444,0.0010091202276917074,1.2841462560409733e-07,0.0002613346906982927,8.284824880041797e-06,0.00018365730848835305,1.0063689391145294
137,5.7898139892260504e-08,0.0010511420668580316,0.0009078854477283778,1.198563220041793e-16,0.0009888896652433684,0.0007472235536109316,1.0365183779489476e-07,0.0001574032433383127,7.369346232138224e-06,0.00016844701800935636,0.478388151568498
138,2.5307257889940115e-08,0.00040654903366695147,0.0008290387909860801,1.0057815219794135e-16,0.00040806128583466527,0.00039943307452941225,3.079966381072708e-17,2.9609691136875395e-17,4.070637800420849e-06,6.284960288989347e-05,0.44128063208293816
139,2.1456912713982494e-08,0.0002967922688196275,0.0007718396930617924,8.217787063594585e-17,0.00030352600450476075,0.000246366226490201,3.079966381072708e-17,2.9609691136875395e-17,2.582430737522278e-07,2.250722547689367e-05,0.3760493856109285
140,2.0083304475691258e-08,0.00021081118053959384,0.00043718389352297924,8.217787063594585e-17,0.0001859394769413014,4.203762954103012e-05,3.079966381072708e-17,2.9609691136875395e-17,1.9189903844704477e-07,1.3699433528181147e-05,0.3514858897419248
141,9.909677567328289e-09,9.607222962029077e-05,0.00019467790390008153,8.217787063594585e-17,0.00012078674409970067,2.14745143667691e-05,3.079966381072708e-17,2.9609691136875395e-17,1.412402361080701e-07,1.0018165519256352,0.0027737656454984473
142,6.024233998975961e-09,8.876451398570403e-05,0.00010219415748879907,8.217787063594585e-17,0.00010379465988684103,1.3961155496802855e-05,3.079966381072708e-17,2.9609691136875395e-17,1.3972172356140564e-07,0.44438048945538333,0.0011055260603859336
143,5.4160311500768545e-09,2.376762138021783e-05,4.6407876091934795e-05,8.217787063594585e-17,2.5108421579286523e-05,8.245929776806546e-06,3.079966381072708e-17,2.9609691136875395e-17,4.892429028530737e-08,0.37069983951725183,0.0007055954891939656
144,4.3122279133762035e-09,2.1739371117314793e-05,2.812061544030736e-05,8.217787063594585e-17,2.1908917630183584e-05,6.462345214300973e-06,3.079966381072708e-17,2.9609691136875395e-17,2.5282466760862827e-08,0.36866098760819754,6.070644486539132e-08
145,2.6110057052233006e-09,1.422264161248337e-05,1.5007261969441908e-05,8.217787063594585e-17,1.414358229743195e-05,4.341335076579057e-06,3.079966381072708e-17,2.9609691136875395e-17,2.3958234906928348e-08,0.3443878504536553,1.0063688841975515
146,1.1408898611271186e-09,1.0728546383324067e-05,7.817505570649203e-06,8.217787063594585e-17,1.2321659896527986e-05,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,1.1073110517603857e-08,0.004629385913562211,0.4783879198712782
147,4.023056264413807e-10,6.0482071296217526e-06,2.517565503142774e-06,8.217787063594585e-17,6.944076317688385e-06,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,1.7255380807275092e-09,0.0016650286522820288,0.4412803482390136
148,1.9583095132264676e-10,5.69720600512907e-06,2.0468390193201825e-06,8.217787063594585e-17,5.827821368715454e-06,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,8.299192748487889e-10,0.001115253427304015,0.3760491085526057
149,1.0818923522864846e-10,4.227949435828202e-06,1.3413559839960255e-06,8.217787063594585e-17,4.179782823179721e-06,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,1.1212140613263048e-10,0.0002814292592881402,0.3514860290415026
150,7.109322906058478e-11,2.094354719013665e-06,5.714123943677967e-07,8.217787063594585e-17,1.840394580703262e-06,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,3.3518172753085724e-11,0.0001836567711365329,0.0027737153303032127
151,4.899015807115757e-11,1.728973965687291e-06,2.552207656860772e-07,8.217787063594585e-17,1.792536614934703e-06,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,1.0019313123604292,0.0001684470821759732,0.0011055061722612845
152,3.9957201227533065e-11,1.3051625639574565e-06,1.378480234286002e-07,8.217787063594585e-17,1.0479224206827022e-06,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,0.36334920771174684,6.269182482572461e-05,0.0007055818240652414
153,1.9889077210910204e-11,3.0532983627456757e-07,9.472227811738326e-08,8.217787063594585e-17,2.57938514982915e-07,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,0.32396089384123256,2.2497404873790393e-05,6.070429445052567e-08
154,9.819720059107198e-12,1.978238450051573e-07,4.1466051498141276e-08,8.217787063594585e-17,2.108668150501436e-07,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,0.30265559776318895,1.3702844546745812e-05,1.006368890916434
155,3.579047580843871e-12,4.934866512522417e-08,2.342091131914649e-08,8.217787063594585e-17,6.937483997473044e-08,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,0.28587318487030344,1.0018164909400362,0.47838746184347003
156,2.953288133957493e-12,4.918751396088568e-08,1.0134558946217727e-08,8.217787063594585e-17,6.389314433358548e-08,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,0.00590913971190914,0.44438346798309464,0.44128198166424015
157,1.1272963697160928e-12,3.888484720729273e-08,7.299159164439794e-09,8.217787063594585e-17,3.860564862217051e-08,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,0.001992877848286662,0.37069623837955773,0.3760489710335785
158,1.0139558889342503e-12,1.097811683803919e-08,3.542165628504612e-09,8.217787063594585e-17,1.25995769684057e-08,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,0.0019640218692532747,0.36866298351321064,0.35148322854944736
159,5.187739657915627e-13,7.1251686436314605e-09,2.6164646023934567e-09,8.217787063594585e-17,8.693654791408051e-09,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,0.0008183586677080788,0.3443856238015174,0.0027736511565102716
160,2.5030598931314e-13,4.266333762435666e-09,1.234180430675512e-09,8.217787063594585e-17,2.889265317363644e-09,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,0.00033345032271877927,0.004629345822312165,0.0011055242599035356
161,1.0192638366224617e-13,1.699552828001929e-09,8.548782343034468e-10,8.217787063594585e-17,9.670929611701708e-10,7.464105727965981e-17,3.079966381072708e-17,2.9609691136875395e-17,0.00025161785863415096,0.0016646904936668766,0.0007055803140398428
162,6.56000389639154e-14,7.114007369899022e-10,3.141857362728468e-10,4.011913263660101e-18,4.817639014346582e-10,7.464105727965981e-17,2.323139973547176e-17,2.9609691136875395e-17,0.00019199253093187324,0.001115126783368181,6.070178052984676e-08
163,5.750035328927907e-14,4.920233923098267e-10,1.6254194758628794e-10,1.2842576572489177,2.986611550672606e-10,7.464105727965981e-17,0.3238616362682174,2.9609691136875395e-17,7.814176962329437e-05,0.00028139638962898305,1.0063688737736278
164,4.988162629730684e-14,1.2701906323928753e-10,4.4625184523770716e-11,0.5499662029654228,1.1162978640790769e-10,7.464105727965981e-17,0.0011665076091922147,2.9609691136875395e-17,7.177155595657863e-05,0.0001836565734557144,0.47838722816625484
165,2.2130014006621743e-14,6.020074756336581e-11,1.0944129217946346e-11,0.3393939824317798,2.4038142863303085e-11,7.464105727965981e-17,0.00026209718019627715,2.9609691136875395e-17,1.1651543245062266e-05,0.0001684472200081686,0.44128388047616607
166,1.4374577103344918e-14,3.34398594450608e-11,8.68977144487351e-12,0.33939398235312973,2.0757160586305415e-11,7.464105727965981e-17,0.0002480147818323217,8.421235656894e-18,8.539917682004316e-06,6.266664610688391e-05,0.37604940926365643
167,1.072079369423365e-14,1.9925027696372634e-11,6.1109598687516024e-12,0.23020023298810105,1.0315477534742936e-11,7.464105727965981e-17,0.0002301606110167139,0.311607592339093,7.826606255250343e-06,2.2494568822154897e-05,0.3514809170728131
168,4.965351102211587e-15,1.701777559407879e-11,1.4270483896432506e-12,0.01721606597501381,7.721431592866147e-12,7.464105727965981e-17,6.5773436451764526e-06,0.0007878224232884103,5.1384253747414915e-06,1.3705280319501564e-05,0.002773635521126036
169,3.1576653328610083e-15,8.657131490790047e-12,5.791786856371373e-13,0.00839906719307878,1.022466824357779e-12,7.464105727965981e-17,7.196653214053758e-07,0.00026133494437101433,2.5861764794782474e-07,1.0018164930567428,0.001105547371895173
170,1.7102719674184684e-15,8.491377860459124e-12,4.780808067534804e-13,0.0027785106479796904,3.2352741969127813e-16,7.464105727965981e-17,1.2889962751957773e-07,0.00026133456171691333,1.7337514085967434e-07,0.44438466194887866,0.000705564526217441
171,1.6543205411955855e-15,3.744497943248809e-12,3.746332572391891e-13,0.0024134569900863658,7.475409600386043e-17,7.464105727965981e-17,1.0417159075604736e-07,0.00015740378257147677,1.487882049379832e-07,0.3706937444566124,6.070031898530248e-08
172,1.0356371442713248e-15,1.3458713160929157e-12,2.4744176573431195e-13,0.002413456956415533,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,1.4221395363068508e-07,0.3686657233385936,1.0063688596023932
173,8.728786796089168e-16,1.0054551814005532e-12,1.4215456446582213e-13,0.0007674387451660772,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,5.2018785148261575e-08,0.3443841292770341,0.47838703757282147
174,3.3505786800642864e-16,4.265989522162814e-13,7.681961007730667e-14,0.0003964978728758519,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,4.382849730335733e-08,0.004629027721911243,0.4412887762621151
175,1.9230718877862818e-16,1.7162108436278313e-13,2.6458364563448732e-14,0.00020655354796476655,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,3.142396012150794e-08,0.0016646715966627359,0.3760493322762923
176,1.1610402390008948e-16,1.1753347480912246e-13,1.2149685289604505e-14,0.0002065535478513217,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,1.1097323198395636e-08,0.0011150624227236315,0.35147630410522185
177,8.175168226360711e-17,5.5331056630621575e-14,6.876307210716894e-15,7.167356610620724e-05,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,1.9612150906012278e-09,0.0002813317698475092,0.0027735974997223777
178,8.175168226360711e-17,3.4888389415216335e-14,4.436171464385135e-15,1.5141159935680125e-05,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,8.915153419575553e-10,0.00018365634275058657,0.0011056075717670978
179,8.175168226360711e-17,2.3657195184443685e-14,3.903471277731668e-16,1.514115992039142e-05,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,1.4342387515739166e-10,0.00016844681627111748,0.0007055416946623439
180,8.175168226360711e-17,1.9822529759311094e-14,7.562423868838118e-17,1.2204301425549107e-05,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,3.7650600619811665e-11,6.26680564133582e-05,6.069724677604633e-08
181,8.175168226360711e-17,9.281685965131326e-15,7.562423868838118e-17,1.4507955102289515e-06,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,1.0019220931236623,2.249275935932187e-05,1.0063688986340926
182,8.175168226360711e-17,2.862700523312955e-15,7.562423868838118e-17,1.4507954628102802e-06,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,0.36340606916040125,1.3705856998679678e-05,0.47838628818276235
183,8.175168226360711e-17,2.2621095146127774e-15,7.562423868838118e-17,6.574328543583813e-07,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,0.32481300995544493,1.0018165257026748,0.4412967412866512
184,8.175168226360711e-17,1.5215143416485443e-15,7.562423868838118e-17,3.760309807074176e-07,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,0.3026482612668715,0.44438207969871835,0.3760476711756561
185,8.175168226360711e-17,5.18629450917061e-16,7.562423868838118e-17,3.392869597787105e-08,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,0.2859137578739705,0.3706910266454384,0.35146762317498165
186,8.175168226360711e-17,7.478197685052762e-17,7.562423868838118e-17,1.5890464126553635e-08,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,0.007254527802200244,0.36866679041826383,0.0027735015421458844
187,8.175168226360711e-17,7.478197685052762e-17,7.562423868838118e-17,1.2017775376209222e-08,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,0.001972767777886344,0.3443833224501793,0.0011057504454779574
188,8.175168226360711e-17,7.478197685052762e-17,7.562423868838118e-17,1.2017775368007089e-08,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,0.0019704667142589074,0.004628992483240568,0.0007054975164044818
189,8.175168226360711e-17,7.478197685052762e-17,7.562423868838118e-17,6.24955321583291e-09,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,0.0008258877653262628,0.0016644972762752915,6.069400991600014e-08
190,8.175168226360711e-17,7.478197685052762e-17,7.562423868838118e-17,3.861317460042062e-09,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,0.00034722173640502543,0.0011150577251094896,1.0063688314952386
191,8.175168226360711e-17,7.478197685052762e-17,7.562423868838118e-17,1.353943739096265e-09,7.475409600386043e-17,7.464105727965981e-17,3.080831262265122e-17,2.960967679672601e-17,0.00025144562107916216,0.00028129281136237284,0.4783859947526129
192,8.175168226360711e-17,3.8591120509810097e-17,1.9058016894304207e-17,6.691763325858645e-10,7.475409600386043e-17,2.3313610293364586e-17,3.080831262265122e-17,2.960967679672601e-17,0.00020582055282070732,0.00018365373952721687,0.4413085648376969
193,8.175168226360711e-17,1.0383790219173314,1.0717859764599331,6.691763246250764e-10,1.037739567658998,1.0362855117151721,3.080831262265122e-17,2.960967679672601e-17,7.816470808724835e-05,0.00016844558005104762,0.37604756960706154
194,8.175168226360711e-17,0.46876198276522013,0.4438516729204824,2.2031756454160074e-11,0.468693399560717,0.4143103110849227,3.080831262265122e-17,2.960967679672601e-17,7.510573103485534e-05,6.266605408350043e-05,0.35145709289786475
195,8.175168226360711e-17,0.3159710219320551,0.3391681365876424,2.5109462810964237e-13,0.31623006921742547,0.3034886937988648,3.080831262265122e-17,2.960967679672601e-17,1.1547665006966286e-05,2.2491040564452193e-05,0.0027735125476839985
196,8.175168226360711e-17,0.3158587831507522,0.2966628734151896,2.5107079832579247e-13,0.3152628041281881,0.3028943815328663,5.2959900723598455e-18,2.960967679672601e-17,8.665711885692828e-06,1.3706166073140324e-05,0.0011059294241256192
197,8.175168226360711e-17,0.2891071895481369,0.28633922110331295,5.244059883139586e-14,0.28999392570151666,0.29743154033782776,0.32388051502781684,2.960967679672601e-17,8.347625336062724e-06,1.001816424519303,0.0007054839191277263
198,8.175168226360711e-17,0.0031545120905494576,0.003446544582757357,5.2438973986058465e-14,0.0031771585098817924,0.0010035174921112465,0.0011672248153496033,2.960967679672601e-17,4.902505137422196e-06,0.44438672356302833,6.069057744764844e-08
199,8.175168226360711e-17,0.0030859076239397403,0.00287831996504279,3.0081178826708866e-15,0.003079382178760295,0.0006413178729976802,0.00026209290319997294,2.960967679672601e-17,2.5814235020307563e-07,0.3706932939021187,1.006368797551287
200,8.175168226360711e-17,0.0014456181576353465,0.0016486190571561895,3.0030955949016218e-15,0.0012197879684453519,0.0004978274020661873,0.00024776508899874376,1.1969603860891839e-17,1.9380788319109136e-07,0.3686685651588638,0.47838483943230364
201,8.175168226360711e-17,0.0010293883562514103,0.0009619221702663102,6.27063672772409e-16,0.0009893466628153292,0.00010837845929853934,0.00023039005078318025,,1.4806868245432487e-07,0.3443830423195082,0.44132996431802773
202,8.175168226360711e-17,0.00044457647915975893,0.0007782927095414164,6.242210967108031e-16,0.00044693057688625866,9.948889679040907e-05,6.557516346630286e-06,,1.4199351588282452e-07,0.004629094139370809,0.3760467034869156
203,8.175168226360711e-17,0.00033450810139447205,0.0006881414546117712,9.34544411158576e-17,0.0003440456164039791,1.9477360937447322e-05,7.206361261355351e-07,,5.185598396481845e-08,0.0016644807926170873,0.3514341888912981
204,8.175168226360711e-17,0.0002872122978906501,0.0004331689178093686,9.34544411158576e-17,0.00031070275006728904,1.4483746625372666e-05,1.2846687265608448e-07,,4.5520403808264454e-08,0.0011150239483804427,0.0027738182902139067
205,8.175168226360711e-17,0.00019336460749819732,0.0002484567953841999,9.34544411158576e-17,0.00020300671609008292,8.42499087077228e-06,1.0322910606701389e-07,,3.16374002766485e-08,0.00028128623023144616,0.0011062095468906763
206,8.175168226360711e-17,0.00013908072078735014,9.523089822769484e-05,9.34544411158576e-17,0.0001586241718780325,2.602526158739874e-06,3.08101697075569e-17,,1.1274760553783374e-08,0.0001836581560515176,0.0007053393523933037
207,8.175168226360711e-17,2.620571525195958e-05,6.41505890197194e-05,9.34544411158576e-17,3.172955556948375e-05,2.0196138416145807e-06,3.08101697075569e-17,,3.3983116624442236e-09,0.00016844879679376424,6.067554246609875e-08
208,8.175168226360711e-17,2.0890042315868415e-05,3.966010876946964e-05,9.34544411158576e-17,2.114346224938664e-05,4.948917461621044e-07,3.08101697075569e-17,,1.0322211104988025e-09,6.266866356736675e-05,1.006368547008738
209,8.175168226360711e-17,1.9396770565610172e-05,2.206749511480356e-05,9.34544411158576e-17,1.9873827312567334e-05,2.396362977934494e-07,3.08101697075569e-17,,3.6404040041932576e-10,2.2490862181622124e-05,0.4783806802812553
210,8.175168226360711e-17,1.0621699112767586e-05,9.288619804062415e-06,9.34544411158576e-17,1.1219106660425804e-05,7.486943849671189e-17,3.08101697075569e-17,,2.1169505027849037e-11,1.3706791397557763e-05,0.4413595306341698
211,8.175168226360711e-17,1.0251345153019376e-05,9.260153036572048e-06,9.34544411158576e-17,1.0086594958621125e-05,7.486943849671189e-17,3.08101697075569e-17,,1.0019167803508913,1.0018165099929275,0.37605088393390945
212,8.175168226360711e-17,6.982099687444625e-06,3.122053330935526e-06,9.34544411158576e-17,7.345207088968129e-06,7.486943849671189e-17,3.08101697075569e-17,,0.3636422893113185,0.4443835195155176,0.3514021924270632
213,8.175168226360711e-17,4.033322561317744e-06,9.942119364657788e-07,9.34544411158576e-17,4.309224031936691e-06,7.486943849671189e-17,3.08101697075569e-17,,0.3253797512307386,0.3706911398252227,0.0027730227224699484
214,8.175168226360711e-17,2.7217110301701847e-06,6.966459797187759e-07,9.34544411158576e-17,2.571609575611942e-06,7.486943849671189e-17,3.08101697075569e-17,,0.3025821783059596,0.3686679394125881,0.0011065610872318028
215,8.175168226360711e-17,1.9165443410438255e-06,6.233884572896012e-07,9.34544411158576e-17,1.9816921246447795e-06,7.486943849671189e-17,3.08101697075569e-17,,0.2859598934782339,0.3443831692053278,0.0007052002279438375
216,8.175168226360711e-17,1.5513236027788438e-06,3.1268130412453066e-07,9.34544411158576e-17,1.7245417824754086e-06,7.486943849671189e-17,3.08101697075569e-17,,0.007801546717104481,0.004629112185855898,6.065057595852163e-08
217,8.175168226360711e-17,7.044987612977236e-07,1.79060926893285e-07,9.34544411158576e-17,7.490775147860111e-07,7.486943849671189e-17,3.08101697075569e-17,,0.0019874195582203448,0.0016644931859566051,1.0063672599468318
218,2.654142625079225e-17,4.323514942443784e-07,1.3748928656186565e-07,9.34544411158576e-17,4.524451569033243e-07,7.486943849671189e-17,3.08101697075569e-17,,0.001948004628649252,0.0011150420274345708,0.47836941510286496
219,1.0012914096464347,1.8843679394330462e-07,4.790191148134811e-08,9.34544411158576e-17,2.1145710426672453e-07,7.486943849671189e-17,3.08101697075569e-17,,0.0008365309210417491,0.00028128763769750046,0.4414225394936443
220,0.4538058822540897,1.122345026226596e-07,2.4982203368851413e-08,9.34544411158576e-17,1.003529099703785e-07,7.486943849671189e-17,3.08101697075569e-17,,0.0003561479323226911,0.00018365685017380964,0.37605390236938785
221,0.3895169186198441,5.3671470508432475e-08,1.7366830554400476e-08,9.34544411158576e-17,6.234684994810706e-08,7.486943849671189e-17,3.08101697075569e-17,,0.00025133532040845307,0.00016844929539057448,0.35132901219065693
222,0.3241191592102968,3.016924062537336e-08,1.1028200690618262e-08,9.34544411158576e-17,3.009443005302625e-08,7.486943849671189e-17,3.08101697075569e-17,,0.0002111287068604767,6.266784979565924e-05,0.002772582718723949
223,0.2857649416677438,1.7920791148662215e-08,4.0983780709692554e-09,9.34544411158576e-17,1.885670011319761e-08,7.486943849671189e-17,3.08101697075569e-17,,8.128687571134162e-05,2.2490454616945597e-05,0.001107036249473368
224,0.00571498867349147,1.524588459296824e-08,2.257456672588792e-09,9.34544411158576e-17,1.467385664194067e-08,7.486943849671189e-17,3.08101697075569e-17,,7.288316854959573e-05,1.3706847338685335e-05,0.0007068421628402969
225,0.002428416212704801,1.0788323885044713e-08,1.5059025348790856e-09,9.34544411158576e-17,8.843308206464771e-09,7.486943849671189e-17,3.08101697075569e-17,,1.142084552950647e-05,1.0018164911315626,6.068210034956639e-08
226,0.002026273942484703,5.892968522996814e-09,1.133549611755247e-09,6.580350973503082e-19,5.497893132287609e-09,7.486943849671189e-17,3.08101697075569e-17,,8.66283527379994e-06,0.444384906880629,1.0063682014673772
227,0.0004799045374052745,2.3915983451601114e-09,4.2635044347357e-10,1.3113587943383507,1.5147316422904892e-09,7.486943849671189e-17,3.08101697075569e-17,,8.34709953948842e-06,0.3706917104441351,0.47829780005960637
228,0.0003935191776743831,1.1345051736050645e-09,1.5801863560516198e-10,0.5453705084093257,9.240631741858494e-10,7.486943849671189e-17,3.08101697075569e-17,,5.0652117302715674e-06,0.36866747406184663,0.4415160707063342
229,0.0003256204334284563,3.444862235876697e-10,1.1591301411696269e-10,0.36338205744346674,1.768924920889584e-10,7.486943849671189e-17,3.08101697075569e-17,,2.581350429677325e-07,0.34438330411254353,0.3760195335089034
230,0.00024409389509588272,1.49726376199275e-10,2.3218067546931915e-11,0.36338205736128903,9.597265609016193e-11,7.486943849671189e-17,1.1750644353984092e-17,,1.992894355426777e-07,0.0046289510057878945,0.351192250621023
231,0.00014015665678271557,1.0533230975934846e-10,2.2238743499081785e-11,0.2196607833406653,2.4900638714126694e-11,7.486943849671189e-17,0.323880514991466,,1.4746319466661773e-07,0.0016644821646394528,0.0028030621182295735
232,0.00011395315375452194,8.005338040956129e-11,1.3871703024544737e-11,0.036123408110769126,6.794295688872224e-12,7.486943849671189e-17,0.0011672248152442973,,1.4199631611020092e-07,0.001115013204501121,0.0011071026453304432
233,7.584446002549265e-05,2.958276924701987e-11,6.442144101145895e-12,0.013292494448915679,5.7593295861976066e-12,7.486943849671189e-17,0.00026209290327905584,,5.192080099771682e-08,0.000281292881446737,0.0007091843067354572
234,4.640741559085656e-05,1.2095762766722127e-11,2.1904069664299198e-12,0.004353983007060337,3.0947119322588783e-16,7.486943849671189e-17,0.00024776508901015265,,4.787455527155908e-08,0.00018365585457464587,5.998167375060696e-08
235,3.569342018217698e-05,1.00666319539547e-11,1.7628223046212804e-12,0.001927816428868236,7.478563822671876e-17,7.486943849671189e-17,0.00023039005076040968,,3.1211015636980835e-08,0.0001684465969414002,1.0063469788840078
236,3.5136882552426936e-05,8.718436959759737e-12,1.1256493965672934e-12,0.0019278164259302745,7.478563822671876e-17,7.486943849671189e-17,6.557516357254529e-06,,1.1390819173316534e-08,6.266617325373686e-05,0.47823623607595406
237,2.0774114882405128e-05,7.0349901666183224e-12,4.230159785641498e-13,0.0008824040141625434,7.478563822671876e-17,7.486943849671189e-17,7.206361264606317e-07,,4.083519410017551e-09,2.249133257371889e-05,0.4418388818912888
238,1.2238097015611406e-05,1.2594097685108051e-12,1.8768765813259342e-13,0.0003442180982855937,7.478563822671876e-17,7.486943849671189e-17,1.2846687266099258e-07,,1.0384782648223732e-09,1.3706673870482094e-05,0.3760107868626775
239,6.338680707228717e-06,6.120578045646518e-13,1.0602538126161369e-13,0.00014819315167171105,7.478563822671876e-17,7.486943849671189e-17,1.0322910613232083e-07,,6.047433027559811e-10,1.0018165256826976,0.3509382957345406
240,2.410733371086734e-06,5.250019350421202e-13,3.80313170096508e-14,0.00014819314953612737,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,3.463097949262222e-11,0.44438348829578717,0.0027501315743905744
241,1.860850667565775e-06,3.035131779597005e-13,1.103263354474662e-14,7.67539949326513e-05,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,1.001913658005895,0.37069281870975035,0.0011025048980587875
242,1.685029226630239e-06,1.3141361005834533e-13,2.504289983650056e-15,5.1789500692456213e-05,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,0.36340578050069416,0.3686649467214591,0.0007192350903987144
243,7.153692442288883e-07,9.32705023648736e-14,1.7709534630319268e-15,5.178949957773657e-05,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,0.3256449786049772,0.3443841854852124,5.98671708406381e-08
244,6.489807099479921e-07,5.387639761010161e-14,1.7949129599366285e-16,1.8152271079506e-05,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,0.30256752663963243,0.004629027467921347,1.0062201833505997
245,2.2363914183473672e-07,3.035317413531094e-14,7.568009611560269e-17,1.3115640428215583e-05,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,0.28602751986561187,0.0016646811479288442,0.47958351283372613
246,1.8231158341366955e-07,7.674374368311073e-15,7.568009611560269e-17,1.3115640274780303e-05,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,0.008314005171294483,0.0011150604323546922,0.44147608185649495
247,1.0877827235431723e-07,3.1349783490026698e-15,7.568009611560269e-17,7.893849424627774e-07,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,0.0019986603742286487,0.0002813296868003079,0.3775435686953996
248,8.97466106830486e-08,1.780037949362341e-15,7.568009611560269e-17,2.222243557245827e-07,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,0.0019351087826241945,0.0001836556000708462,0.35564120124105114
249,3.960666923584414e-08,1.4306955034286634e-15,7.568009611560269e-17,6.195458279563302e-08,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,0.0008384609313886871,0.0001684469077896561,0.0030908962324527837
250,3.222329439202144e-08,7.821220317182738e-16,7.568009611560269e-17,2.2812761290486347e-08,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,0.00036479330881556234,6.266760730042059e-05,0.0010532543305889319
251,2.797161686427078e-08,7.480059226033418e-17,7.568009611560269e-17,8.497603116819002e-09,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,0.0002513063257361179,2.2492691687529316e-05,0.0006513951534889614
252,1.2224880785441575e-08,7.480059226033418e-17,7.568009611560269e-17,7.755882781598007e-09,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,0.00021885285321741966,1.3706073919782378e-05,6.240386659834641e-08
253,6.632083125087229e-09,7.480059226033418e-17,7.568009611560269e-17,7.755882760212043e-09,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,8.403704522480226e-05,1.0018165238906602,1.0060426392173818
254,5.745147968186296e-09,7.480059226033418e-17,7.568009611560269e-17,3.904298330321756e-09,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,7.1350031280597e-05,0.44438232630888075,0.4747660138119052
255,3.709230419991568e-09,7.480059226033418e-17,7.568009611560269e-17,2.466046948896872e-09,7.478563822671876e-17,7.486943849671189e-17,3.081016970397572e-17,,1.1366882062008408e-05,0.3706953640738309,0.4402805333826765
256,3.4235798727796634e-09,2.1615846376638198e-17,3.2181665316035584e-17,3.4425205401374514e-10,7.478563822671876e-17,7.449215252806269e-17,3.081016970397572e-17,,8.686595038478271e-06,0.36866184528272494,0.38238244934312426
257,1.9036937031605885e-09,1.038958459195762,1.0724643719805307,3.442520522207322e-10,1.0384163599925373,0.32708128774791395,3.081016970397572e-17,,8.432404949036351e-06,0.34438574444723863,0.34214183482311694
258,1.4663963437481703e-09,0.4694282061251354,0.4484723214311302,7.57370255454393e-11,0.4680948718220612,0.0010795532375453996,3.081016970397572e-17,,5.065199992226779e-06,0.004629361928031351,0.0020233354245847855
259,6.010196410004017e-10,0.31778879991172776,0.34499037364527807,5.441708376432593e-12,0.3186869492962865,0.00033219139066971096,3.081016970397572e-17,,2.5821400567816857e-07,0.0016646935245950433,0.000817176563830083
260,5.596237639587299e-10,0.31702126767898015,0.2924812426698414,5.4417079415936816e-12,0.31647557203763804,0.0002540600656390279,3.081016970397572e-17,,2.0746437016572653e-07,0.0011151257587744875,0.0006695771477206413
261,1.4093378426718682e-10,0.28856721800501406,0.2867301929111966,5.793893829927426e-13,0.2894241938972628,0.00024379646134808117,3.081016970397572e-17,,1.4729496760401375e-07,0.0002813937471038808,5.853269831690034e-08
262,1.0853527540379314e-10,0.004372463816836826,0.0032705520205609908,5.793865297916007e-13,0.0033556629685885927,1.8670872025909892e-05,3.081016970397572e-17,,1.4211259180086652e-07,0.00018365574609597918,1.005626349293678
263,8.532613618509827e-11,0.0033311472246786316,0.0027330000586229092,8.004910066943286e-15,0.0032747117209558237,2.445742453201827e-06,3.081016970397572e-17,,5.245024424941704e-08,0.00016844744993197417,0.4634089461688576
264,2.3128770370530052e-11,0.0012801368972182546,0.0014589331152206938,8.000660988766617e-15,0.0011128496668219355,2.062591202032529e-07,3.520650903446383e-18,,5.1172954431122495e-08,6.266734251986505e-05,0.411366258348026
265,1.281614556981394e-11,0.0010338892696049571,0.0009262936574441687,5.823602908076488e-16,0.0008910483599681343,1.4184312916631632e-07,0.3238822541492356,,3.043615825934049e-08,2.2494511617046442e-05,0.40574366913201704
266,9.097747641259896e-12,0.0005365653204097244,0.0008988580485919429,1.0040526420414506e-16,0.0004884142936443579,1.3757528042112696e-07,0.0011669627899024585,,1.1412056141031617e-08,1.3705214520324058e-05,0.33269717423847234
267,4.016289659395829e-12,0.0004294685278025352,0.0008202588626099485,9.617025192744165e-17,0.0004328911506576646,3.659452597667964e-08,0.0002621204832882049,,3.924336771752824e-09,1.001816516435448,0.001033075243765377
268,2.5238745920597706e-12,0.0003187498807077692,0.000419173895013824,9.617025192744165e-17,0.0003364988405748285,3.3022120810279627e-08,0.00024801034526044475,,1.0830312685580364e-09,0.4443830637470027,0.0004929860099065843
269,9.991894527727712e-13,0.0002115304942344027,0.00033111796501879157,9.617025192744165e-17,0.00022534129358917662,2.1657343069747393e-08,0.00023022440449880607,,5.472786110574597e-10,0.370700540215306,0.00031362948165880464
270,5.152508068140856e-13,0.00020939700871263074,0.00010128133872447799,9.617025192744165e-17,0.00019953855474723133,6.0415541555247325e-09,6.598741223676984e-06,,2.2444739437926197e-11,0.36866050375099374,2.191736921620827e-08
271,1.8327370206761738e-13,2.8163558654671054e-05,8.478053669569254e-05,9.617025192744165e-17,3.2382566594376725e-05,2.6399706444197545e-09,7.18710559000294e-07,,1.0019098995896476,0.3443879419598484,0.23877737339195543
272,1.789515735383354e-13,2.24123452176468e-05,5.629229569575567e-05,9.617025192744165e-17,2.314831713594261e-05,2.125738030347397e-09,1.2816777414204924e-07,,0.36356941620464633,0.004629373270569342,0.0003467727023913974
273,1.2522297371239353e-13,2.1366525114173486e-05,2.0302319839184678e-05,9.617025192744165e-17,2.2426671007271375e-05,1.0855990539796037e-09,1.0365051374500971e-07,,0.32596330413172064,0.0016650199185179139,0.23888365442457593
274,9.811005333677871e-14,1.0567553173148918e-05,1.0710029877257031e-05,9.617025192744165e-17,1.1648777604448354e-05,3.1122202362173703e-17,3.081033832843281e-17,,0.3025792246802697,0.0011152318030159354,0.0003464184840591105
275,3.657899434612773e-14,1.0396747580868145e-05,7.034298564118453e-06,9.617025192744165e-17,1.1061250962986583e-05,3.1122202362173703e-17,3.081033832843281e-17,,0.286072552322185,0.0002814293266283129,0.24449153563962348
276,2.577651741130672e-14,9.030643550415618e-06,2.831735607105815e-06,9.617025192744165e-17,9.765835501733239e-06,3.1122202362173703e-17,3.081033832843281e-17,,0.008525858605796008,0.00018365726417748208,0.0005843859621863139
277,1.4110638521304163e-14,4.435682585843597e-06,2.0724539119737866e-06,9.617025192744165e-17,4.136324836458997e-06,3.1122202362173703e-17,3.081033832843281e-17,,0.002008402707353153,0.00016844796218916508,0.24449153563963813
278,1.3263780950119231e-14,3.646638070636222e-06,6.100328698695229e-07,9.617025192744165e-17,3.9822254699254976e-06,3.1122202362173703e-17,3.081033832843281e-17,,0.0019309871623206436,6.269232191467196e-05,0.0005843859621862119
279,9.083625137420041e-15,3.181678469338925e-06,4.160417786292577e-07,9.617025192744165e-17,2.6629367371710567e-06,3.1122202362173703e-17,3.081033832843281e-17,,0.00084166502740213,2.249758329277226e-05,0.24340861987795004
280,7.377401935188539e-15,2.3475496959631886e-06,3.336032054680969e-07,9.617025192744165e-17,2.060117964153294e-06,3.1122202362173703e-17,3.081033832843281e-17,,0.00036923581393283404,1.3703116487205626e-05,0.0009625915195418745
281,4.681357300773044e-15,8.93439438383198e-07,3.0269544049915853e-07,9.617025192744165e-17,8.285918376635408e-07,3.1122202362173703e-17,3.081033832843281e-17,,0.00025129907613737724,1.0018167906506992,0.24340861987792953
282,2.0106447909119976e-15,4.185819323529743e-07,1.5177591882051818e-07,9.617025192744165e-17,4.293958855845207e-07,3.1122202362173703e-17,3.081033832843281e-17,,0.00022193022901277688,0.44438333224960863,0.0009625915195415891
283,1.6631102619709882e-15,2.432907029013596e-07,8.822973463835532e-08,9.617025192744165e-17,1.9140232565939003e-07,3.1122202362173703e-17,3.081033832843281e-17,,8.507329565220742e-05,0.37070615163972787,0.24325652710191575
284,1.0276840088479282e-15,1.4100692666206108e-07,4.258709946413491e-08,9.617025192744165e-17,1.3979828194024363e-07,3.1122202362173703e-17,3.081033832843281e-17,,7.067396084589458e-05,0.3686601312303039,0.0009945573730387686
285,6.942970522383082e-16,7.055736869800711e-08,1.618717303022658e-08,9.617025192744165e-17,8.630867546906197e-08,3.1122202362173703e-17,3.081033832843281e-17,,1.1329865161398051e-05,0.34439151933254203,0.243256527101886
286,4.375112118457244e-16,3.027356690269953e-08,1.0951223916502698e-08,9.617025192744165e-17,3.38053871967988e-08,3.1122202362173703e-17,3.081033832843281e-17,,8.722188186356477e-06,0.0046335844615303795,0.0009945573730379199
287,1.6966963856532226e-16,2.3018075103063715e-08,8.479954303192777e-09,9.617025192744165e-17,2.4341947304509903e-08,3.1122202362173703e-17,3.081033832843281e-17,,8.479615977575843e-06,0.0016663788025851592,0.243317025592876
288,9.927301028035214e-17,1.5144362628898358e-08,7.3177484725402e-09,9.617025192744165e-17,1.5138107198671767e-08,3.1122202362173703e-17,3.081033832843281e-17,,5.083483776004623e-06,0.0011154768071934625,0.0009656112141508166
289,9.108482405552098e-17,1.1681888380955813e-08,2.8737145449911e-09,9.617025192744165e-17,5.517834765535552e-09,3.1122202362173703e-17,3.081033832843281e-17,,2.5826305644925045e-07,0.0002816487588206009,0.2433170255928991
290,8.169493067809012e-17,6.944692634090902e-09,2.6213247267116944e-09,9.617025192744165e-17,3.747536965994481e-09,8.673301815520338e-19,3.081033832843281e-17,,2.1071947327422325e-07,0.00018365532364110926,0.0009656112141509461
291,8.169493067809012e-17,4.398391284804425e-09,1.2268880169399115e-09,1.281975625267222,3.585459635823433e-09,0.32716011738919226,3.081033832843281e-17,,1.4723914627796507e-07,0.0001684478800715522,0.24361761602596563
292,8.169493067809012e-17,2.9316474756862968e-09,9.205704152325531e-10,0.5783774296457659,2.831528227744151e-09,0.0010804440339542301,3.081033832843281e-17,,1.4220692864141816e-07,6.284865691656899e-05,0.0009742316861781
293,8.169493067809012e-17,8.8708520557857e-10,3.1605459479139555e-10,0.3451530236650701,2.9893860885272175e-10,0.00033133176090386946,3.081033832843281e-17,,5.3949669470205056e-08,2.2507019009065948e-05,0.24361761602604667
294,8.169493067809012e-17,4.3878006396788047e-10,2.4018784707248096e-10,0.3451530236095401,2.1371158925481985e-10,0.0002541335247524514,3.081033832843281e-17,,5.162843071648567e-08,1.3699010746760079e-05,0.0009742316861785278
295,8.169493067809012e-17,2.539997221140058e-10,8.309150958740139e-11,0.23959198393744746,8.707937098953523e-11,0.00024398897781684377,3.081033832843281e-17,,3.0403094693632344e-08,1.0018170617802489,0.24368637382560834
296,8.169493067809012e-17,1.4910292925126698e-10,7.294981960300757e-11,0.04068545908547483,6.876107735352942e-11,1.8634728086869584e-05,3.081033832843281e-17,,1.145212563455561e-08,0.44440624004024115,0.000975478822575892
297,8.169493067809012e-17,9.320251716615281e-11,3.060095952846104e-11,0.010384870871888588,5.441854959046029e-12,2.441693951177003e-06,3.081033832843281e-17,,3.7209719152473603e-09,0.37071834108126456,0.24368637382562017
298,8.169493067809012e-17,7.891614665251055e-11,6.9008105952843955e-12,0.004428026650421293,3.0225605913719297e-16,2.0538437302355113e-07,3.4147846635997015e-18,,1.1030422879919922e-09,0.36864714153306527,0.0009754788225761169
299,8.169493067809012e-17,6.3582674960595e-11,5.613651806444301e-12,0.004102850525093908,7.480153630824718e-17,1.4197681486296438e-07,0.32388225414392957,,5.455238016962853e-10,0.34439644229276933,0.2437363978397442
300,8.169493067809012e-17,1.972074546143969e-11,2.682631469378987e-12,0.004102850517867881,7.480153630824718e-17,1.38027554751906e-07,0.0011669627898788716,,3.9176414344705515e-11,0.004630769134638795,0.0009753045109538123
301,8.169493067809012e-17,1.1201886601072555e-11,1.4818578861176945e-12,0.002498765671088564,7.480153630824718e-17,3.670557114833018e-08,0.00026212048331213875,,1.0019079711348293,0.0016725047365327237,0.2437363978397948
302,8.169493067809012e-17,7.425162258140832e-12,7.912170712972432e-13,0.000598517853785527,7.480153630824718e-17,3.32577485611704e-08,0.00024801034527255664,,0.3634636623985051,0.0011157565995573455,0.0009753045109543173
303,8.169493067809012e-17,5.330959334576941e-12,4.4254034030071324e-13,0.0005148060567000309,7.480153630824718e-17,2.1602168898279146e-08,0.00023022440447467615,,0.32610299821286004,0.0002828802554880473,0.24376017689291485
304,8.169493067809012e-17,1.8220417885674948e-12,1.9974076589226736e-13,0.0005148060555987338,7.480153630824718e-17,6.004950893691779e-09,6.598741223206807e-06,,0.30258360096928527,0.0001836552843165446,0.0009753547934815718
305,8.169493067809012e-17,9.773136756590468e-13,1.3098423103344484e-13,0.00012731327070218123,7.480153630824718e-17,2.6355918956128493e-09,7.187105588143492e-07,,0.28611050942117494,0.0001684495705029048,0.24376017689289822
306,8.169493067809012e-17,6.114427302317367e-13,6.314320974083093e-14,6.0860664959368706e-05,7.480153630824718e-17,2.12288562376823e-09,1.281677741808422e-07,,0.00865864842387773,6.289431958284157e-05,0.0009753547934811951
307,8.169493067809012e-17,4.53336927876938e-13,3.364955355215774e-14,6.086066490802874e-05,7.480153630824718e-17,1.0891640518013703e-09,1.0365051371448095e-07,,0.0020138614251512268,2.2560741322416133e-05,0.24377524397239803
308,8.169493067809012e-17,2.785216028768112e-13,2.878184473873205e-16,1.3179790960839437e-05,7.480153630824718e-17,3.1129941288453454e-17,3.081033832791271e-17,,0.001929560454832719,1.3691814891327109e-05,0.0009754194339798132
309,8.169493067809012e-17,8.942404653693372e-14,7.568178305638697e-17,5.9968825289584824e-06,7.480153630824718e-17,3.1129941288453454e-17,3.081033832791271e-17,,0.0008426280843637413,1.0018190632143786,0.24377524397239153
310,8.169493067809012e-17,5.73074051194212e-14,7.568178305638697e-17,5.996882333809262e-06,7.480153630824718e-17,3.1129941288453454e-17,3.081033832791271e-17,,0.0003730415602855097,0.44452858742788254,0.0009754194339793835
311,8.169493067809012e-17,3.125050626464468e-14,7.568178305638697e-17,1.2187083450390018e-06,7.480153630824718e-17,3.1129941288453454e-17,3.081033832791271e-17,,0.0002512922716486093,0.37073911326633086,0.24378401348096315
312,8.169493067809012e-17,3.556506228349263e-15,7.568178305638697e-17,7.815714140203127e-07,7.480153630824718e-17,3.1129941288453454e-17,3.081033832791271e-17,,0.00022462808530473367,0.3686999040568532,0.0009754496919079507
313,8.169493067809012e-17,1.6221701132660248e-15,7.568178305638697e-17,8.249484634240008e-08,7.480153630824718e-17,3.1129941288453454e-17,3.081033832791271e-17,,8.584445922425972e-05,0.34440601698929685,0.2437840134808931
314,8.169493067809012e-17,1.4102050206924396e-15,7.568178305638697e-17,8.249484629565548e-08,7.480153630824718e-17,3.1129941288453454e-17,3.081033832791271e-17,,7.036648616464856e-05,0.004643522279496801,0.0009754496919074877
315,8.169493067809012e-17,2.872685231662902e-16,7.568178305638697e-17,7.226849394456441e-08,7.480153630824718e-17,3.1129941288453454e-17,3.081033832791271e-17,,1.1302833193719638e-05,0.0016943006842557859,0.24379035439718644
316,8.169493067809012e-17,7.481337622083517e-17,7.568178305638697e-17,2.0136689213683656e-08,7.480153630824718e-17,3.1129941288453454e-17,3.081033832791271e-17,,8.766175037487651e-06,0.0011162815258156373,0.0009754728164023719
317,8.169493067809012e-17,7.481337622083517e-17,7.568178305638697e-17,1.389821036218625e-08,7.480153630824718e-17,3.1129941288453454e-17,3.081033832791271e-17,,8.506591125934141e-06,0.0002874980007132992,0.2437903543971909
318,8.169493067809012e-17,7.481337622083517e-17,7.568178305638697e-17,3.99993045709696e-09,7.480153630824718e-17,3.1129941288453454e-17,3.081033832791271e-17,,5.08845369531858e-06,0.00018367088166812158,0.0009754728164040323
319,8.169493067809012e-17,7.481337622083517e-17,7.568178305638697e-17,3.2517269596851403e-09,7.480153630824718e-17,3.1129941288453454e-17,3.081033832791271e-17,,2.5834748732569303e-07,0.00016845416678350415,0.24379470232812792
320,8.169493067809012e-17,1.9351127410736592e-17,2.2968445491428062e-17,3.2517268860913105e-09,7.480153630824718e-17,3.1129941288453454e-17,3.081033832791271e-17,,2.125441640503268e-07,6.32282028724223e-05,0.0009754809507158417
321,8.169493067809012e-17,1.0391372193911224,1.0730233218381982,1.3153012535402234e-09,1.038419416261464,3.1129941288453454e-17,3.081033832791271e-17,,1.4688331962771295e-07,2.273620647263147e-05,0.2437947023280916
322,8.169493067809012e-17,0.46953591598858213,0.4471629836990344,1.6795873222300153e-10,0.4680996566223037,3.1129941288453454e-17,3.081033832791271e-17,,1.422359880936242e-07,1.3696826065295334e-05,0.0009754809507148317
323,8.169493067809012e-17,0.31740170723064437,0.3423301494426286,1.6795873058019083e-10,0.31867753387234554,3.1129941288453454e-17,3.081033832791271e-17,,5.516077282888213e-08,1.0018200307186806,0.24379609633128546
324,8.169493067809012e-17,0.31703208832092805,0.29390917438382913,8.039038239278057e-11,0.31647655390489626,1.241237860884021e-18,3.081033832791271e-17,,5.177917171771399e-08,0.4445205552276391,0.0009754921176031375
325,8.169493067809012e-17,0.2885537860752461,0.2860541047228232,9.135434493496813e-14,0.2894231161120313,0.3221235503185602,3.081033832791271e-17,,2.998141069452655e-08,0.3707619433343139,0.24379609633127014
326,8.169493067809012e-17,0.0034783180570618494,0.0037241065215617903,9.135362791340649e-14,0.0033564581784848785,0.0011813467639835533,3.081033832791271e-17,,1.1468354285355637e-08,0.36866042628255236,0.00097549211760226
327,4.128895906459779e-17,0.00334009213456383,0.0036116444399716618,2.5804834929934323e-14,0.003274354882966407,0.0002953468593810105,3.081033832791271e-17,,3.614488123108326e-09,0.34442325492111525,0.24379634860936247
328,1.0055265860054239,0.001161562160667042,0.0017775076441181043,2.5798257618162417e-14,0.0011125697171559602,0.00025208357014785444,3.081033832791271e-17,,1.116253819165055e-09,0.004682893225562473,0.0009755171299329435
329,0.36882756252550947,0.0010275192374756901,0.0010825098157412527,3.034526833982478e-16,0.0008912764138415686,0.0002430817026926991,3.081033832791271e-17,,5.218592662945062e-10,0.0017106501493967866,0.24379634860938557
330,0.3221303475864463,0.0005536633574953024,0.0008951252156110653,2.473630010952243e-16,0.000488438855213667,7.54593049414502e-06,3.081033832791271e-17,,3.365393050148418e-11,0.0011170518107137823,0.0009755171299335668
331,0.27208211716884195,0.00042829744957043633,0.0007645298987047004,9.253626571469928e-17,0.00043287423498648776,2.0115068072447463e-06,3.081033832791271e-17,,1.0019064672814977,0.00029813941102774315,0.2437987182055983
332,0.1998938618853741,0.0003069334863965138,0.0004067620944822462,9.253626571469928e-17,0.00033646152518191724,1.25592627641717e-06,3.7836103701054514e-18,,0.363537993556292,0.00018364991525569255,0.0009755027085490837
333,0.007111585780340625,0.00020114884783036367,0.0003470424422196906,9.253626571469928e-17,0.00022523331114989988,3.953245439847417e-07,,,0.3262401531646614,0.00016846526157115825,0.24379871820561957
334,0.0031568734316898485,0.00017445958483716054,9.782932562764421e-05,9.253626571469928e-17,0.0001995381281131854,2.05701947088356e-07,,,0.30258233953810937,6.274043285682662e-05,0.0009755027085485214
335,0.0007141894957603356,2.7492276884902563e-05,7.144644113087973e-05,9.253626571469928e-17,3.238111975001935e-05,1.2918712568421935e-07,,,0.28612491121161604,2.3001235276052478e-05,0.24379755535073722
336,0.0006462245978597419,2.2638965094355342e-05,5.208317183339212e-05,9.253626571469928e-17,2.3110342615693314e-05,7.21054935026422e-08,,,0.00871084558220666,1.3693938372624634e-05,0.0009755357515617594
337,0.0004944780376967738,2.1344406525568767e-05,2.1399563797071813e-05,9.253626571469928e-17,2.245963998711794e-05,4.376710628119682e-08,,,0.0020184497732136488,1.0018220461752998,0.24379755535069791
338,0.00034315055055635714,1.1504555262558996e-05,1.1314388479482865e-05,9.253626571469928e-17,1.1666258940074758e-05,1.2964066969558626e-08,,,0.0019287826172679776,0.444784835591944,0.0009755357515616864
339,0.0002859911927988871,1.0879996123654718e-05,1.0588628202183734e-05,9.253626571469928e-17,1.1067300067129655e-05,3.5719873479715767e-09,,,0.0008437579162886211,0.3708266382900409,0.24379717114062363
340,0.00012161011256250581,9.22773511473862e-06,2.5159124114228013e-06,9.253626571469928e-17,9.75171529879513e-06,1.6236588571393413e-09,,,0.0003747235822702598,0.36907313391206953,0.0009755084018960825
341,0.00012011465523560461,4.6124993867600134e-06,2.034654264314552e-06,9.253626571469928e-17,4.145303792263963e-06,1.2429790170927387e-09,,,0.0002512881358738399,0.3444631594528857,0.2437971711406336
342,9.077965815581412e-05,3.39240553926622e-06,7.022912484448532e-07,9.253626571469928e-17,3.986312674812605e-06,3.063669836479909e-17,,,0.0002253075567162196,0.004732405790821671,0.0009755084018964107
343,6.087291282216185e-05,3.1029393296180463e-06,6.945783571238669e-07,9.253626571469928e-17,2.670282554790775e-06,3.063669836479909e-17,,,8.61976225333489e-05,0.0017056018617457643,0.24379556508987046
344,3.369437062266857e-05,2.1686410124513093e-06,4.474367663413666e-07,9.253626571469928e-17,2.0471678172068972e-06,3.063669836479909e-17,,,7.027858724623369e-05,0.001119142336059637,0.0009755021622661139
345,2.123155751733297e-05,5.796265112244605e-07,4.2669310656990516e-07,9.253626571469928e-17,8.272739308403261e-07,3.063669836479909e-17,,,1.1294937413808938e-05,0.0003027074443428704,0.2437955650898792
346,1.361031456484658e-05,4.286892602281117e-07,2.8085386100355e-07,9.253626571469928e-17,4.295520955894071e-07,3.063669836479909e-17,,,8.783276632592335e-06,0.00018373077279129976,0.0009755021622657117
347,1.1911704417580227e-05,3.6226440480573507e-07,1.4415756667063339e-07,9.253626571469928e-17,1.9023620575867305e-07,3.063669836479909e-17,,,8.51467095963904e-06,0.0001684709370289395,0.2437941151538704
348,7.680365775454934e-06,1.8149122011721107e-07,4.84086897272198e-08,9.253626571469928e-17,1.401365325663566e-07,3.063669836479909e-17,,,5.083107804458746e-06,6.264056853976514e-05,0.0009754909444174056
349,7.281611846403781e-06,8.426687332976168e-08,1.9550368963869537e-08,9.253626571469928e-17,8.614197279568034e-08,3.063669836479909e-17,,,2.5835819772100685e-07,2.3047767133839093e-05,0.2437941151538987
350,3.887082089348313e-06,5.095065356160179e-08,1.3983436576617285e-08,9.253626571469928e-17,3.355972909624094e-08,3.063669836479909e-17,,,2.1283187946504522e-07,1.3883776817059252e-05,0.0009754909444188866
351,2.772120202173355e-06,2.2163980390585076e-08,9.025496415542518e-09,9.253626571469928e-17,2.4380746705546093e-08,3.063669836479909e-17,,,1.4662222524777103e-07,1.0018152669411982,0.2437909522477646
352,6.54641148871247e-07,2.1011911570937768e-08,8.042575826620429e-09,9.253626571469928e-17,1.513842881135622e-08,3.063669836479909e-17,,,1.4224656778488234e-07,0.4463773595791687,0.0009754608653516775
353,5.913610129613583e-07,1.8244812093605282e-08,3.4894352709815496e-09,9.253626571469928e-17,5.423462453961164e-09,3.063669836479909e-17,,,5.52382432190177e-08,0.37089890313555623,0.24379095224776398
354,4.407052336574022e-07,1.0052828289764962e-08,2.562743224337377e-09,1.424028496340596e-17,3.780144899057803e-09,3.063669836479909e-17,,,5.180505873725223e-08,0.3703923227674765,0.0009754608653500971
355,1.7899293539115973e-07,4.805883494959493e-09,1.1309465515052014e-09,1.1846547626674366,3.6148501679586517e-09,3.063669836479909e-17,,,2.987907163349052e-08,0.34447670459578,0.24378350556836634
356,1.398674456582311e-07,3.93647516449434e-09,7.948421816012588e-10,0.5683830788278178,2.8524532825232397e-09,3.063669836479909e-17,,,1.1478788664179726e-08,0.005191716697446052,0.0009754633726279182
357,1.0997825477842839e-07,1.0822378858123554e-09,3.254479051385266e-10,0.3542580076648192,2.983412928966559e-10,3.063669836479909e-17,,,3.5449774189873014e-09,0.0016807299211318326,0.2437835055683858
358,9.302799717018593e-08,8.062663788688573e-10,2.891771456084769e-10,0.35425800752384295,2.142430035537246e-10,3.278439994998095e-18,,,1.123044954135182e-09,0.0011207576460088196,0.0009754633726274977
359,7.151742843881912e-08,4.1294411569673113e-10,1.5304537257123415e-10,0.2273960069530908,8.658469056574773e-11,0.32212355032283535,,,5.187119996758545e-10,0.00026903820617666237,0.24377581296388842
360,2.1666578262435155e-08,2.715895271802357e-10,7.166139785812712e-11,0.048574250041572016,6.900359694491081e-11,0.0011813467639349498,,,3.372799720911786e-11,0.0001838225864692825,0.0009754112750669704
361,1.3031975907073355e-08,1.384454334583754e-10,4.76344503389496e-11,0.006095782646917364,5.405821493195256e-12,0.00029534685933139113,,,1.0019054541512156,0.0001685667902051365,0.24377581296391243
362,1.1547159575013637e-08,9.371680148670147e-11,2.2050373703718342e-11,0.0036500633379802565,3.023704084040008e-16,0.00025208357010800915,,,0.363483290853791,6.539777785448938e-05,0.0009754112750670941
363,8.085380386985224e-09,7.809006371334715e-11,1.8658225664300284e-11,0.00250420532650474,7.480159430388515e-17,0.0002430817026946715,,,0.32630111873586093,2.1593143459708744e-05,0.24376088056468412
364,5.606988297064362e-09,4.354719480726155e-11,1.51815750899445e-11,0.0020986458856658108,7.480159430388515e-17,7.545930490172827e-06,,,0.3025815755486862,1.3557587457860866e-05,0.0009753645981208078
365,4.052047291020008e-09,1.1032241988838506e-11,4.428792940936434e-12,0.002098645863872625,7.480159430388515e-17,2.0115068054225696e-06,,,0.2861452116341987,1.0018084620486734,0.24376088056467646
366,1.9090597306960583e-09,9.7953523415851e-12,2.17042608949656e-12,0.0009195163906021667,7.480159430388515e-17,1.2559262801712433e-06,,,0.008729587705367553,0.451527289070641,0.0009753645981206073
367,1.5213097137227532e-09,8.631379406352506e-12,7.364804522081595e-13,0.0009195163871222931,7.480159430388515e-17,3.9532454369026826e-07,,,0.002020560553781738,0.3711270048525491,0.24373641978131164
368,8.890734456358092e-10,5.938637730221073e-12,4.972334170333612e-13,0.0004611881533012285,7.480159430388515e-17,2.057019472858377e-07,,,0.0019282214867405037,0.3698949643774878,0.0009753326399365407
369,6.321526270155238e-10,4.154567012396929e-12,1.5827298548613242e-13,0.00020020781360987217,7.480159430388515e-17,1.2918712556281182e-07,,,0.0008439718647959869,0.34467668633506854,0.243736419781354
370,4.11793501409024e-10,3.0741272692095325e-12,8.05724986686658e-14,7.499315133701008e-05,7.480159430388515e-17,7.210549386190623e-08,,,0.00037597599500108756,0.005020424822077144,0.0009753326399350505
371,1.589320694089037e-10,1.0607870751262774e-12,5.673274661383482e-14,7.499315093624647e-05,7.480159430388515e-17,4.3767106292615656e-08,,,0.00025128564947626706,0.0017409661578273233,0.2436862760895955
372,8.50132543515725e-11,4.4781809129073515e-13,1.2780897067013137e-15,1.3905820765811137e-05,7.480159430388515e-17,1.2964066937517587e-08,,,0.0002263543876574678,0.001101985280702901,0.000975478677094444
373,7.133921506852469e-11,4.01608175316289e-13,9.163517334559337e-17,1.3332667360452636e-05,7.480159430388515e-17,3.5719873255692526e-09,,,8.647942258489303e-05,0.00020259111032518872,0.24368627608961083
374,5.262993986848229e-11,1.2915050244854687e-13,7.569950585794237e-17,1.3332667177647785e-05,7.480159430388515e-17,1.6236588507207514e-09,,,7.02287210542719e-05,0.00017896542844272648,0.0009754786770938024
375,2.0302156695984876e-11,5.823395718819616e-14,7.569950585794237e-17,7.755476458355697e-07,7.480159430388515e-17,1.2429790135161369e-09,,,1.1292674105379989e-05,0.00016859486819359372,0.24361716301735914
376,1.335410333628407e-11,5.280863468908398e-14,7.569950585794237e-17,4.3458055970993143e-07,7.480159430388515e-17,3.0636698365213495e-17,,,8.789888301016823e-06,6.55873884907558e-05,0.000974236195250715
377,7.3056224544436e-12,2.847045036539469e-15,7.569950585794237e-17,1.0467147044305111e-07,7.480159430388515e-17,3.0636698365213495e-17,,,8.519714740478541e-06,1.7920628233765792e-05,0.243617163017409
378,3.2819948120253023e-12,2.164685506085155e-15,7.569950585794237e-17,8.296982331029358e-08,7.480159430388515e-17,3.0636698365213495e-17,,,5.081553313646605e-06,1.056456172074692e-05,0.0009742361952517413
379,2.1583161345178106e-12,7.800621080966187e-16,7.569950585794237e-17,8.296982325544167e-08,7.480159430388515e-17,3.0636698365213495e-17,,,2.5841026730560643e-07,1.0018692148257748,0.24331743943669693
380,1.2749556551074816e-12,7.481718810658664e-17,7.569950585794237e-17,2.086922575922313e-08,7.480159430388515e-17,3.0636698365213495e-17,,,2.132479607473884e-07,0.4777166399036095,0.0009656259371987806
381,5.964679076409027e-13,7.481718810658664e-17,7.569950585794237e-17,1.72619051177604e-08,7.480159430388515e-17,3.0636698365213495e-17,,,1.4629569004195713e-07,0.36989155943908897,0.24331743943665277
382,5.640435926824374e-13,7.481718810658664e-17,7.569950585794237e-17,5.23993718661467e-09,7.480159430388515e-17,3.0636698365213495e-17,,,1.4225470856841342e-07,0.36930723124152837,0.0009656259371983679
383,1.3228073819390766e-13,7.481718810658664e-17,7.569950585794237e-17,3.706950788272863e-09,7.480159430388515e-17,3.0636698365213495e-17,,,5.553034862432817e-08,0.3443956054000261,0.24325729232581847
384,1.1143197529518957e-13,3.2758300861399216e-17,1.148147821966799e-17,1.4740990633046925e-09,7.480159430388515e-17,3.0636698365213495e-17,,,5.184911236351816e-08,0.004527703878246661,0.0009944897970866448
385,3.997310235194296e-14,1.0391865682412968,1.0730891393115642,1.4740990419886724e-09,1.0377468661295894,3.0636698365213495e-17,,,2.9776025127788217e-08,0.0018866189086568076,0.24325729232582985
386,2.977409156167443e-14,0.47050521225094083,0.4465051079824289,2.997948645538406e-10,0.46873948734639903,3.0636698365213495e-17,,,1.1483644424605764e-08,0.0009873857526584318,0.000994489797087004
387,1.6777147609914503e-14,0.3170176661223297,0.34463226227789157,2.997948643589073e-10,0.3161880778916747,3.0636698365213495e-17,,,3.5240893439218626e-09,0.00019830976602575238,0.24341160654292882
388,4.81024546789736e-15,0.31612164050062164,0.29051520151355376,1.0380804332513592e-10,0.31525516625132916,3.0636698365213495e-17,,,1.1265169987415889e-09,0.00016965058649147586,0.0009618921567074095
389,4.4759934756629766e-15,0.28850311991296873,0.28550502713508774,1.1551879136403586e-12,0.29000395223938247,3.0636698365213495e-17,,,5.128481329267617e-10,0.00015383626112750855,0.24341160654291033
390,4.4082891151923226e-15,0.004665980211037258,0.0035164108707068133,1.1551823014322172e-12,0.0031800341595960265,3.0636698365213495e-17,,,3.180075765234851e-11,5.1898107922550674e-05,0.0009618921567078891
391,3.825674470653648e-15,0.0033306972131242085,0.0030600817236454054,1.6285300572082807e-13,0.003078495157600955,3.0636698365213495e-17,,,1.0019047631085607,1.4226163383602252e-05,0.24449217953101945
392,2.403385261991063e-15,0.001140673080788141,0.0018161472204241123,1.6285207028303612e-13,0.0012189895672909516,1.398579585922959e-17,,,0.36351845360433976,1.381848932224093e-05,0.0005824024486848022
393,8.152794623467002e-16,0.0010148497541812471,0.0009915799101428973,5.260923974980954e-16,0.000989184541007062,0.3310850513639704,,,0.32635386057095067,1.001930044346304,0.24449217953103858
394,6.742522866254085e-16,0.0007165445692170895,0.0009037034240963135,2.238904674561998e-16,0.0004471691144875449,0.0015198485794465889,,,0.3025790789559039,0.46978237220581626,0.0005824024486841343
395,6.315369974731324e-16,0.00042723703055907124,0.0008625407052155245,8.379548239864928e-17,0.00034375324465886405,0.0004739935428761137,,,0.2861531516081095,0.36633674325810744,
396,5.590580702853697e-16,0.0003085244631008091,0.00046682126088005255,8.379548239864928e-17,0.0003108184939552688,0.00025957941189652965,,,0.008734332519382817,0.3502034641534811,
397,1.89975158053963e-16,0.00023488270399648492,0.0003844554635247704,8.379548239864928e-17,0.0002028531717906731,0.00023507332176019868,,,0.002022286272453277,0.3324160586188753,
398,1.0794772553650292e-16,0.0001684994848123801,0.00010294120816934884,8.379548239864928e-17,0.00015859226252796425,1.0707029302368841e-05,,,0.001927854168955255,0.002447894389918855,
399,9.047599714390565e-17,2.7614087782540047e-05,7.217608364921972e-05,8.379548239864928e-17,3.177124230065864e-05,2.31705243082041e-06,,,0.0008443385674113652,0.0007006320054071601,
400,8.219967077845133e-17,2.2617855704857738e-05,5.041121223613238e-05,8.379548239864928e-17,2.1107314565647957e-05,2.0000227041080226e-06,,,0.000376527916740592,0.00045686142424731087,
401,8.219967077845133e-17,2.1524383647764442e-05,2.0910450961394862e-05,8.379548239864928e-17,1.995050979133933e-05,9.423362336984402e-07,,,0.00025128404111122624,0.00022193531834447546,
402,8.219967077845133e-17,1.1500332441914642e-05,1.1881421586257495e-05,8.379548239864928e-17,1.1219902301229635e-05,2.889388515620741e-07,,,0.00022665348534565348,0.00018497946134248222,
403,8.219967077845133e-17,1.0788089555136446e-05,1.075208993672839e-05,8.379548239864928e-17,1.0100962289715874e-05,1.701345621201522e-07,,,8.6590924141762e-05,0.00016162681180589828,
404,8.219967077845133e-17,8.74818975657459e-06,3.3585204725461023e-06,8.379548239864928e-17,7.37432121351579e-06,9.477450990659998e-08,,,7.018419440048016e-05,4.043439770277586e-05,
405,8.219967077845133e-17,4.966475331517268e-06,2.3071259402745983e-06,8.379548239864928e-17,4.3065799484280855e-06,7.997261061701492e-08,,,1.1292470851322561e-05,1.0096254286854124e-05,
406,8.219967077845133e-17,3.5733966160626342e-06,8.147818411992288e-07,8.379548239864928e-17,2.563079622027127e-06,6.088976385477574e-08,,,8.797321597886343e-06,7.71632572991919e-06,
407,8.219967077845133e-17,2.982627991789246e-06,6.981752709020487e-07,8.379548239864928e-17,1.9831053105024e-06,1.9006228477786144e-08,,,8.521027792258075e-06,1.0033617002291793,
408,8.219967077845133e-17,2.7206540339963166e-06,4.773225978685803e-07,8.379548239864928e-17,1.7118487385280025e-06,9.63322846823763e-09,,,5.0775231857357165e-06,0.37195336145328023,
409,8.219967077845133e-17,7.074279887041695e-07,4.081768175568074e-07,8.379548239864928e-17,7.517014908017971e-07,5.990478796985166e-09,,,2.5841773917223585e-07,0.35325608809821424,
410,8.219967077845133e-17,4.3081174165989917e-07,2.748510737230368e-07,8.379548239864928e-17,4.533243713177441e-07,3.151561836194194e-17,,,2.131934621271317e-07,0.34353916456739736,
411,8.219967077845133e-17,3.861020048836722e-07,1.6973466075173313e-07,8.379548239864928e-17,2.1059939099783616e-07,3.151561836194194e-17,,,1.4612739970485274e-07,0.31508791684483756,
412,8.219967077845133e-17,2.1842952809349448e-07,4.737489219563131e-08,8.379548239864928e-17,1.0063227007169804e-07,3.151561836194194e-17,,,1.4226233611314355e-07,0.001794346192216481,
413,8.219967077845133e-17,8.784246290879027e-08,1.9222078525950335e-08,8.379548239864928e-17,6.245551660282786e-08,3.151561836194194e-17,,,5.550580011865816e-08,0.0005208511515222233,
414,8.219967077845133e-17,3.947130542303775e-08,1.4564540389286338e-08,8.379548239864928e-17,2.9852703497409455e-08,3.151561836194194e-17,,,5.184939733260174e-08,0.00035290747309679586,
415,8.219967077845133e-17,3.34672250324779e-08,6.891694374752584e-09,8.379548239864928e-17,1.886841907675599e-08,3.151561836194194e-17,,,2.9756730323511088e-08,6.063312570308796e-05,
416,8.219967077845133e-17,2.2996400651679728e-08,6.8199755246340504e-09,8.379548239864928e-17,1.497326832535777e-08,3.151561836194194e-17,,,1.1488479845215852e-08,2.9839842555155738e-05,
417,8.219967077845133e-17,2.063189212270388e-08,3.6844230539490927e-09,8.379548239864928e-17,8.885084698985723e-09,3.151561836194194e-17,,,3.5148901595333638e-09,8.990292594389954e-06,
418,8.219967077845133e-17,1.0627952081658834e-08,2.399755384251082e-09,4.580377394616998e-17,5.476956249216962e-09,3.151561836194194e-17,,,1.1277452552486722e-09,7.757678090120824e-06,
419,8.219967077845133e-17,5.165228320343577e-09,2.35409936958012e-09,1.1368971358097215,1.4899574714307499e-09,3.151561836194194e-17,,,5.142738645510553e-10,2.7909463231914526e-06,
420,8.219967077845133e-17,4.165139850173455e-09,1.4370307614199521e-09,0.36807439655210206,9.200999128766214e-10,3.151561836194194e-17,,,3.184593188169588e-11,1.0303508108428129e-07,
421,8.219967077845133e-17,1.058439197592143e-09,1.1226235656988235e-09,0.3433478899979756,1.7589947279460325e-10,3.151561836194194e-17,,,1.0019044637497332,0.2772239234230192,
422,8.219967077845133e-17,8.905692111316899e-10,3.4443395932681853e-10,0.3433478898299974,9.643928524843798e-11,3.151561836194194e-17,,,0.36350188982565246,0.00112050260506106,
423,8.219967077845133e-17,3.9360399305281754e-10,2.016106538440262e-10,0.23431642385755377,2.530921395553913e-11,3.151561836194194e-17,,,0.3263718399726165,7.793665309653499e-05,
424,8.219967077845133e-17,2.606084147602222e-10,1.4432414218089654e-10,0.038975995523401724,6.8925548067357944e-12,3.151561836194194e-17,,,0.302581731626883,7.787294005457261e-05,
425,8.219967077845133e-17,1.4396303667319464e-10,7.632472914811297e-11,0.005122276648476317,5.974770530436173e-12,3.151561836194194e-17,,,0.28615842834402855,2.466413573135039e-05,
426,8.219967077845133e-17,1.2141118531030505e-10,4.331655344117153e-11,0.003784263848203194,3.118955080047679e-16,1.6749096073553926e-17,,,0.008732130099504931,0.27732551974106245,
427,8.219967077845133e-17,8.838609728370643e-11,2.923997254501453e-11,0.0037842638360200942,7.47857534751068e-17,0.3310850514533043,,,0.0020227580162376826,0.0011197797465459574,
428,8.219967077845133e-17,4.471309001272898e-11,1.2279549802323409e-11,0.003187334109794682,7.47857534751068e-17,0.0015198485790138135,,,0.0019276671068928224,7.80367003337442e-05,
429,8.219967077845133e-17,3.626402348056592e-11,3.821813993602187e-12,0.0009726861857637685,7.47857534751068e-17,0.0004739935426727696,,,0.0008444499688367714,7.783731974167882e-05,
430,8.219967077845133e-17,2.2130365170778313e-11,3.5342144292731903e-12,0.0009632740288751156,7.47857534751068e-17,0.0002595794118742944,,,0.0003768406969229599,2.466719315308036e-05,
431,8.219967077845133e-17,1.0824463722660924e-11,2.4129966667852164e-12,0.000963274026222135,7.47857534751068e-17,0.00023507332189722614,,,0.00025128710166116337,0.286735462314567,
432,8.219967077845133e-17,6.850087901116914e-12,8.456615049797359e-13,0.000495920929333776,7.47857534751068e-17,1.0707029303067865e-05,,,0.00022692212331301367,0.0016503362429639594,
433,8.219967077845133e-17,6.511673743184337e-12,2.86133510820169e-13,7.21254662300558e-05,7.47857534751068e-17,2.3170524341885083e-06,,,8.66590920519796e-05,8.039065446974873e-05,
434,8.219967077845133e-17,4.764492605176102e-12,1.4616213412369585e-13,7.212546620264933e-05,7.47857534751068e-17,2.000022714259042e-06,,,7.016134412190828e-05,7.103956492807888e-05,
435,8.219967077845133e-17,4.6234070942340405e-12,6.583549593455581e-14,1.6849413632318203e-05,7.47857534751068e-17,9.423362337444951e-07,,,1.1291654754092824e-05,2.1494824644825836e-05,
436,2.4695846795647552e-17,1.9727407126575257e-12,3.4540874470239333e-14,1.0807881694038185e-05,7.47857534751068e-17,2.889388510440032e-07,,,8.799909884520086e-06,0.2867354623145824,
437,1.005349138610746,5.124226863071144e-13,2.075937815377605e-16,1.080788160431803e-05,7.47857534751068e-17,1.701345618812159e-07,,,8.522139931752852e-06,0.00165033624296346,
438,0.3941984007318571,2.810118609833954e-13,7.570270428932162e-17,1.2277268808504111e-06,7.47857534751068e-17,9.477450982816577e-08,,,5.076548874342861e-06,8.039065446979377e-05,
439,0.3444108462461143,2.403589602189241e-13,7.570270428932162e-17,5.52609103632179e-07,7.47857534751068e-17,7.997261102450873e-08,,,2.5842903150822347e-07,7.103956492809093e-05,
440,0.32043864292294727,8.46076596266051e-14,7.570270428932162e-17,1.1641721439591798e-07,7.47857534751068e-17,6.08897639517473e-08,,,2.1308336691519028e-07,2.1494824644825534e-05,
441,0.20875579064182542,3.95778331205277e-14,7.570270428932162e-17,9.50309399202994e-08,7.47857534751068e-17,1.9006228435398468e-08,,,1.4603825294828379e-07,0.2887356756395075,
442,0.010177711230863614,1.322333830730676e-14,7.570270428932162e-17,9.503093926172901e-08,7.47857534751068e-17,9.633228454054284e-09,,,1.4226611375370063e-07,0.0023925869081901354,
443,0.002996958329375777,7.862568027778993e-16,7.570270428932162e-17,3.459744672502499e-08,7.47857534751068e-17,5.990478821429866e-09,,,5.554599971525327e-08,7.431471572456618e-05,
444,0.001022672978909132,8.107182719835542e-17,7.570270428932162e-17,1.3022257183746291e-08,7.47857534751068e-17,3.151561837076168e-17,,,5.1854881716309746e-08,4.544529925941512e-05,
445,0.0007132420004920015,7.48169622984966e-17,7.570270428932162e-17,9.959222424578494e-09,7.47857534751068e-17,3.151561837076168e-17,,,2.9747352210999618e-08,2.9754709052363502e-05,
446,0.000635468173272092,7.48169622984966e-17,7.570270428932162e-17,6.314899630521719e-09,7.47857534751068e-17,3.151561837076168e-17,,,1.1489201557927391e-08,0.28873567563946956,
447,0.00035252622816269954,7.48169622984966e-17,7.570270428932162e-17,6.314899614917772e-09,7.47857534751068e-17,3.151561837076168e-17,,,3.512959881852386e-09,0.002392586908188545,
448,0.00032730856544424823,7.48169622984966e-17,2.4480263576748412e-17,2.783445800084239e-09,7.47857534751068e-17,3.151561837076168e-17,,,1.1283732226197252e-09,7.4314715724571e-05,
449,0.0002642274568919987,1.0391540687680636,1.073080394374947,8.531461244111404e-10,1.0359203578050435,3.151561837076168e-17,,,5.13176491314538e-10,4.544529925941443e-05,
450,0.00014109728523912772,0.4706953310463379,0.44688193931740117,8.531461118454989e-10,0.46952109128887076,3.151561837076168e-17,,,3.151444679385622e-11,2.9754709052417336e-05,
451,0.00011819403342114598,0.31722288548877764,0.3428784721446379,1.0793907592034901e-10,0.3178132754157076,3.151561837076168e-17,,,1.0019044947079025,0.28613883345487046,
452,5.898645272065866e-05,0.3145072706367912,0.29049804914982175,1.079390726629447e-10,0.3139697458321506,3.151561837076168e-17,,,0.36350207096635895,0.002389619067108829,
453,5.0283924184081815e-05,0.288502189829078,0.28570081064861996,8.759168117434872e-11,0.2905767794285278,3.151561837076168e-17,,,0.326369650053997,7.370407769705089e-05,
454,3.042033466042911e-05,0.00416910824210277,0.0044371163934493404,8.232185535246695e-14,0.0032176393394483167,3.151561837076168e-17,,,0.3025794506826932,3.781551030564409e-05,
455,2.796780290331638e-05,0.003366052723366718,0.003563679456499912,8.230881934689085e-14,0.00231136094971735,3.151561837076168e-17,,,0.2861572808190363,2.8006566798265453e-05,
456,1.406283197494333e-05,0.0011250405094833705,0.0020537242101346985,1.0153651240072336e-14,0.0011312623964921577,3.151561837076168e-17,,,0.008732070472405226,0.2861388334548846,
457,1.131420932786388e-05,0.0010018088683283433,0.0010812494866164304,1.0151271638246123e-14,0.0009885508723651941,3.151561837076168e-17,,,0.0020227712961636258,0.0023896190671071032,
458,6.110568894713895e-06,0.000686636933314126,0.0009181651511353808,5.047965819309263e-16,0.0004080580800725703,3.151561837076168e-17,,,0.0019276885770272794,7.3704077697028e-05,
459,4.46681855057178e-06,0.00042538949701451096,0.0008043100481929778,8.113102860046582e-17,0.0003040633128779254,3.151561837076168e-17,,,0.0008444368319412729,3.7815510305641456e-05,
460,4.063248310585692e-06,0.00029230005822481104,0.0004345405477519517,8.113102860046582e-17,0.00018585479789435448,1.8408712226001075e-17,,,0.0003768312664861743,2.80065667982863e-05,
461,1.82477262609347e-06,0.0002315039029352702,0.00037256468981818465,8.113102860046582e-17,0.00012095123025158763,0.33110422300061654,,,0.0002512889312801561,0.2856558443417118,
462,7.713690321202909e-07,0.00016852331855737851,9.735514484112562e-05,8.113102860046582e-17,0.00010427939085559788,0.0015198219579279127,,,0.00022692401905757308,0.0023784911523832782,
463,5.043705569432512e-07,2.7628711931805006e-05,6.925004069140542e-05,8.113102860046582e-17,2.5121912621178222e-05,0.00047380712481362815,,,8.665872272497695e-05,7.39535202029998e-05,
464,3.105974205206352e-07,2.2436984551630768e-05,6.57348788503009e-05,8.113102860046582e-17,2.2024557586576704e-05,0.0002596253190864284,,,7.016150504958601e-05,3.9002712120765897e-05,
465,2.2777450849269347e-07,2.1618097266740664e-05,2.1844338491947894e-05,8.113102860046582e-17,1.416550200722351e-05,0.00023506811640613528,,,1.1291750867427985e-05,2.7931071246648176e-05,
466,2.02627175819983e-07,1.1769629039161987e-05,1.2337471437880523e-05,8.113102860046582e-17,1.230027347586603e-05,1.0695780546818232e-05,,,8.79866172551916e-06,0.28565584434169605,
467,1.4027535567012347e-07,1.0453203085233768e-05,1.0576916092456449e-05,8.113102860046582e-17,6.963047665024825e-06,2.3123450202359047e-06,,,8.52333694390252e-06,0.002378491152382416,
468,8.345984616520065e-08,8.896831548476958e-06,3.371296930831486e-06,8.113102860046582e-17,5.859671820978623e-06,2.0052006617670367e-06,,,5.076546341839546e-06,7.39535202030373e-05,
469,6.664198301903128e-08,4.984703447042328e-06,2.0572153470621767e-06,8.113102860046582e-17,4.1863070967868745e-06,9.419899047433993e-07,,,2.584301193059209e-07,3.90027121207677e-05,
470,4.6244921066095846e-08,3.61144406986585e-06,7.321479535776391e-07,8.113102860046582e-17,1.838656173518121e-06,2.878420212787735e-07,,,2.1308708303176367e-07,2.7931071246592384e-05,
471,3.1283424814597216e-08,3.2051789993600347e-06,7.249875752328506e-07,8.113102860046582e-17,1.7673403337872145e-06,1.704102377191184e-07,,,1.4603822471409845e-07,0.28590205009506237,
472,1.2217207128982979e-08,2.537442745229725e-06,5.107800362931446e-07,8.113102860046582e-17,1.0485681393765287e-06,9.441145431674171e-08,,,1.4226523438737417e-07,0.002385118295503681,
473,8.651382196627285e-09,7.542407536052896e-07,4.790414841261785e-07,8.113102860046582e-17,2.612255277549621e-07,7.922731585987237e-08,,,5.554595127203802e-08,7.404579257739788e-05,
474,6.115641366914405e-09,4.316737014496814e-07,3.113361485394674e-07,8.113102860046582e-17,2.1203450377153137e-07,6.08852574002784e-08,,,5.185526011317927e-08,3.8850594915488755e-05,
475,3.420780193993184e-09,3.7433794319004296e-07,1.67409058858769e-07,8.113102860046582e-17,6.943486270156429e-08,1.9193507723292976e-08,,,2.9747207609533877e-08,2.7877799829505725e-05,
476,3.3559035960864963e-09,1.9657938664808481e-07,5.01595272169456e-08,8.113102860046582e-17,6.448642437298688e-08,9.552776503691879e-09,,,1.14894555238287e-08,0.28590205009508274,
477,1.4164235873340104e-09,8.985003231209905e-08,2.000816509132025e-08,8.113102860046582e-17,3.8923457836239485e-08,6.0203753133904486e-09,,,3.512808574646134e-09,0.002385118295504279,
478,1.024615919621277e-09,5.739302593446449e-08,1.5034138641477048e-08,8.113102860046582e-17,1.2671637640407973e-08,3.151750406348919e-17,,,1.128398817549238e-09,7.404579257737432e-05,
479,6.410061350630577e-10,2.868135107672525e-08,9.875407338499384e-09,8.113102860046582e-17,8.610405523231787e-09,3.151750406348919e-17,,,5.131664640162118e-10,3.885059491549455e-05,
480,4.542350783914511e-10,2.3039316557507415e-08,7.345158637014019e-09,8.113102860046582e-17,2.8983634365510112e-09,3.151750406348919e-17,,,3.1515885464688155e-11,2.7877799829517637e-05,
481,1.4195362148461736e-10,2.0551800632750738e-08,4.3217753272620764e-09,8.113102860046582e-17,9.44634993936035e-10,3.151750406348919e-17,,,1.0019047463028141,0.28596004105220924,
482,9.31767485855607e-11,1.0189108537712841e-08,3.9499143069387555e-09,9.075633122976136e-18,4.781472557376187e-10,3.151750406348919e-17,,,0.3635216531121282,0.0023883218386471228,
483,5.4761200010900465e-11,5.105408122235137e-09,2.9765235814801775e-09,1.150743072544188,2.9923150941845586e-10,3.151750406348919e-17,,,0.3263543813494105,7.41051312325411e-05,
484,5.441641449011586e-11,4.0398160814461166e-09,1.6036898621801967e-09,0.5156395271237754,1.1120866372391441e-10,3.151750406348919e-17,,,0.3025798051322893,3.878995286693095e-05,
485,3.9365289490654275e-11,1.1309071687361218e-09,1.2130332711595277e-09,0.35673743400434443,2.3885055604631145e-11,3.151750406348919e-17,,,0.2861529812877734,2.7649279534391578e-05,
486,1.586652769217525e-11,8.948884134735786e-10,3.1948566056486205e-10,0.356737433817605,2.064653906488428e-11,3.151750406348919e-17,,,0.008734217620998828,0.2859600410521931,
487,1.3925619854155504e-11,3.5889530185548344e-10,1.4317594332037998e-10,0.22642277367133648,1.0514653247840206e-11,3.151750406348919e-17,,,0.002022286903986111,0.0023883218386489095,
488,7.747181924671482e-12,3.143349035755813e-10,9.939516795279863e-11,0.037051593079310594,7.774345236922768e-12,3.151750406348919e-17,,,0.001927801820812339,7.410513123251588e-05,
489,2.913663045501907e-12,1.4178599515227183e-10,7.974809686824722e-11,0.007199611890787491,1.016891496432637e-12,3.151750406348919e-17,,,0.0008443477962042699,3.878995286693046e-05,
490,1.7216487015085825e-12,1.312547748079328e-10,5.6615875259284756e-11,0.003829386071153841,3.2477694898285244e-16,3.151750406348919e-17,,,0.0003765140414107258,2.7649279534392655e-05,
491,1.4992893554603683e-12,1.136592324634701e-10,3.7318572971549294e-11,0.003829386069634967,7.475414732062741e-17,3.151750406348919e-17,,,0.0002512842609214164,0.2860261476298385,
492,1.1974981254925255e-12,3.5971171205100496e-11,1.6135919415205456e-11,0.002795018801557455,7.475414732062741e-17,3.151750406348919e-17,,,0.0002266585836608412,0.0023882168292357884,
493,6.111492303045876e-13,3.518885138536092e-11,1.2896892469930671e-11,0.0015942486702939871,7.475414732062741e-17,3.151750406348919e-17,,,8.659353429154738e-05,7.409646524196429e-05,
494,2.9221368617377803e-13,2.431052197536344e-11,5.016412847332105e-12,0.001010378882268242,7.475414732062741e-17,4.743922113580986e-18,,,7.018620877073564e-05,3.884364925270105e-05,
495,2.557799453074977e-13,1.1972331599669429e-11,2.2740319480143643e-12,0.0010103788806175849,7.475414732062741e-17,0.3311042230242443,,,1.1292325990852949e-05,2.7567344306574973e-05,
496,1.1630489869684384e-13,1.1098392097469645e-11,9.467206305109299e-13,0.00029277601248690074,7.475414732062741e-17,0.0015198219599121376,,,8.79520034369797e-06,0.2860261476298465,
497,7.153977318587167e-14,9.574177202850028e-12,4.784782158661104e-13,0.00013531933554380233,7.475414732062741e-17,0.0004738071243025719,,,8.523183563011862e-06,0.0023882168292380917,
498,5.324784905176535e-14,5.5905896197681235e-12,1.7316613144271819e-13,8.585804574339692e-05,7.475414732062741e-17,0.00025962531906916956,,,5.077432091016106e-06,7.409646524200199e-05,
499,2.5753260093113993e-14,4.929473007016322e-12,1.5252381485113482e-13,8.585804555812587e-05,7.475414732062741e-17,0.0002350681165625331,,,2.5841453201161475e-07,3.884364925270766e-05,
500,1.5319032932225263e-14,2.457672397293243e-12,6.092672987664183e-14,1.2854995710113532e-05,7.475414732062741e-17,1.0695780520631858e-05,,,2.1320808479797293e-07,2.756734430651339e-05,
501,1.0327255156799076e-14,6.235002397447695e-13,8.530606449032275e-16,1.0717063097567816e-05,7.475414732062741e-17,2.312345021687034e-06,,,1.4612252858359556e-07,0.2860540197520312,
502,5.662469329557447e-15,3.2855708263617633e-13,1.1117119578075762e-16,1.0717062967595567e-05,7.475414732062741e-17,2.0052006715606328e-06,,,1.4226580381355197e-07,0.0023879973753493247,
503,3.8391899745628535e-15,2.625572972982917e-13,7.570307675838908e-17,1.0574783268820575e-06,7.475414732062741e-17,9.41989903847642e-07,,,5.5497168281324104e-08,7.406823668175648e-05,
504,2.1946678889648404e-15,1.3094801945550295e-13,7.570307675838908e-17,6.501663466966176e-07,7.475414732062741e-17,2.8784202153194885e-07,,,5.185704889052353e-08,3.879902182874308e-05,
505,1.990400275952191e-15,9.924571298376848e-14,7.570307675838908e-17,9.073853162547489e-08,7.475414732062741e-17,1.7041023766111058e-07,,,2.97572278009324e-08,2.7577136403645673e-05,
506,1.7881858828633548e-15,1.1475867434593721e-14,7.570307675838908e-17,8.475223137381669e-08,7.475414732062741e-17,9.441145421050754e-08,,,1.1488447816163113e-08,0.2860540197521937,
507,5.586623610784068e-16,6.622514957202661e-15,7.570307675838908e-17,8.475223126175115e-08,7.475414732062741e-17,7.922731576989922e-08,,,3.5150380639228916e-09,0.0023879973753484856,
508,2.260082911049807e-16,4.614771093111841e-16,7.570307675838908e-17,2.8736892751443327e-08,7.475414732062741e-17,6.088525740115292e-08,,,1.1277364843508587e-09,7.406823668181703e-05,
509,1.6555208387315264e-16,7.481612081855941e-17,7.570307675838908e-17,8.178194602506698e-09,7.475414732062741e-17,1.9193507638973738e-08,,,5.143554213247841e-10,3.879902182874238e-05,
510,1.5166073035211652e-16,7.481612081855941e-17,7.570307675838908e-17,7.541668984785828e-09,7.475414732062741e-17,9.552776500639127e-09,,,3.185176756805251e-11,2.7577136403604815e-05,
511,8.217620481527242e-17,7.481612081855941e-17,7.570307675838908e-17,5.845861801405966e-09,7.475414732062741e-17,6.020375320558562e-09,,,1.0019054673688264,0.28607532497824034,
512,8.217620481527242e-17,6.936799709623951e-17,1.424457864923506e-17,5.845861733457169e-09,7.475414732062741e-17,3.151750406584656e-17,,,0.36348704715786556,0.002387815818052936,
513,8.217620481527242e-17,1.039148691071503,1.0731260051006284,2.1437530869999124e-09,1.032267976856056,3.151750406584656e-17,,,0.32629706965039634,7.405504741857132e-05,
514,8.217620481527242e-17,0.47077053597825896,0.4463954356857146,2.143753079463009e-09,0.46255092657385494,3.151750406584656e-17,,,0.3025805318764208,3.880631299446036e-05,
515,8.217620481527242e-17,0.3173916699366622,0.3442882062498381,1.8345649447936277e-09,0.32031441238028835,3.151750406584656e-17,,,0.28614417942448434,2.7565014408149855e-05,
516,8.217620481527242e-17,0.31325057929067257,0.2894471034207522,1.4221283136339195e-10,0.30882900067119134,3.151750406584656e-17,,,0.008729394696694665,0.28607532497824384,
517,8.217620481527242e-17,0.28850524970547686,0.28562459161929715,1.4221282988420607e-10,0.2957702511650938,3.151750406584656e-17,,,0.0020205510836793453,0.002387815818050401,
518,8.217620481527242e-17,0.004808940914176769,0.0035611984810402816,7.449372172130848e-11,0.001993513681630184,3.151750406584656e-17,,,0.0019281923472148459,7.405504741857954e-05,
519,8.217620481527242e-17,0.0033889150411460433,0.0033765921275283155,2.179082315559955e-12,0.001599153897542258,3.151750406584656e-17,,,0.0008439425343668968,3.880631299445382e-05,
520,8.217620481527242e-17,0.0011188396607914818,0.001668698633389011,2.179080891618097e-12,0.0009772022099554035,3.151750406584656e-17,,,0.00037594675644714136,2.7565014408195758e-05,
521,8.217620481527242e-17,0.0009993659305303848,0.001068414473387498,8.940857260596403e-16,0.0007876091892336124,3.151750406584656e-17,,,0.0002512858910325726,0.28608663341452173,
522,8.217620481527242e-17,0.0007765826823494265,0.0009077022253145912,8.833151638303713e-16,0.0004085768570916495,3.151750406584656e-17,,,0.00022636306037107732,0.002387905424480777,
523,8.217620481527242e-17,0.00042492271932204404,0.000816190974041691,1.092621501647165e-16,0.00026500633959884674,3.151750406584656e-17,,,8.647995407015569e-05,7.405107815070445e-05,
524,8.217620481527242e-17,0.0002956095906754204,0.0004134160624906906,8.127190852350577e-17,0.00011904630239591637,3.151750406584656e-17,,,7.022921299000071e-05,3.8808487717527096e-05,
525,8.217620481527242e-17,0.00023958983382248435,0.00036630036602029595,8.127190852350577e-17,4.883861070512175e-05,3.151750406584656e-17,,,1.1292740040923195e-05,2.756709816135315e-05,
526,8.217620481527242e-17,0.00016612260474151082,0.00010019946768998987,8.127190852350577e-17,3.3296195178996006e-05,3.151750406584656e-17,,,8.78530422116046e-06,0.2860866334145826,
527,8.217620481527242e-17,2.757060413745011e-05,6.383245746054699e-05,8.127190852350577e-17,1.9628490005558423e-05,3.151750406584656e-17,,,8.524720542998858e-06,0.00238790542448122,
528,8.217620481527242e-17,2.237441506782552e-05,5.776860622280886e-05,8.127190852350577e-17,1.4003010746026722e-05,6.7085571838697205e-18,,,5.081428289218732e-06,7.405107815076899e-05,
529,8.217620481527242e-17,2.163583128661363e-05,2.1643893127504095e-05,8.127190852350577e-17,8.338283712699693e-06,0.3221332570276464,,,2.5841108258920385e-07,3.880848771752702e-05,
530,8.217620481527242e-17,1.1667396775944586e-05,1.451090183967284e-05,8.127190852350577e-17,7.73026220133393e-06,0.001181019080980538,,,2.1326961343106203e-07,2.756709816133805e-05,
531,8.217620481527242e-17,1.0407760724805003e-05,1.090301339828658e-05,8.127190852350577e-17,4.1107619856637225e-06,0.0002954261207957684,,,1.4629303482780992e-07,0.2860950336952589,
532,8.217620481527242e-17,8.889098955361194e-06,3.4174355392741803e-06,8.127190852350577e-17,3.2764169416502833e-06,0.00025187863234411417,,,1.4225785975708495e-07,0.0023880358145717128,
533,8.217620481527242e-17,4.9724404614959515e-06,2.225969573271696e-06,8.127190852350577e-17,1.1063179292390338e-06,0.00024338459321409753,,,5.55195999140859e-08,7.404980303797304e-05,
534,8.217620481527242e-17,3.9622064809485386e-06,9.489353189726047e-07,8.127190852350577e-17,7.95885150705439e-07,7.597383701215308e-06,,,5.185951188127252e-08,3.880748726869352e-05,
535,8.217620481527242e-17,3.2000912598785513e-06,7.310043086931252e-07,8.127190852350577e-17,1.8230390247362674e-07,2.017700049920003e-06,,,2.9776379291331728e-08,2.756666196749104e-05,
536,8.217620481527242e-17,2.692510684740915e-06,5.341658235618423e-07,8.127190852350577e-17,1.4490181152803908e-07,1.2542120067875426e-06,,,1.148379485251845e-08,0.28609503369528666,
537,8.217620481527242e-17,7.866490263865519e-07,4.2933982613970105e-07,8.127190852350577e-17,1.2405080125581408e-07,3.950329087704542e-07,,,3.5241216687831712e-09,0.0023880358145715605,
538,8.217620481527242e-17,4.3196827099895227e-07,3.142021256186778e-07,8.127190852350577e-17,7.686084664938505e-08,2.0550976862704033e-07,,,1.126487931793171e-09,7.404980303800645e-05,
539,8.217620481527242e-17,4.0402363342472057e-07,1.6590236967037527e-07,8.127190852350577e-17,5.3585933212949955e-08,1.290438845446824e-07,,,5.128903827913536e-10,3.880748726870184e-05,
540,8.217620481527242e-17,1.8799193036332892e-07,5.172484934778327e-08,8.127190852350577e-17,1.244220450997204e-08,7.203454014615576e-08,,,3.182265514109049e-11,2.7566661967509515e-05,
541,8.217620481527242e-17,8.755105765997636e-08,2.0016468971319808e-08,8.127190852350577e-17,2.903711088937047e-09,4.3764368603818526e-08,,,1.0019064797406874,0.2861000928550513,
542,8.217620481527242e-17,6.625808372132037e-08,1.4409657651412666e-08,8.127190852350577e-17,7.71319993060365e-10,1.2845533514499101e-08,,,0.36354435395526846,0.0023881160466980734,
543,8.217620481527242e-17,2.5412495809218315e-08,9.203522923719714e-09,8.127190852350577e-17,6.340834058539513e-10,3.5803192063295816e-09,,,0.3262343827061733,7.404918357901544e-05,
544,4.452654699844231e-17,2.3199570683197497e-08,7.649366066552074e-09,8.127190852350577e-17,3.1654098871206675e-10,1.6183687025723366e-09,,,0.3025814926955718,3.880816791791085e-05,
545,1.8576532965039035e-17,2.066644420732552e-08,6.473579834856902e-09,8.127190852350577e-17,9.049457469323675e-11,1.2349306628913859e-09,,,0.28612357849431275,2.7567182771725728e-05,
546,1.005217134065428,1.0327923622471442e-08,4.009846462351945e-09,1.9227646679962955e-18,4.9718240917162395e-11,3.06376621454983e-17,,,0.008710592425071172,0.28610009285498206,
547,0.36787237335578304,5.164821268643929e-09,3.0022548158897776e-09,1.1912151105934197,3.3016707980905155e-11,3.06376621454983e-17,,,0.0020184468789964305,0.0023881160466989655,
548,0.32001544006884763,4.158017321647992e-09,1.6103341804274e-09,0.5439937406806269,2.937658903813734e-11,3.06376621454983e-17,,,0.0019287493522304017,7.404918357906365e-05,
549,0.2724474822376756,1.1425029477325938e-09,1.1270390958798589e-09,0.3486591568444806,2.2964514784229727e-11,3.06376621454983e-17,,,0.0008437158862411387,3.880816791790513e-05,
550,0.21152532656553752,8.689552089785291e-10,3.49159103817817e-10,0.34865915676080494,5.154432170019687e-12,3.06376621454983e-17,,,0.0003746784064580033,2.7567182771692734e-05,
551,0.0041671480210055956,4.260437415090109e-10,2.3315326362261765e-10,0.26998546156884684,2.319676945565523e-12,3.06376621454983e-17,,,0.00025128877773735706,0.28610245040073806,
552,0.003473446831929596,3.731728454674479e-10,1.6529884653152277e-10,0.016800877842969155,5.666477019550076e-13,3.06376621454983e-17,,,0.00022532117586483428,0.002388162574872845,
553,0.0007796442514941675,1.3943569666081824e-10,9.637639544211347e-11,0.0062593689838928756,3.656599453275982e-13,3.06376621454983e-17,,,8.619926178424174e-05,7.404898225853123e-05,
554,0.0006063316791461517,1.2647193915533135e-10,8.684880223944079e-11,0.004346540391698703,2.9616173783001537e-16,3.06376621454983e-17,,,7.027734728336811e-05,3.880847649335719e-05,
555,0.00039273578096684806,1.1584766645429562e-10,7.222292540424026e-11,0.004346540369131526,7.467402241153055e-17,3.06376621454983e-17,,,1.12951032767202e-05,2.7567604518411222e-05,
556,0.0003468497994662982,6.055458944709119e-11,3.1613260396498037e-11,0.0030985423545170673,7.467402241153055e-17,3.06376621454983e-17,,,8.776365830055824e-06,0.28610245040084475,
557,0.00029656526548485414,3.577364041713658e-11,1.6023907263418484e-11,0.0008940339477845724,7.467402241153055e-17,3.06376621454983e-17,,,8.522046931937007e-06,0.0023881625748702526,
558,0.00015258107392907084,2.0512414139121022e-11,5.495196902672515e-12,0.0008940339455559737,7.467402241153055e-17,3.06376621454983e-17,,,5.0828908989628705e-06,7.404898225848763e-05,
559,0.0001271965988434726,1.1100003367973191e-11,3.3391698893214183e-12,0.0003895911630330682,7.467402241153055e-17,3.06376621454983e-17,,,2.583606918152171e-07,3.880847649335975e-05,
560,9.606165345155708e-05,1.0721459530986281e-11,2.218499719227274e-12,0.00022059219639451996,7.467402241153055e-17,3.06376621454983e-17,,,2.128567559204072e-07,2.7567604518387346e-05,
561,5.051178927896495e-05,9.351249605877226e-12,1.0492839457724029e-12,0.00016013787298640295,7.467402241153055e-17,3.06376621454983e-17,,,1.4661375632987791e-07,0.28610372219396385,
562,4.927302000566874e-05,7.34691325340433e-12,2.797425110079566e-13,7.177461031262934e-05,7.467402241153055e-17,1.373406499797288e-17,,,1.422509299388496e-07,0.0023882131517275235,
563,2.8823160910186497e-05,5.374178326197058e-12,2.3375350305568196e-13,7.177461028942312e-05,7.467402241153055e-17,0.32213325706753004,,,5.520435756037549e-08,7.404936268011636e-05,
564,1.601784257177556e-05,2.40851145059739e-12,1.2619286885948365e-13,2.3487378671762648e-05,7.467402241153055e-17,0.0011810190813453087,,,5.1835808042391114e-08,3.8809744567649554e-05,
565,1.116042629168336e-05,6.31558070367658e-13,3.0530160606552606e-15,2.3487378635395993e-05,7.467402241153055e-17,0.00029542612071043953,,,2.9879369562749315e-08,2.7567870611475848e-05,
566,5.608241156705739e-06,4.027392092012108e-13,1.2151305717374495e-16,1.5276607377987563e-05,7.467402241153055e-17,0.0002518786325418777,,,1.1478973518354907e-08,0.28610372219393737,
567,3.931425771321213e-06,3.0952395360623033e-13,7.570391138721432e-17,1.2396698653309462e-06,7.467402241153055e-17,0.00024338459317154785,,,3.545210272840847e-09,0.002388213151729097,
568,2.3076857655392113e-06,2.842661295307997e-13,7.570391138721432e-17,4.0463435088395204e-07,7.467402241153055e-17,7.597383698150144e-06,,,1.1230299872796275e-09,7.40493626800856e-05,
569,1.473129109540644e-06,1.2875067502528512e-13,7.570391138721432e-17,1.0087594439167083e-07,7.467402241153055e-17,2.0177000498808883e-06,,,5.188619652286673e-10,3.880974456765278e-05,
570,8.70913163142244e-07,1.8546686672079777e-14,7.570391138721432e-17,1.0087594432164332e-07,7.467402241153055e-17,1.2542120059555476e-06,,,3.3787194529111006e-11,2.7567870611424592e-05,
571,5.378893523369032e-07,7.001329308996766e-15,7.570391138721432e-17,5.979334264453389e-08,7.467402241153055e-17,3.9503290837341217e-07,,,1.001907960237634,0.2861051497787993,
572,5.23562645391169e-07,2.349742351371193e-15,7.570391138721432e-17,2.4012417772134755e-08,7.467402241153055e-17,2.0550976865885817e-07,,,0.3634726404744324,0.0023882022174315076,
573,2.468840727673248e-07,4.614747211330856e-16,7.570391138721432e-17,8.819378321962179e-09,7.467402241153055e-17,1.2904388472738478e-07,,,0.32609744389669887,7.404840835368293e-05,
574,1.4794328459653234e-07,2.6713953595422185e-16,7.570391138721432e-17,7.2020287690209584e-09,7.467402241153055e-17,7.203454040534518e-08,,,0.3025841515075498,3.880785554818152e-05,
575,1.193858583728534e-07,7.481589952329754e-17,7.570391138721432e-17,5.850717284964613e-09,7.467402241153055e-17,4.376436858632652e-08,,,0.28610951281059066,2.756823026087371e-05,
576,1.0442362298439659e-07,7.481589952329754e-17,2.8976999610521704e-17,5.8507172595315945e-09,7.467402241153055e-17,1.2845533536034462e-08,,,0.008658347486131738,0.2861051497789306,
577,5.083919292541545e-08,1.039140041938832,1.0730874862699646,2.5615060446744497e-09,1.036750665766067,3.58031920867564e-09,,,0.0020138658849128866,0.0023882022174300447,
578,4.647398634128416e-08,0.47081039761171595,0.4471115355189828,1.7905895668651973e-09,0.4150947611224466,1.6183687023344382e-09,,,0.0019294964621770982,7.404840835377166e-05,
579,1.9881926375706928e-08,0.3174137452155168,0.3430867107681391,1.7905895620141224e-09,0.303757493647921,1.2349306635408552e-09,,,0.0008425950419716601,3.880785554816417e-05,
580,1.744394604420487e-08,0.31270643023205363,0.2899289465727596,1.343635688942942e-10,0.30322371531907694,3.0637662149437725e-17,,,0.0003729852080931552,2.756823026082052e-05,
581,1.4048878019308195e-08,0.28849782941254964,0.28581661179696094,1.0299050530362142e-10,0.29668490533071,3.0637662149437725e-17,,,0.00025129270875362536,0.28610508249722993,
582,1.0161825043795308e-08,0.004353116283247372,0.004788668196758656,1.0299050475981703e-10,0.0008198466026361837,3.0637662149437725e-17,,,0.0002246484059507402,0.0023882489639700717,
583,5.877144456846941e-09,0.0033810766397070857,0.003516055405264155,2.7561702679680344e-11,0.0006949848163151301,3.0637662149437725e-17,,,8.584849027900742e-05,7.404899623011527e-05,
584,2.7704278105783857e-09,0.001115386170340081,0.002198298491101225,2.75617022311106e-11,0.0004999326466878055,3.0637662149437725e-17,,,7.036468064298524e-05,3.880953261101635e-05,
585,2.6631838585983823e-09,0.0009966124548051972,0.0010782184630537027,6.710931280022659e-14,0.00013861488898845515,3.0637662149437725e-17,,,1.1302642392669454e-05,2.7568405775164023e-05,
586,1.506880240257724e-09,0.000767774967663204,0.0009087111297042292,6.70968822258231e-14,6.297545231360028e-05,3.0637662149437725e-17,,,8.752652679772663e-06,0.2861050824972025,
587,9.908495881912194e-10,0.0004247377392268739,0.0008296389109648424,8.474645835305565e-17,1.5811384555924073e-05,3.0637662149437725e-17,,,8.520633071288366e-06,0.0023882489639699567,
588,8.723775664203328e-10,0.0002956711772771741,0.0004981040338184888,8.474645835305565e-17,1.5463168096001105e-05,3.0637662149437725e-17,,,5.088214525337558e-06,7.404899623013362e-05,
589,4.0841548720615353e-10,0.00024006067872024044,0.00038907488552384397,8.474645835305565e-17,1.4993820192484602e-05,3.0637662149437725e-17,,,2.583479487783845e-07,3.880953261101088e-05,
590,3.873670485307078e-10,0.0001621602301687325,9.643356883218058e-05,8.474645835305565e-17,5.833691592280547e-06,3.0637662149437725e-17,,,2.1256946634778114e-07,2.75684057751795e-05,
591,1.4595508744383978e-10,2.7614359124224025e-05,7.434727032782551e-05,8.474645835305565e-17,5.0735210754269615e-06,3.0637662149437725e-17,,,1.468787119925708e-07,0.28610416807703715,
592,9.667090911497949e-11,2.2378980135896935e-05,5.796917948229203e-05,8.474645835305565e-17,3.1591947175387104e-06,3.0637662149437725e-17,,,1.4224298640706353e-07,0.0023882042897534405,
593,9.186794031221399e-11,2.177012895680497e-05,2.1821191621761054e-05,8.474645835305565e-17,8.391634235276727e-07,3.0637662149437725e-17,,,5.511166782728803e-08,7.404900757534939e-05,
594,3.4031358434604164e-11,1.1541655914150219e-05,1.222267982663245e-05,8.474645835305565e-17,5.879510103267986e-07,3.0637662149437725e-17,,,5.1824324862724886e-08,3.8809025561128315e-05,
595,3.1457336824704325e-11,1.037040447463846e-05,1.0801126336225202e-05,8.474645835305565e-17,4.5088329674154856e-07,3.0637662149437725e-17,,,2.998214535229853e-08,2.7567883771330588e-05,
596,2.0367216506517487e-11,8.867511312889928e-06,3.253530095124002e-06,8.474645835305565e-17,1.8185021604880804e-07,7.00014927272419e-18,,,1.14683580965565e-08,0.28610416807703715,
597,1.1441942616683937e-11,4.958609304613126e-06,2.1719662228547437e-06,8.474645835305565e-17,1.0711618339122605e-07,,,,3.6156033833321887e-09,0.0023882042897510475,
598,4.469597976278163e-12,4.151334680546735e-06,7.597801892474893e-07,8.474645835305565e-17,9.510678883589451e-08,,,,1.1162324022166347e-09,7.404900757532324e-05,
599,3.715556981108409e-12,3.1683508900875264e-06,7.261383745721067e-07,8.474645835305565e-17,5.7982980167499975e-08,,,,5.221516517136741e-10,3.880902556111904e-05,
600,1.983113616819041e-12,2.654458071864424e-06,6.02191946814907e-07,8.474645835305565e-17,1.2635648103028793e-08,,,,3.374780414612362e-11,2.7567883771395115e-05,
601,1.4906331173866408e-12,7.942120211198268e-07,4.5120048328110686e-07,8.474645835305565e-17,6.429381916485835e-09,,,,1.0019099237423963,0.286102393925003,
602,8.409072560297638e-13,4.3195938637967877e-07,3.1273498717316245e-07,8.474645835305565e-17,6.214885793954339e-09,,,,0.3635825499869833,0.002388180345945637,
603,3.9048647139092165e-13,4.0635212678345684e-07,1.7633225979798022e-07,8.474645835305565e-17,9.595392264834293e-10,,,,0.3259526029889956,7.404929313825788e-05,
604,2.0285964262979573e-13,1.8761702959054973e-07,5.110835766697243e-08,8.474645835305565e-17,8.978089044105488e-10,,,,0.30257754364578615,3.880917251452208e-05,
605,1.2072081414230107e-13,8.79811390066605e-08,1.968794769466275e-08,8.474645835305565e-17,4.394535637829222e-10,,,,0.2860699229700352,2.7567702932460566e-05,
606,7.232977996615158e-14,6.225142905745263e-08,1.4882089309475887e-08,8.474645835305565e-17,2.75491771460002e-10,,,,0.008525571582557762,0.2861023939250839,
607,4.437095496781397e-14,2.5154509946153502e-08,1.0250910311151696e-08,8.474645835305565e-17,1.1915412323218208e-10,,,,0.0020084111350746224,0.0023881803459443146,
608,3.414289749280192e-14,2.3817684796208734e-08,7.000567325278101e-09,8.474645835305565e-17,6.472720804963798e-11,,,,0.0019309211408452304,7.404929313831249e-05,
609,2.1244332975426032e-14,2.0643828927299895e-08,5.601024769946979e-09,8.474645835305565e-17,4.173764462350751e-11,,,,0.0008415842693504614,3.8809172514510626e-05,
610,1.4355046425116284e-14,1.0149529934668874e-08,4.22819092552546e-09,1.2340353594477282e-18,1.5983268962803587e-11,,,,0.0003691509257743803,2.756770293247954e-05,
611,1.4219854021972085e-14,5.131143865506268e-09,3.2257085252567614e-09,1.116491886678845,7.850158382612609e-12,,,,0.00025130085903580515,0.28609998882574533,
612,5.766605006036661e-15,4.204204639163594e-09,1.6089353085404092e-09,0.3619328112090386,3.872208639538814e-12,,,,0.00022196029262763024,0.002388131462511538,
613,4.493926655611355e-15,1.1430874999053067e-09,1.1470899919793363e-09,0.3485926782452626,1.649366004990538e-12,,,,8.50791072447453e-05,7.40494806495151e-05,
614,1.4885468113992382e-15,8.633850917742209e-10,3.4659528082840726e-10,0.34859267817810047,1.6011255315870356e-12,,,,7.067013279161268e-05,3.880880422375905e-05,
615,1.2566391607033135e-15,4.131465270810639e-10,2.3964785993726355e-10,0.21858810127849304,2.716969721520091e-13,,,,1.1329807497443036e-05,2.7567249943531013e-05,
616,7.616042830474949e-16,3.548294024669305e-10,1.661675443548622e-10,0.013508118578359686,1.473861277685066e-13,,,,8.702463860408203e-06,0.2860999888256324,
617,7.154158739050369e-16,1.3947651047847247e-10,8.639817661871757e-11,0.006286120847446133,6.69492101464303e-14,,,,8.499826908287411e-06,0.00238813146251263,
618,5.909514108604874e-16,1.390805051323206e-10,8.309424800811129e-11,0.004831930641213686,3.5880609921037126e-16,,,,5.083259099464886e-06,7.404948064947821e-05,
619,2.207235815086267e-16,1.1676066910527043e-10,5.7591223630167575e-11,0.004831930624558636,7.488492432456383e-17,,,,2.5827461645233625e-07,3.880880422375577e-05,
620,1.7194558573693243e-16,5.2836723454622876e-11,3.918304558738636e-11,0.00133294016940677,7.488492432456383e-17,,,,2.1074729090303789e-07,2.7567249943549096e-05,
621,1.2376752509800536e-16,3.541057361431235e-11,1.6077610697215563e-11,0.0008888814979489661,7.488492432456383e-17,,,,1.472263722478288e-07,0.2860952891071913,
622,8.216358568224616e-17,2.4982740549878483e-11,5.5439293587744575e-12,0.0008780169050696363,7.488492432456383e-17,,,,1.4221931413779147e-07,0.002388021744800838,
623,8.216358568224616e-17,1.221617620029142e-11,2.2403091572933986e-12,0.000878016902563877,7.488492432456383e-17,,,,5.383356620341121e-08,7.404951591344182e-05,
624,8.216358568224616e-17,1.1391633528574954e-11,1.878829307200562e-12,8.52701426806185e-05,7.488492432456383e-17,,,,5.173573962210988e-08,3.880670184766903e-05,
625,8.216358568224616e-17,1.0523731216464518e-11,8.926904822138735e-13,8.527014242751393e-05,7.488492432456383e-17,,,,3.040587863500064e-08,2.7566695077459626e-05,
626,8.216358568224616e-17,6.40748887050558e-12,3.066550505368037e-13,2.120858029639126e-05,7.488492432456383e-17,,,,1.1452886422759905e-08,0.28609528910719306,
627,8.216358568224616e-17,5.057467965207474e-12,2.005715557799071e-13,2.1208580229635654e-05,7.488492432456383e-17,,,,3.723005295674692e-09,0.0023880217448026373,
628,8.216358568224616e-17,2.424418988966132e-12,1.8924595529727127e-13,1.8188340774476287e-05,7.488492432456383e-17,,,,1.1029979528698198e-09,7.404951591341977e-05,
629,8.216358568224616e-17,6.412310981078266e-13,8.638092711035244e-14,1.564330144569954e-06,7.488492432456383e-17,,,,5.464412136150063e-10,3.880670184766643e-05,
630,8.216358568224616e-17,3.93959282368529e-13,4.246402075162496e-16,1.0302867427342102e-06,7.488492432456383e-17,,,,3.933952231322841e-11,2.7566695077476787e-05,
631,8.216358568224616e-17,3.807082312646359e-13,1.1095753371684077e-16,1.2700745094271216e-07,7.488492432456383e-17,,,,1.0019136534473783,0.28608668264587306,
632,8.216358568224616e-17,2.93858971944934e-13,7.570453424340633e-17,8.762412374337222e-08,7.488492432456383e-17,,,,0.3634229678993173,0.002387923696893778,
633,8.216358568224616e-17,1.396941788288517e-13,7.570453424340633e-17,8.762412350676064e-08,7.488492432456383e-17,,,,0.3256335917137253,7.405133560337224e-05,
634,8.216358568224616e-17,2.018665926482147e-14,7.570453424340633e-17,6.422925600735545e-08,7.488492432456383e-17,,,,0.3025672854329924,3.880906512703727e-05,
635,8.216358568224616e-17,7.130635569685973e-15,7.570453424340633e-17,1.7494141746844983e-08,7.488492432456383e-17,,,,0.2860250613473997,2.7567173049100676e-05,
636,8.216358568224616e-17,3.0351405173075524e-15,7.570453424340633e-17,1.1712969371925424e-08,7.488492432456383e-17,,,,0.008313696954045643,0.2860866826459253,
637,8.216358568224616e-17,4.267092192610927e-16,7.570453424340633e-17,5.884095031261688e-09,7.488492432456383e-17,,,,0.001998691751378011,0.0023879236968950878,
638,8.216358568224616e-17,7.519198006019973e-17,7.570453424340633e-17,5.884094992598093e-09,7.488492432456383e-17,,,,0.0019350024495840676,7.405133560343174e-05,
639,8.216358568224616e-17,7.481571312233966e-17,7.570453424340633e-17,2.7341286457351866e-09,7.488492432456383e-17,,,,0.000838382273367893,3.880906512704005e-05,
640,8.216358568224616e-17,5.029910948578959e-17,1.769889615350775e-17,2.6108513476388766e-09,7.488492432456383e-17,,,,0.00036469361014747966,2.7567173049007943e-05,
641,8.216358568224616e-17,1.0391485117676926,1.0731769713899808,2.61085133990558e-09,0.32732924591346446,,,,0.0002513082402186116,0.2860755651765481,
642,8.216358568224616e-17,0.4708572977337596,0.44648431150286827,4.745457204300032e-10,0.0011095156193553664,,,,0.000218896531790443,0.002387798831459597,
643,8.216358568224616e-17,0.3174144303835657,0.34403235648518854,6.688962109488387e-11,0.00032155941295775823,,,,8.405099916030785e-05,7.405472071999544e-05,
644,8.216358568224616e-17,0.3123675452969298,0.2914356141182678,6.688961841302238e-11,0.0002564784566886902,,,,7.13472731849238e-05,3.88054679951787e-05,
645,8.216358568224616e-17,0.2884969965275767,0.28566630663897147,3.432615146428914e-11,0.00023945482839747017,,,,1.13668694327804e-05,2.756496847744335e-05,
646,8.216358568224616e-17,0.004912094235432925,0.0035392460938408117,3.432615015677429e-11,3.0363502894586367e-05,,,,8.655723456436825e-06,0.2860755651765569,
647,8.216358568224616e-17,0.0033720421546517177,0.0034496330325334257,6.923945103619111e-15,1.7698282961130615e-06,,,,8.463788572210503e-06,0.002387798831459557,
648,8.216358568224616e-17,0.0011159245834834917,0.00166312652667502,6.9143944631451134e-15,2.461157851058409e-07,,,,5.0649286157718195e-06,7.405472072001132e-05,
649,8.216358568224616e-17,0.0010018570049410316,0.0010326295199929436,4.956910674892638e-16,1.272780385973972e-07,,,,2.582247253680522e-07,3.880546799518074e-05,
650,8.216358568224616e-17,0.0008165770991716729,0.0009109681833158357,4.461936521386611e-16,1.1624483539924706e-07,,,,2.0748710122452136e-07,2.756496847746223e-05,
651,8.216358568224616e-17,0.0004245286317519237,0.0008056874970285746,7.905157568751822e-17,8.394229894670631e-08,,,,1.4727858005544793e-07,0.286054632122158,
652,8.216358568224616e-17,0.0002992094354031011,0.0003962376735132238,7.905157568751822e-17,3.680614853953906e-08,,,,1.4213474796678644e-07,0.0023880072252597485,
653,7.426170313777171e-17,0.000241871916674194,0.00026172729534928974,7.905157568751822e-17,2.3832528731148713e-08,,,,5.22191179304474e-08,7.40678466157999e-05,
654,1.1526792309897559e-17,0.00015978858218423518,9.76436274609554e-05,7.905157568751822e-17,1.162109726366369e-08,,,,5.1396454990426836e-08,3.879830598983625e-05,
655,1.0066574048686607,2.7666263276162036e-05,7.63281415806719e-05,7.905157568751822e-17,5.589640630042992e-09,,,,3.043527787903242e-08,2.757755231152966e-05,
656,0.4620110240964392,2.239015303612474e-05,5.9832860105683174e-05,7.905157568751822e-17,1.6593173826662162e-09,,,,1.1413594773698406e-08,0.2860546321221533,
657,0.3818671582133318,2.177114514607441e-05,2.161521725737557e-05,7.905157568751822e-17,1.4764952881115743e-09,,,,3.927059236744551e-09,0.0023880072252585116,
658,0.31952448379771736,1.1519445439971972e-05,1.4221195857400802e-05,7.905157568751822e-17,2.4012065698675865e-10,,,,1.0829831733409508e-09,7.406784661572015e-05,
659,0.18363178074895575,1.0339949464506973e-05,1.0868532922930908e-05,7.905157568751822e-17,7.6819585697671e-11,,,,5.486583993892462e-10,3.87983059898381e-05,
660,0.007632907027624758,8.804187135516355e-06,2.907549068015431e-06,7.905157568751822e-17,4.844576908372285e-11,,,,2.2478801588317876e-11,2.7577552311571925e-05,
661,0.0037242678857604497,4.953225013921879e-06,2.1941105236071973e-06,7.905157568751822e-17,4.5373300322045284e-11,,,,1.0019168156236105,0.28602679298475875,
662,0.001053345240310733,4.012872846126695e-06,9.697113192265911e-07,7.905157568751822e-17,2.8325583776875646e-11,,,,0.36366854558261846,0.0023882565220037445,
663,0.0008199760514024742,3.0840183993888135e-06,7.152730211185942e-07,7.905157568751822e-17,1.9071691527911855e-11,,,,0.3253612882741383,7.409619899147804e-05,
664,0.0006210743707747692,2.6780259195377695e-06,5.490703477577361e-07,7.905157568751822e-17,3.4277827132602623e-12,,,,0.3025809164248353,3.8843939789755986e-05,
665,0.00036975184826676274,7.731700918753515e-07,4.336404033753884e-07,7.905157568751822e-17,2.914870327795449e-12,,,,0.2859549163440274,2.756803818592865e-05,
666,0.00035852210822075365,4.318053828925821e-07,3.054381895351731e-07,7.905157568751822e-17,2.80180433573761e-12,,,,0.007801279654537414,0.28602679298469347,
667,0.00017960861122457388,4.0160683847940034e-07,1.4688846854054476e-07,7.905157568751822e-17,1.1166416264825297e-12,,,,0.0019875300754755693,0.002388256522003897,
668,0.00016921682657375167,1.900836547651972e-07,5.214872176252391e-08,7.905157568751822e-17,3.728428894904558e-13,,,,0.0019478773151638015,7.40961989914687e-05,
669,0.00015219440807257058,8.872492842785664e-08,2.0217963577144647e-08,7.905157568751822e-17,7.683383013160606e-14,,,,0.0008364149280894292,3.884393978975387e-05,
670,4.5219393450561616e-05,5.9358011352529986e-08,1.4095561421606593e-08,7.905157568751822e-17,5.249635690948695e-14,,,,0.0003560155604748825,2.7568038185893996e-05,
671,4.057398837695605e-05,2.5619928894380154e-08,1.2324652143559398e-08,7.905157568751822e-17,4.265004445116507e-14,,,,0.00025134263561956967,0.285960764969331,
672,3.396401642212214e-05,2.441318637047767e-08,8.535428472922123e-09,7.905157568751822e-17,2.5782128892816118e-14,,,,0.00021119020328101517,0.0023883298869751745,
673,2.410861794250262e-05,2.0604382043622253e-08,6.814047841014019e-09,3.164933570809982e-17,4.3147863260412356e-15,,,,8.131339956292807e-05,7.410489366681662e-05,
674,1.0658599626773278e-05,9.679686058171662e-09,4.098483236197764e-09,1.9059167197065793e-17,2.803784809935255e-17,,,,7.288341390762383e-05,3.879042857013837e-05,
675,6.527060008884354e-06,5.129903502990136e-09,2.929837105029764e-09,1.1629645320029782,0.32741858224839854,,,,1.142028068663664e-05,2.765005821757732e-05,
676,5.683010427478991e-06,4.194002559466283e-09,1.479511638500734e-09,0.5625736994661801,0.0011104053209750556,,,,8.628346107526058e-06,0.2859607649693608,
677,3.962152804874706e-06,1.1489720754534952e-09,1.2079880578172467e-09,0.3582797884400341,0.0003207820675846154,,,,8.382031236638248e-06,0.002388329886977721,
678,1.4631803563275645e-06,8.634530509771841e-10,3.4430089769584717e-10,0.35827978829662616,0.00025657067523636294,,,,5.065042428097846e-06,7.410489366688509e-05,
679,1.409823558789551e-06,4.3622662319415865e-10,2.436854382542329e-10,0.2323165212522747,0.00023964659794867976,,,,2.5816376496336305e-07,3.87904285701316e-05,
680,8.97668700164659e-07,3.4164007687439886e-10,1.6782776122909542e-10,0.014539272840599636,3.034494165174578e-05,,,,1.992870247041397e-07,2.765005821756686e-05,
681,5.862299653137427e-07,1.364464336582163e-10,9.99603627206982e-11,0.006017165689613125,1.7700724638552885e-06,,,,1.4743878226245134e-07,0.28590232428049867,
682,5.161625007353692e-07,1.3528491558137769e-10,8.520264240986329e-11,0.0036443028154844507,2.458760968797292e-07,,,,1.4204481038563681e-07,0.0023851237117004393,
683,4.660193362484451e-07,1.1689995547422366e-10,7.066449825315749e-11,0.003644302811920617,1.274988579127039e-07,,,,5.18447669352962e-08,7.404572028731425e-05,
684,1.697005828309558e-07,6.597382349788369e-11,3.227430905768664e-11,0.0026062798837477967,1.1650807278820714e-07,,,,4.7928630529540415e-08,3.8848324695548455e-05,
685,1.5368440501095897e-07,3.4270097114967455e-11,1.9096231354127435e-11,0.0010037483682288505,8.382160916444101e-08,,,,3.120886689657874e-08,2.788291865614268e-05,
686,1.0249713325457995e-07,2.786725205195788e-11,1.4950632258444902e-11,0.0010037483671998756,3.7004747462022097e-08,,,,1.1393624668278506e-08,0.28590232428058143,
687,7.740801434513722e-08,1.6158025742803756e-11,5.913506131816942e-12,0.0006421876265026525,2.3819959123846204e-08,,,,4.086591710254495e-09,0.002385123711700255,
688,6.610631223613587e-08,1.2372203455863747e-11,2.443512237969449e-12,0.0002839424950125003,1.159642697407891e-08,,,,1.038428857208136e-09,7.404572028734226e-05,
689,4.107066902331154e-08,1.0728648585439878e-11,1.510325291785615e-12,0.00015374550281054602,5.579071274228993e-09,,,,6.075686194670037e-10,3.884832469555203e-05,
690,2.2492999404091402e-08,6.390621546634008e-12,1.0884648248385208e-12,7.89670902828916e-05,1.6701483993727202e-09,,,,3.48370054556679e-11,2.7882918656138446e-05,
691,1.529669038767975e-08,4.974201794084976e-12,3.2598942540239553e-13,7.896709026371725e-05,1.478726097189718e-09,,,,1.001922144326439,0.28565767441238105,
692,1.4550136118936262e-08,2.6751867217798147e-12,1.4675739243630835e-13,3.0332453014800772e-05,2.4017083624142734e-10,,,,0.36343743488119956,0.0023785343342846267,
693,9.054115164381384e-09,6.12151693041708e-13,1.0508632743503728e-13,3.033245265578211e-05,7.730407790734488e-11,,,,0.3247895905658486,7.395159667690356e-05,
694,7.13410317354872e-09,3.977725359138553e-13,9.302160065041782e-16,1.3475215694193813e-05,4.907597656170357e-11,,,,0.3026457411938741,3.900466274879341e-05,
695,5.090408828516671e-09,3.2327196810337975e-13,7.570518714254131e-17,8.691733444169595e-07,4.552647585294466e-11,,,,0.28590674202277566,2.7936502732151415e-05,
696,4.000335744115394e-09,3.220177742870821e-13,7.570518714254131e-17,3.3638853681661154e-07,2.8645482808386247e-11,,,,0.00725487378853008,0.28565767441238976,
697,1.2289172722253665e-09,1.7245202275806172e-13,7.570518714254131e-17,1.29457043947672e-07,1.9110105616188036e-11,,,,0.0019725229654446647,0.0023785343342846766,
698,8.233461369848447e-10,1.8681202990037514e-14,7.570518714254131e-17,8.020803515533727e-08,3.3800876416601557e-12,,,,0.0019706473219868515,7.39515966768621e-05,
699,6.412896436829106e-10,5.567232488722097e-15,7.570518714254131e-17,8.020803513618802e-08,2.916597435969348e-12,,,,0.0008256990095371357,3.9004662748803104e-05,
700,4.687375646115608e-10,4.0554097195344445e-15,7.570518714254131e-17,1.8515146931096756e-08,2.805187340287458e-12,,,,0.0003470885992636734,2.7936502732153387e-05,
701,3.28003531580626e-10,3.5717409916775154e-16,7.570518714254131e-17,9.071359576137991e-09,1.1320407610501183e-12,,,,0.00025145814979829397,0.28614165981900347,
702,1.9850722216733704e-10,1.443107117189028e-16,7.570518714254131e-17,7.2083818265869754e-09,3.742185017911048e-13,,,,0.00020592033333553794,0.002389564415732791,
703,1.6796480521561808e-10,7.4815786661547e-17,7.570518714254131e-17,7.208381817103848e-09,7.606776682644415e-14,,,,7.820303774673824e-05,7.369351193545262e-05,
704,9.494520599682965e-11,6.851321631442451e-17,5.066944941494557e-17,3.9855759708665795e-09,5.25216244951004e-14,,,,7.509090384897936e-05,3.784306902947391e-05,
705,7.05508590261333e-11,1.0391464290842813,1.073193700659985,3.0530655699531456e-09,4.297182224325947e-14,,,,1.1545990696951601e-05,2.80104160436248e-05,
706,3.403308345641949e-11,0.47089243721781865,0.4466144369968987,1.1204793671981787e-09,2.5959664748985048e-14,,,,8.640377547606151e-06,0.2861416598190148,
707,3.011794169509386e-11,0.31743796521904305,0.34329886909864515,1.1204793565425127e-09,4.471698802409756e-15,,,,8.372139817134362e-06,0.0023895644157314855,
708,1.1020781422176374e-11,0.31212507932484557,0.2902728127092459,1.6587092013523827e-10,2.6297986258545548e-17,,,,4.902418248378551e-06,7.36935119354374e-05,
709,7.307581151701874e-12,0.2884903474346244,0.2853597495163312,1.4435822135208946e-10,0.32237606514821937,,,,2.5815529469122325e-07,3.784306902946318e-05,
710,3.1981934400627797e-12,0.0046378907246481145,0.005009644434842482,1.4435822105020558e-10,0.0011538279940983308,,,,1.9381290529575576e-07,2.8010416043665398e-05,
711,2.234916644835848e-12,0.0033714519931088,0.0035012067543253975,2.7189111580842952e-11,0.0003043859994417877,,,,1.4803052519142808e-07,0.288738870359115,
712,1.5587013546167755e-12,0.0011154967339345116,0.00235551464651263,2.718910873895422e-11,0.0002508341860787015,,,,1.4208960704029156e-07,0.0023917986136585924,
713,1.216646813024571e-12,0.0010014014500411591,0.0010777839086568116,7.098119359578779e-14,0.0002407891392112574,,,,5.175250382258505e-08,7.426694617510879e-05,
714,1.0830669549244643e-12,0.0008136615900353764,0.0009062286449955206,7.096570975983194e-14,8.054849413981426e-06,,,,4.560785559070607e-08,4.5503987345842476e-05,
715,3.2763705791333215e-13,0.0004244528296944585,0.0008505244239718322,4.196652888109451e-15,1.687349665886233e-06,,,,3.1635131049271996e-08,2.9752804223537953e-05,
716,2.00342029996884e-13,0.00029890777251557457,0.0005241356418528575,4.1962375748346076e-15,1.4719751453477966e-06,,,,1.127920387582818e-08,0.28873887035916146,
717,1.5853913159226698e-13,0.00024180157719274926,0.00038580541054095423,8.188092187923684e-17,4.041785148248375e-07,,,,3.4067396659008045e-09,0.002391798613658015,
718,1.1826471225208584e-13,0.00015852390295245406,0.00010512217615906672,8.188092187923684e-17,2.1587606685106823e-07,,,,1.0320195263518079e-09,7.426694617510017e-05,
719,6.646113995514336e-14,2.7749676097483383e-05,8.352403224282855e-05,8.188092187923684e-17,1.437878591872156e-07,,,,3.6329523599888206e-10,4.550398734583911e-05,
720,3.899677568720395e-14,2.2388456245838188e-05,5.063514015925571e-05,8.188092187923684e-17,8.272765066048762e-08,,,,2.202577492742716e-11,2.9752804223555676e-05,
721,3.54103707026545e-14,2.180452624862729e-05,2.0084293121533318e-05,8.188092187923684e-17,4.539817094864123e-08,,,,1.0019313376139738,0.28672951931023316,
722,2.524072577902997e-14,1.1503333072422297e-05,1.2265311763881079e-05,8.188092187923684e-17,1.5785560725325796e-08,,,,0.3633962794042868,0.0016483664129126154,
723,1.2437578195255988e-14,1.0329175092679771e-05,1.0784447703713719e-05,8.188092187923684e-17,1.399909468925377e-08,,,,0.32393432354444895,8.034247709112584e-05,
724,6.088648710324956e-15,8.758274402001653e-06,3.127936344632184e-06,8.188092187923684e-17,3.600967223383211e-09,,,,0.302651489376627,7.109034868013615e-05,
725,4.737855748382094e-15,4.949681916094211e-06,2.2445276946134134e-06,8.188092187923684e-17,2.147993629389668e-09,,,,0.2858641485046489,2.1454857625214005e-05,
726,1.8694293200604254e-15,3.917757475860256e-06,8.384146305871293e-07,8.188092187923684e-17,4.857832414953124e-10,,,,0.005909234425477938,0.28672951931023766,
727,1.3617373476904734e-15,3.030423845581327e-06,7.308245823165844e-07,8.188092187923684e-17,2.284123000584876e-10,,,,0.001992297916712566,0.0016483664129121798,
728,1.1472259068076592e-15,2.635715412221555e-06,5.866438601553662e-07,8.188092187923684e-17,1.8196870297376876e-10,,,,0.001964443283151319,8.034247709111371e-05,
729,1.1177322347752248e-15,7.605167241439506e-07,4.558526171768463e-07,8.188092187923684e-17,1.0070413773937405e-10,,,,0.0008180817343591564,7.109034868013254e-05,
730,7.508354714697546e-16,4.3182811926713776e-07,3.0243235407603736e-07,8.188092187923684e-17,5.43404284328902e-11,,,,0.0003332582658749512,2.145485762521133e-05,
731,2.9213794889836953e-16,4.049928945456491e-07,1.6971339506767784e-07,8.188092187923684e-17,1.391486114175831e-11,,,,0.00025162677908703693,,
732,2.2767217147798777e-16,1.9009135765674808e-07,5.027817411226263e-08,8.188092187923684e-17,7.135615097285184e-12,,,,0.000192143665520107,,
733,2.1438984156590277e-16,8.830979632642419e-08,1.993253558697333e-08,8.188092187923684e-17,3.5364833998131487e-12,,,,7.80834672687775e-05,,
734,1.3263241135898967e-16,6.033565286840144e-08,1.53770084614321e-08,8.188092187923684e-17,1.792217460735312e-12,,,,7.184675758416771e-05,,
735,1.0610313891519937e-16,2.5056954996992586e-08,1.108855248258274e-08,8.188092187923684e-17,8.0806371521e-13,,,,1.165188662398485e-05,,
736,8.232226776247647e-17,2.4925059682035716e-08,7.014159991683587e-09,8.188092187923684e-17,5.105692083636989e-13,,,,8.506406594048638e-06,,
737,8.232226776247647e-17,2.05796047318769e-08,6.29474161468051e-09,8.188092187923684e-17,2.843488269511232e-13,,,,7.857625959259997e-06,,
738,8.232226776247647e-17,9.869898466031407e-09,4.072684944070852e-09,1.28600166390548e-18,1.4046617005059991e-13,,,,5.139265039744494e-06,,
739,8.232226776247647e-17,5.139481509735374e-09,3.006895488307704e-09,1.270281619156921,1.0932635687494632e-13,,,,2.5861076907808696e-07,,
740,8.232226776247647e-17,4.196020673391088e-09,1.6580144247143054e-09,0.5819922691541898,3.6666478347751236e-14,,,,1.7338390267144318e-07,,
741,8.232226776247647e-17,1.1483734416980559e-09,1.1499604536527956e-09,0.34264725112488187,2.0102149833116484e-14,,,,1.488277478583198e-07,,
742,8.232226776247647e-17,8.599736247630862e-10,3.64250847421102e-10,0.34264725099259374,1.0928874054308083e-14,,,,1.4235783207147246e-07,,
743,8.232226776247647e-17,4.3324806572344104e-10,2.7034557563311943e-10,0.22776173902065264,0.32237606511105676,,,,5.1988231444766955e-08,,
744,8.232226776247647e-17,3.5578674021392015e-10,1.6956904621839054e-10,0.026520408753491497,0.0011538279938481156,,,,4.3877218504587876e-08,,
745,8.232226776247647e-17,1.349477020575018e-10,1.1419329132563498e-10,0.013236772367956468,0.0003043859995736654,,,,3.146575319043861e-08,,
746,8.232226776247647e-17,1.345138766357924e-10,9.330127552842113e-11,0.0034361926984413397,0.00025083418597320696,,,,1.1104131423819128e-08,,
747,8.232226776247647e-17,1.1753884355590769e-10,6.43844939450138e-11,0.0034361926844721936,0.00024078913923510008,,,,1.9738525091050075e-09,,
748,8.232226776247647e-17,5.991173062715351e-11,3.944859986637907e-11,0.003283953076582926,8.054849409760062e-06,,,,8.929559661217356e-10,,
749,8.232226776247647e-17,3.4261898834263744e-11,1.4513213517191248e-11,0.001061899741320872,1.687349669022627e-06,,,,1.45238974718886e-10,,
750,8.232226776247647e-17,2.817870141333109e-11,8.67167616985494e-12,0.001021550212422721,1.4719751455567442e-06,,,,4.055950121553593e-11,,
751,8.232226776247647e-17,1.574434705980323e-11,5.84593697235493e-12,0.0010215502098835797,4.0417851545301707e-07,,,,1.0019350535784297,,
752,8.232226776247647e-17,1.2021793249108242e-11,2.4966105875989423e-12,0.00038402614516916877,2.1587606653716505e-07,,,,0.3638964315332107,,
753,8.232226776247647e-17,1.0733669612887944e-11,1.9922232457363032e-12,0.00012223071879221615,1.4378785904515835e-07,,,,0.3235103696877036,,
754,8.232226776247647e-17,5.853934186986944e-12,1.079171884673262e-12,9.206382777755347e-05,8.272765101872674e-08,,,,0.30203720619228935,,
755,8.232226776247647e-17,4.8448065168773055e-12,2.863244014463978e-13,9.206382776661338e-05,4.5398171094831604e-08,,,,0.2864753124284488,,
756,8.232226776247647e-17,2.621792031546087e-12,1.9180810013714775e-13,1.708469422455696e-05,1.5785560718715534e-08,,,,0.005227481849176554,,
757,8.232226776247647e-17,6.142600459257337e-13,9.178688321868926e-14,1.4719577960358259e-05,1.39990946569923e-08,,,,0.0020823771118181683,,
758,8.232226776247647e-17,3.9656413282727085e-13,6.431832469350766e-15,1.4719577849262825e-05,3.6009672534467406e-09,,,,0.001936996979828892,,
759,8.232226776247647e-17,3.9296166597699214e-13,2.073268357078318e-16,1.9374008019188017e-06,2.1479936288627946e-09,,,,0.0008080535137267082,,
760,8.232226776247647e-17,3.1819061629875046e-13,7.570611129972083e-17,1.1777815964556272e-07,4.857832435427838e-10,,,,0.0003304787546739379,,
761,8.232226776247647e-17,1.6270327919802277e-13,7.570611129972083e-17,8.89347033470087e-08,2.2841229927442095e-10,,,,0.0002518171929208298,,
762,6.187039424575798e-17,1.9911450072746088e-14,7.570611129972083e-17,8.893470303542023e-08,1.8196870608119748e-10,,,,0.0001794147828198879,,
763,2.8923539114331706e-17,5.212985538913728e-15,7.570611129972083e-17,6.1269278902185e-08,1.0070413836372226e-10,,,,7.907556241057766e-05,,
764,1.0057196967648607,4.598764773100507e-15,7.570611129972083e-17,2.163374781206264e-08,5.434042852211429e-11,,,,7.617207990118005e-05,,
765,0.3196381693866002,6.300567640969679e-16,7.570611129972083e-17,1.1350035221792623e-08,1.3914861136392078e-11,,,,1.1047418110427748e-05,,
766,0.3017470324809043,4.61473716610105e-16,7.570611129972083e-17,8.037886737919255e-09,7.135615114881332e-12,,,,8.269601856957203e-06,,
767,0.27674864835998725,1.9627855239294753e-16,7.570611129972083e-17,8.037886734257284e-09,3.5364835269627198e-12,,,,7.3768841777715625e-06,,
768,0.20712720605232515,7.481573100026516e-17,3.8014414520695553e-17,5.766639517817652e-09,1.7922174322191034e-12,,,,4.0814265133564225e-06,,
769,0.008284091053546125,1.0391492794130244,1.073221264698744,2.202864564238887e-09,8.080637570859059e-13,,,,2.58301100036157e-07,,
770,0.002673788351666194,0.47089689282948954,0.44564570548370885,7.257612956673551e-10,5.105692813720352e-13,,,,1.917445680393114e-07,,
771,0.0009228295608293128,0.3174533862308813,0.3438448781514243,7.257612819691441e-10,2.843488271025448e-13,,,,1.4149469016577938e-07,,
772,0.00047298308726914206,0.3119867296212833,0.2949224501100165,1.5295069851657393e-10,1.4046617507668765e-13,,,,1.3998434044611765e-07,,
773,0.0003857321595232652,0.28849305205184467,0.2849597985083499,1.5295069754468795e-10,1.0932646834725322e-13,,,,4.881589869548539e-08,,
774,0.000369075610402508,0.005042730652801259,0.003517411478252449,1.3159589533692018e-10,3.666647790773059e-14,,,,2.5268760116195542e-08,,
775,0.00018251965599389375,0.003371751259083642,0.0030304785948887707,4.0111417533328624e-11,2.0102235261135482e-14,,,,2.4109961280183103e-08,,
776,0.0001567490489009461,0.001117688283240845,0.0019722320661020878,4.011141600367897e-11,1.0928877957222912e-14,,,,1.1079170763560013e-08,,
777,0.00010713828099355608,0.0010058440209668425,0.0009391325289780973,4.267618940277786e-14,0.33437728418609025,,,,1.7497803226465618e-09,,
778,7.856111278928548e-05,0.0008302810329583256,0.0009117455900841028,4.265181920920035e-14,0.0014174493862172638,,,,8.317756465743644e-10,,
779,5.828065864578848e-05,0.00042441401644555647,0.0007930322323050381,1.5185019314605191e-15,0.000516263970110147,,,,1.1263307653353826e-10,,
780,4.143819204724279e-05,0.0003006698504310972,0.00039136122756994765,1.5142301981550647e-15,0.0002629296742757033,,,,3.4546682455655346e-11,,
781,3.844887030682397e-05,0.00024237681476882802,0.00023094585234414156,9.134022694090209e-17,0.00023439758684890352,,,,1.0019416610761989,,
782,3.41032479285919e-05,0.00015771381282754727,0.00010312674720580106,9.134022694090209e-17,1.7035594733706238e-05,,,,0.3647966562375301,,
783,1.288891543993796e-05,2.7776443781334597e-05,8.240833623075476e-05,9.134022694090209e-17,4.241504593626685e-06,,,,0.32347958118829984,,
784,6.1817752518875024e-06,2.238754350788e-05,4.8171048713037974e-05,9.134022694090209e-17,2.599959981123022e-06,,,,0.3008690476926648,,
785,4.77035314871801e-06,2.178199775445017e-05,1.959704161014502e-05,9.134022694090209e-17,1.4263314165618385e-06,,,,0.2866629998386223,,
786,3.7681388297826204e-06,1.1473195090480412e-05,1.3173304397113392e-05,9.134022694090209e-17,3.4024340831030555e-07,,,,0.0028992557448862103,,
787,1.502560689798783e-06,1.0319917931500939e-05,1.0853584902339635e-05,9.134022694090209e-17,2.619295238987417e-07,,,,0.001990130599765797,,
788,1.1422817511259943e-06,8.74535206026723e-06,3.2233928643421487e-06,9.134022694090209e-17,1.6203451137252192e-07,,,,0.0017255554427367166,,
789,6.241004211220725e-07,4.9722610982259705e-06,1.972792848680711e-06,9.134022694090209e-17,9.158216854869346e-08,,,,0.0007920759262116002,,
790,5.486990821056165e-07,3.981677943654305e-06,9.3072880398449e-07,9.134022694090209e-17,5.851128377120428e-08,,,,0.00032292371086494403,,
791,4.098625584064902e-07,3.03197096858562e-06,6.808665121328505e-07,9.134022694090209e-17,3.748338124754742e-08,,,,0.0002516945184370082,,
792,1.6763292072530788e-07,2.6651920508326254e-06,5.554718091709887e-07,9.134022694090209e-17,1.4788133004464523e-08,,,,0.00020122261859579807,,
793,1.446817964897571e-07,7.518285907764235e-07,4.655164994911832e-07,9.134022694090209e-17,9.961871049917477e-09,,,,9.292150918190396e-05,,
794,7.520220011744883e-08,4.318417399231992e-07,2.859313598033348e-07,9.134022694090209e-17,7.331212693407225e-09,,,,6.509178550214256e-05,,
795,6.719736260090146e-08,4.1536539343164964e-07,1.3505208891794338e-07,9.134022694090209e-17,3.5272557535806034e-09,,,,1.1577430710549177e-05,,
796,5.993266378591049e-08,1.9232912195667823e-07,4.721028900923268e-08,9.134022694090209e-17,1.081621181963986e-09,,,,9.385517997187608e-06,,
797,3.625771946607848e-08,8.767484994390263e-08,1.968755749034192e-08,9.134022694090209e-17,6.288080070750203e-10,,,,6.154533360916932e-06,,
798,1.4683528229197634e-08,5.995661086662254e-08,1.5367146689651084e-08,9.134022694090209e-17,2.7026183501130835e-10,,,,4.103613625866662e-06,,
799,1.0728692125214858e-08,2.5280706760463356e-08,1.307934859735659e-08,9.134022694090209e-17,7.869406227085852e-11,,,,2.528341036761542e-07,,
800,8.651338846482575e-09,2.4286639246034492e-08,8.588796723540777e-09,9.134022694090209e-17,6.111542198807384e-11,,,,1.4563065016274827e-07,,
801,5.1855542991049156e-09,2.0599566590081443e-08,7.0108074257375e-09,9.134022694090209e-17,4.051593622844501e-11,,,,1.4056176078906608e-07,,
802,4.440908278729664e-09,9.992419373069966e-09,4.344158583917078e-09,3.00205559735438e-18,1.525066450783785e-11,,,,1.0435530215942202e-07,,
803,3.529920758088824e-09,5.138597236677061e-09,3.1651255652398102e-09,1.2344505490712336,9.081937342665218e-12,,,,3.120287960938954e-08,,
804,3.106706947332277e-09,4.206094007117864e-09,1.5160400724212124e-09,0.5969936450232498,2.274739796812488e-12,,,,3.045203880658409e-08,,
805,2.4173539731219515e-09,1.1435541775769757e-09,1.2421514024575564e-09,0.3486120147575159,1.0513635144347156e-12,,,,2.8055944841925006e-08,,
806,8.169958459007243e-10,8.589547836918737e-10,3.4257521645977826e-10,0.3486120146661108,9.185544868622956e-13,,,,8.321012552339378e-09,,
807,6.911420611051813e-10,4.384051874682785e-10,2.3770624893980017e-10,0.22819265486369036,3.2968317247866835e-13,,,,1.5842540952122907e-09,,
808,3.1343253771542787e-10,3.5410489666129133e-10,1.741049618849439e-10,0.024982405303737205,1.8542421816151965e-13,,,,3.571130280675739e-10,,
809,1.5705081979050994e-10,1.36145515890909e-10,1.0320218181225444e-10,0.014783831531176432,7.787743233367843e-14,,,,1.0675853515463251e-10,,
810,1.1436036770526839e-10,1.342574210248364e-10,7.811030916239079e-11,0.0033880857769152412,2.7561416498360727e-14,,,,2.991902532748449e-12,,
811,9.541139405117909e-11,1.1784827725361515e-10,5.963103918776523e-11,0.0016378045700937802,0.3343772843211055,,,,1.0019852279265449,,
812,8.35268557587324e-11,5.69000475906501e-11,3.8789588807575596e-11,0.001637804556227986,0.0014174493863298157,,,,0.371271218101314,,
813,5.1452867592462176e-11,3.424104698397055e-11,3.56499259971181e-11,0.0011272376620226022,0.0005162639704720093,,,,0.32788901234612644,,
814,4.156010819834969e-11,2.7456768931862532e-11,1.4728867768833327e-11,0.0008160370398582402,0.000262929674365468,,,,0.2989924257865379,,
815,3.691845899650684e-11,1.471105612736874e-11,6.710325859966367e-12,0.0008160370358583133,0.00023439758695295172,,,,0.28478198966008683,,
816,1.6260289179580833e-11,1.208404031918757e-11,2.5490408978931964e-12,0.000388772283893024,1.7035594788233323e-05,,,,0.003096882195401547,,
817,1.120028979512271e-11,1.0749480436589739e-11,1.5069386565786723e-12,9.640504988598674e-05,4.241504632554062e-06,,,,0.0017676217765041156,,
818,4.9298892129961255e-12,6.194020399734556e-12,1.0377021306034611e-12,7.263839810113544e-05,2.5999599815246163e-06,,,,0.0013123661046761978,,
819,4.522631642345831e-12,4.757192982027649e-12,3.6754419355617166e-13,7.263839798436452e-05,1.4263314082067893e-06,,,,0.0007869391116821501,,
820,2.9147995652392722e-12,2.8463548617857605e-12,1.7481806977671726e-13,2.459547446963469e-05,3.402434065486322e-07,,,,0.000361362445477646,,
821,2.0324817488015668e-12,6.007806605558408e-13,1.1143846229072274e-13,2.4595474276412435e-05,2.619295241117961e-07,,,,0.0002514305811221718,,
822,7.513668467704005e-13,4.0330420087986764e-13,8.774262433714416e-14,1.7255229668034736e-05,1.6203451126048625e-07,,,,0.00015755424270237452,,
823,7.131785565643128e-13,3.9525363160369507e-13,7.455173031016653e-16,1.8113346320049297e-06,9.158216852207112e-08,,,,9.545559937931591e-05,,
824,4.740975764756571e-13,3.0658052424535364e-13,7.570706699508801e-17,1.2417171821575696e-07,5.851128309439191e-08,,,,3.3485839354659096e-05,,
825,2.390508878329195e-13,1.630033693158892e-13,7.570706699508801e-17,9.334152801692251e-08,3.7483381250414555e-08,,,,1.3332578657027884e-05,,
826,2.060024808895257e-13,2.545733040258671e-14,7.570706699508801e-17,9.334152789184325e-08,1.4788133014557397e-08,,,,6.371642200059116e-06,,
827,8.757403449228527e-14,5.3715333827706295e-15,7.570706699508801e-17,5.968011532088527e-08,9.961871068046129e-09,,,,3.7440340835933124e-06,,
828,7.62497446370917e-14,4.320844467166117e-15,7.570706699508801e-17,2.3227707123732003e-08,7.331212707728965e-09,,,,2.6042712477817197e-06,,
829,4.907381952022236e-14,4.614749824090262e-16,7.570706699508801e-17,1.1795610444043497e-08,3.5272557546575798e-09,,,,2.4490137860170595e-07,,
830,3.2775057035432634e-14,1.771137316134925e-16,7.570706699508801e-17,5.950911232607718e-09,1.081621180394972e-09,,,,1.311264629156478e-07,,
831,2.44262859397305e-14,7.481575108473248e-17,7.570706699508801e-17,5.950911204642428e-09,6.288080103292766e-10,,,,1.29801347671338e-07,,
832,1.53252015054409e-14,7.021055341264765e-17,2.2468022289079807e-17,5.7666166802486325e-09,2.7026183325777835e-10,,,,5.96190452310844e-08,,
833,7.7165427893857e-15,1.0391476910885022,1.073201749846192,3.1108275203794284e-09,7.869406200780398e-11,,,,2.843137775488036e-08,,
834,4.7364365213631634e-15,0.47090614970056505,0.44765477800172127,1.5879126289493622e-09,6.111542229493567e-11,,,,1.514969557437022e-08,,
835,2.989225306461002e-15,0.3174533442647568,0.34349974044214876,1.5879126238138765e-09,4.0515936265950257e-11,,,,7.98247625277194e-09,,
836,2.8569925625489033e-15,0.3119101404963026,0.29243700723236615,1.554079458121689e-10,1.5250664568058487e-11,,,,1.4323378199929533e-09,,
837,1.5705853750057492e-15,0.28849178044497986,0.2847568026800959,1.5540794441126224e-10,9.081937401693904e-12,,,,1.1753064122772786e-09,,
838,1.457700368834614e-15,0.004917231434196071,0.004319465415356674,1.046029040716368e-10,2.2747398003761094e-12,,,,2.7507975218272767e-10,,
839,1.034870920085628e-15,0.0033701455530412753,0.0035018508478483444,2.2304045630340328e-11,1.051363499841486e-12,,,,3.814987628179146e-11,,
840,6.641517395820927e-16,0.0011172657079371437,0.0026493410529197566,2.2304043718953107e-11,9.185545283914516e-13,,,,2.552743576642789e-12,,
841,5.597467965261071e-16,0.0010053687087974933,0.0010696019420791804,3.372132412657098e-14,3.2968316586306345e-13,,,,1.0021406393366719,,
842,2.8413436946852986e-16,0.0008287362215710502,0.0009085482302502074,3.3691376235901304e-14,1.8542420885137742e-13,,,,0.357038649301213,,
843,2.016244836273836e-16,0.0004243965686134004,0.0008659154318847497,1.4770570087730842e-15,7.787743538541729e-14,,,,0.32707789739548754,,
844,1.9197264306526278e-16,0.00030045587888435005,0.0005318762093107451,1.4722077215225569e-15,2.7561451819938556e-14,,,,0.29700783377496986,,
845,9.558156544320536e-17,0.00024231065006168268,0.00039230455953272734,8.768462770030574e-17,0.3289470978604858,,,,0.2784196090286217,,
846,8.220632355798723e-17,0.00015718229389458116,0.00010971785950526355,8.768462770030574e-17,0.001369362954057002,,,,0.0016169810369239925,,
847,8.220632355798723e-17,2.7802529433109264e-05,8.45158185282354e-05,8.768462770030574e-17,0.000581072170116089,,,,0.0010677190366510858,,
848,8.220632355798723e-17,2.238861090434146e-05,5.413172304443472e-05,8.768462770030574e-17,0.00031135978441703945,,,,0.00101625291080784,,
849,8.220632355798723e-17,2.18097738619275e-05,2.0839489886417464e-05,8.768462770030574e-17,0.00022799260727147095,,,,0.0006330539457880029,,
850,8.220632355798723e-17,1.1461224220648891e-05,1.2397349709850084e-05,8.768462770030574e-17,2.921432299201448e-05,,,,0.00033563337815898113,,
851,8.220632355798723e-17,1.0317695193241728e-05,1.0876848553188246e-05,8.768462770030574e-17,4.482996064633229e-06,,,,0.0002581833986608998,,
852,8.220632355798723e-17,8.73406023819059e-06,3.987232915707704e-06,8.768462770030574e-17,2.5837530689971307e-06,,,,0.00010550575133393604,,
853,8.220632355798723e-17,4.974148583033654e-06,2.087553794314328e-06,8.768462770030574e-17,1.8431233472184346e-06,,,,2.0991292001062337e-05,,
854,8.220632355798723e-17,4.02012347162173e-06,8.816532753067648e-07,8.768462770030574e-17,3.7657779016600986e-07,,,,1.0553881017038077e-05,,
855,8.220632355798723e-17,3.017182330059015e-06,7.323796768824523e-07,8.768462770030574e-17,3.3474884375355967e-07,,,,5.893809390837014e-06,,
856,8.220632355798723e-17,2.6534545838269233e-06,5.653739649475757e-07,8.768462770030574e-17,2.2548939852287024e-07,,,,3.952944210308201e-06,,
857,8.220632355798723e-17,7.481716414679279e-07,4.856278067598938e-07,8.768462770030574e-17,1.8024135139758822e-07,,,,3.419875568319966e-06,,
858,8.220632355798723e-17,4.3184088714821263e-07,3.0488130552262064e-07,8.768462770030574e-17,9.79706849415579e-08,,,,1.0606255674585016e-06,,
859,8.220632355798723e-17,4.189702048081623e-07,1.5993255990629068e-07,8.768462770030574e-17,7.67110580784409e-08,,,,1.2406228392499998e-07,,
860,8.220632355798723e-17,1.9184368229679176e-07,5.031800728040867e-08,8.768462770030574e-17,2.7427350430091683e-08,,,,5.498348198000398e-08,,
861,8.220632355798723e-17,8.676858680590376e-08,2.203185842696577e-08,8.768462770030574e-17,1.829597285208423e-08,,,,2.1902771219831735e-08,,
862,8.220632355798723e-17,5.941877098798149e-08,1.6652988193659306e-08,8.768462770030574e-17,1.0271707834944384e-08,,,,1.3817326033431615e-08,,
863,8.220632355798723e-17,2.496344928030628e-08,1.1484469245616421e-08,8.768462770030574e-17,3.7053997048391935e-09,,,,4.6778081939427705e-09,,
864,8.220632355798723e-17,2.4123900381376068e-08,7.411755182874383e-09,8.768462770030574e-17,1.8952308655409293e-09,,,,2.973356918127918e-09,,
865,8.220632355798723e-17,2.0607259499082083e-08,6.731323098407815e-09,8.768462770030574e-17,1.6917330897518773e-09,,,,1.4104382495433208e-09,,
866,8.220632355798723e-17,9.877915677095553e-09,4.218132699801282e-09,1.3421654328320653e-17,1.2516299208393143e-09,,,,7.002862327081605e-10,,
867,8.220632355798723e-17,5.145490345825376e-09,2.9217444373911313e-09,1.1545301838006763,9.522851404695303e-10,,,,1.2560830061210127e-10,,
868,8.220632355798723e-17,4.207317292468504e-09,1.8171286680297126e-09,0.5639642397215892,2.1932746121271889e-10,,,,8.891395366959725e-11,,
869,8.220632355798723e-17,1.1405626233572833e-09,1.0093757028581582e-09,0.34937829871517534,8.528021435709836e-11,,,,2.7445435236575404e-11,,
870,8.220632355798723e-17,8.586009022012978e-10,3.5916319277475216e-10,0.34937829868662545,3.514194185513686e-11,,,,1.7565798715320064e-12,,
871,3.933184159442392e-17,4.3634791988799006e-10,2.027673680011649e-10,0.22892415959681311,2.2092284671655647e-11,,,,1.0019538912169776,,
872,3.721549675226182e-17,3.539163406795091e-10,1.953778561390379e-10,0.015963803891416554,1.8264322778626665e-11,,,,0.3290253377159153,,
873,1.0058340720079257,1.3743257668326362e-10,1.3574035608095308e-10,0.005426783492375369,1.294704462863667e-11,,,,0.30170823728791407,,
874,0.4516286420932403,1.3330367421715893e-10,1.0029985913178962e-10,0.005359865755359283,6.345456241234114e-12,,,,0.29174171999703247,,
875,0.350558719385313,1.1794801111238555e-10,6.311073375524689e-11,0.0053598657306165925,8.940023775998237e-13,,,,0.2685678394365339,,
876,0.3199822733411203,5.603324896660171e-11,3.9079281242984965e-11,0.00245401539366733,3.720744904233845e-13,,,,0.0014032531327911745,,
877,0.20021958003720955,3.416751410477228e-11,2.336613972068852e-11,0.0007289016386055676,1.385645958138675e-13,,,,0.0005498693002355576,,
878,0.005646028698999998,2.590058718461835e-11,1.5817527839371217e-11,0.0003501716481448711,4.153573225894088e-14,,,,0.00045757427052249295,,
879,0.003792282536736423,1.458251699171798e-11,5.7246053914791e-12,0.0003501716470948908,0.32894709795142585,,,,0.0002661214949935308,,
880,0.0009698973904699584,1.2195129044765751e-11,2.6872357789050027e-12,0.000306607412082454,0.001369362953934551,,,,1.4503734714380238e-05,,
881,0.0008008550484313533,1.075865321727745e-11,1.7603671509900862e-12,0.00012322678370892668,0.0005810721696365085,,,,1.3624029739277122e-05,,
882,0.0006004250779523077,5.960006187808627e-12,1.0404264930531783e-12,9.696851436340237e-05,0.00031135978437786993,,,,8.689084296663495e-06,,
883,0.0003666978970812393,4.750077559354455e-12,3.164994879015639e-13,9.696851422498585e-05,0.00022799260731542922,,,,7.4755607319808235e-06,,
884,0.00027595342095297393,2.811154343285756e-12,2.314425201338955e-13,1.3224256391246825e-05,2.9214322950906447e-05,,,,2.459674444865924e-06,,
885,0.00018717153485277616,6.017883637221655e-13,1.3681436621937806e-13,9.637604874726556e-06,4.482996064310281e-06,,,,1.153233401521516e-06,,
886,0.0001422368118957175,4.2088385002462864e-13,9.538803127831189e-14,9.63760484766708e-06,2.5837530845435866e-06,,,,3.809699639475823e-07,,
887,6.671773824991737e-05,3.964145443882475e-13,3.1198138081976286e-15,7.970922233945653e-07,1.8431233370195277e-06,,,,1.0068963046175882e-07,,
888,4.789201262667242e-05,2.9718385018698503e-13,1.3733843039111787e-16,3.4301305669941995e-07,3.7657778895489235e-07,,,,4.7058238018505076e-08,,
889,4.4329465144506566e-05,1.6269081038985933e-13,7.570004452504596e-17,1.158138399838609e-07,3.3474884354543166e-07,,,,1.7470813557596645e-08,,
890,3.4705834979193535e-05,2.7139856659548433e-14,7.570004452504596e-17,8.049540542473502e-08,2.254893990467226e-07,,,,8.828002237887195e-09,,
891,2.1244534625830858e-05,5.0844240233645935e-15,7.570004452504596e-17,8.049540538853886e-08,1.802413512860168e-07,,,,2.4289140445701504e-09,,
892,1.4856893987237226e-05,4.1874027779370306e-15,7.570004452504596e-17,1.8153227573219317e-08,9.797068488096268e-08,,,,1.335323005952222e-09,,
893,1.180743029820244e-05,7.74699436715929e-16,7.570004452504596e-17,7.32301268313842e-09,7.671105795002147e-08,,,,1.0323076731518833e-09,,
894,6.085653930672494e-06,4.614742770527834e-16,7.570004452504596e-17,4.287769009539233e-09,2.742735044015782e-08,,,,2.910771994661832e-10,,
895,4.949257139146136e-06,9.659198679139838e-17,7.570004452504596e-17,3.8030219192400454e-09,1.8295972808875034e-08,,,,1.28993930265691e-10,,
896,1.6034342147279496e-06,7.481572656868423e-17,2.868984467394777e-17,2.8639949443287993e-09,1.0271707774732349e-08,,,,9.708645039201356e-11,,
897,1.4228490955285806e-06,1.0391463895454047,1.0732490137167754,2.863994941321344e-09,3.7053996866910365e-09,,,,2.191341265976715e-11,,
898,6.739544738665065e-07,0.4709085291307485,0.44504980303293595,2.121721339082715e-09,1.8952308643553313e-09,,,,1.392766199662114e-11,,
899,5.431913539239971e-07,0.31745278406965544,0.3436765133727294,2.12172128533483e-09,1.6917330862469323e-09,,,,6.982949188145189e-12,,
900,4.930030991929213e-07,0.3119056602605312,0.29661923988483385,1.8020166594918772e-10,1.2516299166924267e-09,,,,3.174972003982831e-14,,
901,2.3719591013101325e-07,0.28849232671940395,0.2840570476906475,1.4466161665571977e-10,9.522851486022994e-10,,,,0.33290418844802194,,
902,1.647317910113505e-07,0.005042990116008999,0.0035067495293785774,1.4466161614878965e-10,2.1932746094725902e-10,,,,0.0009264566878851658,,
903,1.2792023727670982e-07,0.0033687942752426365,0.002854251489666364,1.7766455694553814e-11,8.52802146802213e-11,,,,0.00016352969761852568,,
904,6.161591099205281e-08,0.0011177178980047334,0.001764873834976219,1.7766454540239357e-11,3.514194183385228e-11,,,,0.00015966702357817698,,
905,5.2144519727362515e-08,0.0010065351195448948,0.0009107926253196888,1.2866459303903476e-14,2.2092284641429973e-11,,,,7.031905625009062e-05,,
906,4.3380311923292705e-08,0.000833658115490249,0.0008573095830042606,1.286218712118485e-14,1.8264322672517054e-11,,,,7.351444724920255e-06,,
907,3.275688295731145e-08,0.00042438642388744637,0.0006990973533043694,4.913997978141023e-16,1.2947044372192724e-11,,,,7.733219538925066e-07,,
908,1.64316311566813e-08,0.0003008411703775309,0.0004029904890464971,4.897324908583321e-16,6.345456205509797e-12,,,,3.0687409402432294e-07,,
909,1.5296061519557245e-08,0.00024254388054577295,0.00015010499022984086,8.107616062403085e-17,8.940021705079295e-13,,,,5.8972739636402946e-08,,
910,9.602694031275552e-09,0.00015670477484761933,8.713222389038202e-05,8.107616062403085e-17,3.720740409574026e-13,,,,4.0090419177298536e-08,,
911,5.728195119442081e-09,2.7802169904940315e-05,6.936356388554085e-05,8.107616062403085e-17,1.3856438286991463e-13,,,,2.1768292318694145e-08,,
912,4.9277738643330674e-09,2.2388705249649434e-05,2.283655096729364e-05,8.107616062403085e-17,4.1535676820416756e-14,,,,7.766652197788687e-09,,
913,3.0669768625088406e-09,2.1812991229444947e-05,1.2589486669469836e-05,8.107616062403085e-17,0.33147713506883336,,,,5.314544842130958e-09,,
914,1.7222436878737191e-09,1.1473595327211939e-05,1.1134731724446185e-05,8.107616062403085e-17,0.001401447992105159,,,,2.5054355441523918e-11,,
915,1.0084410432934719e-09,1.0316614487564484e-05,3.776281940003945e-06,8.107616062403085e-17,0.0005850971589624733,,,,0.33301153497969543,,
916,9.523887212472533e-10,8.729193707585603e-06,2.1513127001925106e-06,8.107616062403085e-17,0.0003190175139528321,,,,0.0009255460240295373,,
917,6.492783056892972e-10,4.977583198342257e-06,8.987932715823508e-07,8.107616062403085e-17,0.00022922676866828155,,,,0.00016372423791297398,,
918,6.204835080838949e-10,4.048748805656727e-06,7.413668820699346e-07,8.107616062403085e-17,6.203489336043148e-05,,,,0.00015980746678339412,,
919,1.4316579863990178e-10,3.009064336185951e-06,5.577953918276747e-07,8.107616062403085e-17,6.494518022496764e-06,,,,7.041951977005758e-05,,
920,1.173203974986053e-10,2.663587303523505e-06,4.925109617674113e-07,8.107616062403085e-17,2.313911263898784e-06,,,,7.360358987941911e-06,,
921,8.833032493842943e-11,7.465437413358942e-07,3.06676806388294e-07,8.107616062403085e-17,1.534855926945519e-06,,,,7.731386565740439e-07,,
922,6.354295489584319e-11,4.3181879659363953e-07,2.0736210482736554e-07,8.107616062403085e-17,5.745416449116539e-07,,,,3.0701834264230913e-07,,
923,5.035098939779466e-11,4.2041949715122665e-07,5.4706616524611965e-08,8.107616062403085e-17,3.494485929500582e-07,,,,5.8621866404820654e-08,,
924,3.544698321989474e-11,1.918127023266909e-07,1.9890463600939466e-08,8.107616062403085e-17,2.652708590081038e-07,,,,4.011370000615968e-08,,
925,1.925670375169094e-11,8.633762971792352e-08,1.6020555193942697e-08,8.107616062403085e-17,2.1089457479232306e-07,,,,2.1833412582990794e-08,,
926,1.5832528475995927e-11,5.918142764548278e-08,1.208008461271105e-08,8.107616062403085e-17,1.153631640253552e-07,,,,7.890065016510494e-09,,
927,1.3488605267284568e-11,2.4753569097346588e-08,8.218736036413615e-09,8.107616062403085e-17,8.806138165273623e-08,,,,5.316876196629958e-09,,
928,8.645335918229873e-12,2.409509572518843e-08,7.042114973041913e-09,8.107616062403085e-17,4.330903053471091e-08,,,,2.544797273120497e-11,,
929,7.651593612398986e-12,2.0616605784340533e-08,4.4252792528521175e-09,8.107616062403085e-17,2.0269256775361866e-08,,,,0.3423487463607377,,
930,4.989556898074619e-12,9.788649334012772e-09,3.1716006873153548e-09,7.794519708203866e-19,1.4616258775878334e-08,,,,0.0010089163008278237,,
931,3.6993524941652095e-12,5.1414291708587304e-09,1.607679485301751e-09,1.1119200324467007,4.135390229238051e-09,,,,0.00018852676027866764,,
932,1.2492587786112124e-12,4.208670010080984e-09,1.1772649853792992e-09,0.36881075515006606,3.454264798644468e-09,,,,0.00015369556044972328,,
933,9.638476938718587e-13,1.1382247046125527e-09,3.531220593741967e-10,0.36881075501271354,1.5764717625124627e-09,,,,5.354096876033902e-05,,
934,4.2141185244813743e-13,8.582821930224727e-10,2.113833209472023e-10,0.35884256944741233,1.369805573495386e-09,,,,6.173173612980658e-06,,
935,2.772671617664703e-13,4.385827068333223e-10,1.7064247167624696e-10,0.22026786144840313,1.0679995385972634e-09,,,,1.3444434227893548e-06,,
936,1.3555781172814118e-13,3.5519074946487207e-10,1.1564027235259393e-10,0.01276371651741501,2.2529848284894749e-10,,,,6.111439577486312e-07,,
937,1.0216729581375643e-13,1.373973805423547e-10,8.276310415355883e-11,0.00539295010587851,1.8656144904726404e-10,,,,1.1208205383359546e-07,,
938,6.97350332855075e-14,1.3362888695377572e-10,5.845077534209952e-11,0.002586009330385849,1.1716476716461512e-10,,,,3.358370283259585e-08,,
939,5.3809410609241997e-14,1.1787755336436374e-10,4.466644262450414e-11,0.0025860093230092823,6.46841334265338e-11,,,,2.5816887422579664e-08,,
940,3.9749802605259296e-14,5.880033715949569e-11,3.316085680149144e-11,0.0013946999609793097,2.940707646680266e-11,,,,1.7604771076343696e-08,,
941,2.708968410662072e-14,3.4157476280007984e-11,1.554639030332867e-11,0.0008281408580975884,1.7929559632338052e-11,,,,9.770417574035945e-09,,
942,1.9566286819295044e-14,2.4563734713068608e-11,6.343609042154183e-12,0.00031055594410116634,1.041404611729982e-11,,,,2.7663950264245952e-09,,
943,1.8929028680277732e-14,1.4660621219177925e-11,2.5864650557761432e-12,0.0003105559435139127,7.771630099653781e-12,,,,0.34234874636111445,,
944,1.350079372760267e-14,1.2231572091853171e-11,1.4055538734516106e-12,9.724609482035423e-05,1.5985368773765975e-12,,,,0.0010089163008324565,,
945,1.037614607189326e-14,1.0770130583482035e-11,1.0708861940914349e-12,9.724609454305846e-05,4.716193288136963e-13,,,,0.00018852676027874619,,
946,4.562869547948996e-15,6.064761323714885e-12,3.0965339719982156e-13,1.9040836053246528e-05,2.6349439317724673e-13,,,,0.00015369556044947434,,
947,4.32170596576828e-15,4.732561968072809e-12,2.8217166010389677e-13,1.2920751470844646e-05,0.3314771350803352,,,,5.3540968759451225e-05,,
948,1.3822546436301352e-15,2.7843558439380688e-12,1.1962590647360408e-13,1.2920751388506609e-05,0.0014014479931131326,,,,6.1731736131910995e-06,,
949,9.251998790592194e-16,6.059862233518755e-13,1.061906359063935e-13,1.776601538938494e-06,0.0005850971590440557,,,,1.3444434228167045e-06,,
950,7.914251241854152e-16,4.311404553794427e-13,2.9577333357818864e-15,1.1273505887158025e-06,0.00031901751402061996,,,,6.1114395775956e-07,,
951,5.353471567733494e-16,3.9570347954159947e-13,5.512581311945946e-16,1.0851135882954161e-07,0.00022922676885150944,,,,1.1208205382711743e-07,,
952,4.159361303061438e-16,2.985178882844418e-13,7.570748639412951e-17,8.971621290554037e-08,6.203489341953231e-05,,,,3.358370283111692e-08,,
953,2.2015692505275004e-16,1.6156282614371554e-13,7.570748639412951e-17,8.971621276894167e-08,6.4945180388756294e-06,,,,2.5816887422794917e-08,,
954,2.0315122851968524e-16,2.516765281114138e-14,7.570748639412951e-17,8.084456643694228e-08,2.313911264029555e-06,,,,1.760477107606008e-08,,
955,1.039943872116421e-16,4.871129708626809e-15,7.570748639412951e-17,1.7179251567914884e-08,1.5348559210584095e-06,,,,9.770417574207592e-09,,
956,8.222957247000198e-17,4.345979439802425e-15,7.570748639412951e-17,9.893777158243849e-09,5.745416418415335e-07,,,,2.766395026444983e-09,,
957,8.222957247000198e-17,9.842475725492707e-16,7.570748639412951e-17,7.217404350811228e-09,3.494485937319767e-07,,,,0.3525152168129399,,
958,8.222957247000198e-17,4.61473699051498e-16,7.570748639412951e-17,7.2174043503848806e-09,2.65270858606909e-07,,,,0.0012713716049209927,,
959,8.222957247000198e-17,1.2759049892543633e-16,7.570748639412951e-17,2.5313684196975035e-09,2.108945748065758e-07,,,,0.00019427466998641422,,
960,8.222957247000198e-17,7.481567401029236e-17,1.789474262987223e-17,6.144253866305551e-10,1.1536316402049092e-07,,,,0.0001367461640118656,,
961,8.222957247000198e-17,1.0391474623745598,1.0732265075968817,6.144253834419935e-10,8.806138188666387e-08,,,,8.108485051839834e-05,,
962,8.222957247000198e-17,0.47090758167022434,0.4454757798990072,4.1343909269942824e-10,4.330903042597359e-08,,,,1.002091746387097e-05,,
963,8.222957247000198e-17,0.31745272815962944,0.3436775268638625,1.3229357073435792e-10,2.026925676572422e-08,,,,1.7947092979276405e-06,,
964,8.222957247000198e-17,0.31190479866652054,0.29520937864279584,1.3229356997880236e-10,1.4616258697456125e-08,,,,7.761464266496204e-07,,
965,8.222957247000198e-17,0.2884942870412377,0.2844825775569985,2.9712642474847595e-12,4.135390217640777e-09,,,,2.5772542957151304e-07,,
966,8.222957247000198e-17,0.005043385093649566,0.003726942527343112,2.971263934572486e-12,3.454264796813343e-09,,,,1.4454973814818914e-07,,
967,8.222957247000198e-17,0.003368876134849296,0.0035066931177718348,8.955922785985838e-14,1.5764717598386675e-09,,,,5.3624745027552936e-08,,
968,8.222957247000198e-17,0.0011177456868072945,0.002833918193795168,8.953017838748381e-14,1.3698055719985446e-09,,,,2.5402686502671833e-08,,
969,8.222957247000198e-17,0.001006530165472656,0.0010136869813838073,5.956635457640321e-15,1.0679995367894244e-09,,,,1.7725542219143298e-08,,
970,8.222957247000198e-17,0.0008336883496505789,0.0009108088602844129,5.9550952211163574e-15,2.252984834552788e-10,,,,1.0796363543637891e-08,,
971,8.222957247000198e-17,0.0004243901729587692,0.0008511488782422098,4.937021065192208e-16,1.8656144892108516e-10,,,,0.3525152168133864,,
972,8.222957247000198e-17,0.0003008290813317292,0.0005122000720064963,7.857893655918262e-17,1.1716476792955815e-10,,,,0.0012713716049467905,,
973,8.222957247000198e-17,0.00024254297275500488,0.00039558816602380787,7.857893655918262e-17,6.46841337426681e-11,,,,0.00019427466998727736,,
974,8.222957247000198e-17,0.00015670354791885244,9.058184603461437e-05,7.857893655918262e-17,2.94070763569223e-11,,,,0.00013674616401277445,,
975,8.222957247000198e-17,2.7802111539343438e-05,8.583320888047717e-05,7.857893655918262e-17,1.7929559525281464e-11,,,,8.1084850518864e-05,,
976,8.222957247000198e-17,2.2391353860088935e-05,7.11689447562694e-05,7.857893655918262e-17,1.0414045929330445e-11,,,,1.0020917463358807e-05,,
977,8.222957247000198e-17,2.181059900368284e-05,2.2099753414309974e-05,7.857893655918262e-17,7.771630128461808e-12,,,,1.7947092979186643e-06,,
978,8.222957247000198e-17,1.1473814594104215e-05,1.258976710640232e-05,7.857893655918262e-17,1.5985366452492443e-12,,,,7.76146426652052e-07,,
979,8.222957247000198e-17,1.0316655050518835e-05,1.09413302475672e-05,7.857893655918262e-17,4.716192721979733e-13,,,,2.5772542956948466e-07,,
980,5.655373494110537e-17,8.729224308048094e-06,3.63958727304492e-06,7.857893655918262e-17,2.634943314454722e-13,,,,1.445497381467375e-07,,
981,4.4219301671558223e-17,4.977452444803077e-06,2.145210525713538e-06,7.857893655918262e-17,0.33112576245952885,,,,5.362474502662787e-08,,
982,1.0055878798180633,4.048903956869834e-06,8.987231812686658e-07,7.857893655918262e-17,0.0014187757848215608,,,,2.5402686503566558e-08,,
983,0.3663239741983772,3.009134516214553e-06,7.345508105302913e-07,7.857893655918262e-17,0.0005866851582014822,,,,1.7725542220295428e-08,,
984,0.3196441844535613,2.663231311856435e-06,5.577161453603905e-07,7.857893655918262e-17,0.0003166970261188625,,,,1.0796363542900114e-08,,
985,0.2754601387033695,7.46602599265393e-07,4.81053193525279e-07,7.857893655918262e-17,0.0002281809545425872,,,,0.3505109014775261,,
986,0.19093130879448303,4.318252279822691e-07,3.044768164675333e-07,7.857893655918262e-17,6.91309229482857e-05,,,,0.0011473724349105663,,
987,0.008259047898163865,4.2038457102476636e-07,1.86752869512141e-07,7.857893655918262e-17,6.1551124586355405e-06,,,,0.00020018393202920424,,
988,0.0048666620855472255,1.918127002915902e-07,5.1886502681311964e-08,7.857893655918262e-17,2.2495149949351788e-06,,,,0.00014276228106415326,,
989,0.0009319415942060524,8.632651501648697e-08,1.963403223168636e-08,7.857893655918262e-17,1.3683436987953817e-06,,,,9.254295344867764e-05,,
990,0.0006981792061581423,5.918210825960986e-08,1.5202278745077453e-08,7.857893655918262e-17,5.912505754107126e-07,,,,1.4408483952104612e-05,,
991,0.0003813234504112073,2.475652421957296e-08,1.20807404251439e-08,7.857893655918262e-17,3.6032344316937126e-07,,,,2.9025634482904886e-06,,
992,0.00021753954297655366,2.4095568659988807e-08,8.037440113291844e-09,7.857893655918262e-17,2.357854456561382e-07,,,,8.611323923657788e-07,,
993,0.00019802200314425125,2.0616379512189123e-08,7.041350304138247e-09,7.857893655918262e-17,2.1721479584533004e-07,,,,3.7278677003894237e-07,,
994,0.00015945753613586888,9.788838722368695e-09,4.112405566589941e-09,3.8575964560085376e-17,1.1499104775041574e-07,,,,2.44609604954181e-07,,
995,0.00013267658706600207,5.141479316356338e-09,3.091318107810114e-09,1.159609982716591,8.745762871838982e-08,,,,1.2038663399846242e-07,,
996,9.672314432562537e-05,4.207896134905144e-09,1.5472088506429496e-09,0.5344858407219937,4.552978804661714e-08,,,,8.311847468517489e-08,,
997,5.4117099874190905e-05,1.1382617948245194e-09,1.1570649512837029e-09,0.3348774052022109,1.7801115749526093e-08,,,,3.603504300908448e-08,,
998,4.0048942505473346e-05,8.582740410081876e-10,3.515540017172006e-10,0.33487740515468367,1.5804197538193816e-08,,,,2.388982421259681e-08,,
999,3.533474200198949e-05,4.387276420586475e-10,2.113905603959275e-10,0.28310916360441757,5.008721714205687e-09,,,,0.35051090147594965,,
1000,2.9141280612678e-05,3.5506807496338904e-10,1.7003868228737794e-10,0.01147799049162749,3.499719609465281e-09,,,,0.0011473724348935652,,
1001,9.642464414189033e-06,1.3740391053892537e-10,1.1564293778971065e-10,0.004683534363899476,1.7329634068837251e-09,,,,0.00020018393202367662,,
1002,4.683995193940718e-06,1.336261089287278e-10,7.9445727389208e-11,0.0020052731520608137,1.306915382144871e-09,,,,0.0001427622810642958,,
1003,3.8126388785926816e-06,1.178676689768095e-10,5.784736605567705e-11,0.0011913345095298864,1.2096866893142037e-09,,,,9.254295345065977e-05,,
1004,1.6383659378575313e-06,5.88140510823738e-11,4.4670892410925916e-11,0.0011913345094165197,2.5782333906035584e-10,,,,1.4408483952091482e-05,,
1005,1.4376018252638056e-06,3.416492328539798e-11,3.3023145003464884e-11,0.0005036584546672371,2.186792469741767e-10,,,,2.9025634482786924e-06,,
1006,1.3324771399551422e-06,2.4592500780047223e-11,1.5906560502464173e-11,0.00020066456268144227,1.870267132726851e-10,,,,8.611323923728097e-07,,
1007,6.327351461440699e-07,1.4659805590705936e-11,6.241679027149058e-12,0.00013331495644746232,7.254594937233394e-11,,,,3.727867700384665e-07,,
1008,5.437626257313893e-07,1.2241988692797613e-11,2.657395836982665e-12,0.00013331495641270602,2.8308307788040027e-11,,,,2.4460960495461234e-07,,
1009,3.309944209223536e-07,1.0770340539104385e-11,1.4054443040323118e-12,0.00012556809769211902,1.933539335876383e-11,,,,1.203866340053408e-07,,
1010,2.1915699011475094e-07,6.047344795836753e-12,1.0235438537938858e-12,9.731022441651113e-05,1.4373379375762969e-11,,,,8.311847468561669e-08,,
1011,1.294890017188845e-07,4.7321109111926655e-12,3.09466260842175e-13,9.731022408992372e-05,6.6387056001985855e-12,,,,3.6035043006621186e-08,,
1012,1.0170893091883556e-07,2.7840509107122456e-12,2.5074333427923557e-13,1.489738690365688e-05,1.599724295945763e-12,,,,2.388982421245477e-08,,
1013,7.301324054080641e-08,6.05991327809206e-13,1.0620385556036941e-13,1.0170754833452014e-06,4.064153458538793e-13,,,,0.34966253009097076,,
1014,6.751660427093602e-08,4.3103870969015163e-13,1.0085125088466341e-13,2.7841081309476435e-07,2.2218269225679163e-13,,,,0.0011983205803394268,,
1015,5.848688897441734e-08,3.957077179934845e-13,2.958379476801518e-15,1.1835383381292822e-07,0.3311257627539771,,,,0.00020080824253236625,,
1016,1.8792709126006456e-08,2.986701468954357e-13,5.497290106430558e-16,1.1835383347753381e-07,0.0014187757882988918,,,,0.00014697803150135838,,
1017,1.2461912157002317e-08,1.6161962047995483e-13,7.57056261006219e-17,7.108112162836799e-08,0.0005866851573052801,,,,0.000104851997869559,,
1018,1.0267002466254468e-08,2.5166621530993238e-14,7.57056261006219e-17,1.442160759069983e-08,0.0003166970261719846,,,,1.923649170364175e-05,,
1019,6.2111638173727296e-09,4.849501098325192e-15,7.57056261006219e-17,9.122935556765922e-09,0.0002281809543941295,,,,3.2369168207405117e-06,,
1020,6.125183013647225e-09,4.3503598110383855e-15,7.57056261006219e-17,7.320558666968684e-09,6.913092295571916e-05,,,,8.562402073787344e-07,,
1021,3.789641140289218e-09,9.864570463038074e-16,7.57056261006219e-17,7.320558661880854e-09,6.1551124639045005e-06,,,,3.566788372066392e-07,,
1022,2.969496651328848e-09,1.4372828598699556e-16,7.57056261006219e-17,7.1898124920857816e-09,2.2495149955153366e-06,,,,2.5946705717176325e-07,,
1023,1.0359894795111261e-09,8.417105561851391e-17,7.57056261006219e-17,3.0200704502152374e-09,1.368343697086562e-06,,,,1.139525309917001e-07,,
1024,8.84188540117411e-10,7.481570489117453e-17,4.411582373826226e-17,3.0200704435156667e-09,5.912505721340861e-07,,,,9.097058764164404e-08,,
1025,7.997642716512586e-10,1.039147268445889,1.0731565588085306,1.781554318467626e-09,3.6032344314157175e-07,,,,3.5892573343849956e-08,,
1026,5.703528727904393e-10,0.4709066929677276,0.4476392383523257,2.233388381298581e-10,2.3578544666711237e-07,,,,2.5246804646985257e-08,,
1027,3.1765849714502174e-10,0.3174537559998672,0.3434999397662114,1.5607530209673203e-10,2.1721479564505233e-07,,,,0.3496625300905847,,
1028,1.997905108074499e-10,0.3119063941643197,0.29356898618044897,1.560753014583457e-10,1.1499104805294896e-07,,,,0.0011983205803371957,,
1029,1.9069520459867993e-10,0.28849331871955436,0.2850791860925842,1.1493530729977112e-10,8.74576287270649e-08,,,,0.0002008082425312219,,
1030,7.874771070286339e-11,0.004916155604145946,0.003501761827328461,1.1493530673051873e-10,4.5529788026282205e-08,,,,0.00014697803150176975,,
1031,5.740049034853099e-11,0.003370067717156458,0.002683804874510634,1.4288208001319596e-13,1.7801115748274003e-08,,,,0.00010485199786638378,,
1032,4.0200753114417835e-11,0.0011174051563372265,0.0015017866749029594,1.4287997968368906e-13,1.5804197553319333e-08,,,,1.923649170321081e-05,,
1033,3.573125207518766e-11,0.0010051673635114756,0.0009085530864170365,5.88726017245001e-15,5.008721751333417e-09,,,,3.2369168207749173e-06,,
1034,3.29392690371468e-11,0.0008288654804948176,0.0008854959990742863,5.887006826674722e-15,3.4997196108511053e-09,,,,8.562402073822352e-07,,
1035,1.437338018581699e-11,0.00042439519169731524,0.0008048730527974965,8.195387557599236e-17,1.7329634123879599e-09,,,,3.5667883720395214e-07,,
1036,1.1159472059722938e-11,0.00030046124451788806,0.0004045821462385537,8.195387557599236e-17,1.3069153805333369e-09,,,,2.5946705717231657e-07,,
1037,7.008199121373937e-12,0.00024233070017947407,0.00038545781680462374,8.195387557599236e-17,1.2096866902308578e-09,,,,1.1395253099739033e-07,,
1038,3.864675683688426e-12,0.00015718470998270164,0.0001081662313749817,8.195387557599236e-17,2.5782333901783214e-10,,,,9.097058764474169e-08,,
1039,1.6633753443318168e-12,2.7800603882661055e-05,8.35101816180765e-05,8.195387557599236e-17,2.186792474062583e-10,,,,3.589257334572334e-08,,
1040,1.3255218151222706e-12,2.2390259390576815e-05,5.168790434093708e-05,8.195387557599236e-17,1.8702671361907966e-10,,,,2.5246804647861807e-08,,
1041,1.1377858859214898e-12,2.180749675107538e-05,2.014655931452255e-05,8.195387557599236e-17,7.254594934054259e-11,,,,0.3492249614355886,,
1042,7.309951310358652e-13,1.1461059712284428e-05,1.2397249306592008e-05,8.195387557599236e-17,2.8308307738363515e-11,,,,0.0011836765501266433,,
1043,3.8070814879368516e-13,1.0317573002185256e-05,1.090864445361169e-05,8.195387557599236e-17,1.933539344137989e-11,,,,0.00020033428382223653,,
1044,3.2042769968812157e-13,8.734394111208459e-06,3.905984961988854e-06,8.195387557599236e-17,1.4373379495938692e-11,,,,0.00014666316586130717,,
1045,2.3248801795424763e-13,4.974338724355283e-06,1.7602613385292012e-06,8.195387557599236e-17,6.638705627847449e-12,,,,0.00010536975580409765,,
1046,1.3617797968817802e-13,4.019165016908672e-06,8.817554699380165e-07,8.195387557599236e-17,1.5997242406773199e-12,,,,2.011428778449957e-05,,
1047,9.091079759058175e-14,3.016974255806556e-06,7.110166483830863e-07,8.195387557599236e-17,4.06415316359755e-13,,,,2.978485693877582e-06,,
1048,7.764004854359495e-14,2.6537314646239366e-06,5.653623071870602e-07,8.195387557599236e-17,2.2218259472405147e-13,,,,8.479122126583301e-07,,
1049,6.690423741915087e-14,7.480221690277758e-07,4.240542481526397e-07,8.195387557599236e-17,0.3311266671832454,,,,3.613811940519343e-07,,
1050,5.3454206928915556e-14,4.3187007571913004e-07,2.762385848872168e-07,8.195387557599236e-17,0.0014187380593697623,,,,2.603601375248665e-07,,
1051,2.3324085583272354e-14,4.1894823897657683e-07,1.4130118781476538e-07,8.195387557599236e-17,0.0005866902908394574,,,,1.2142241855206873e-07,,
1052,1.976412388423423e-14,1.9186931129931174e-07,4.725247138840237e-08,8.195387557599236e-17,0.0003166950144668049,,,,9.30542495186857e-08,,
1053,1.516949084628293e-14,8.677029854552674e-08,2.0947699459467275e-08,8.195387557599236e-17,0.00022817487079343098,,,,3.534319765943439e-08,,
1054,1.1951005825498735e-14,5.941928326117559e-08,1.663661791264987e-08,8.195387557599236e-17,6.910815672412931e-05,,,,2.421107397098077e-08,,
1055,6.894203637252753e-15,2.4961742951150266e-08,1.1482919515132128e-08,8.195387557599236e-17,6.156290714368829e-06,,,,0.34922496143507153,,
1056,6.568142731950218e-15,2.4127992054447993e-08,7.344960487764864e-09,8.195387557599236e-17,2.2493263462698137e-06,,,,0.0011836765501639377,,
1057,3.382499165887257e-15,2.060882492457051e-08,6.731823407231488e-09,6.727686303630981e-17,1.366705322839464e-06,,,,0.00020033428383298103,,
1058,3.3109609241027598e-15,9.879659116430939e-09,4.08124990766071e-09,1.0141085759907988e-18,5.911977018338582e-07,,,,0.00014666316586128784,,
1059,2.1492784223107313e-15,5.14633547625785e-09,2.6777395538767293e-09,1.1126226030401984,3.603434851256405e-07,,,,0.00010536975579840235,,
1060,9.715381448108958e-16,4.2071510999596975e-09,1.7554052827276123e-09,0.34292508505632835,2.356768665821567e-07,,,,2.011428778503078e-05,,
1061,8.638089268990551e-16,1.140490658148756e-09,1.0515951152218294e-09,0.33987013412237743,2.172470757637935e-07,,,,2.9784856939556586e-06,,
1062,5.176835992435391e-16,8.586465850474034e-10,3.4841272633328304e-10,0.33987013410600125,1.1501526720928914e-07,,,,8.4791221266913e-07,,
1063,2.382945628184626e-16,4.362209783494734e-10,2.0276506155193298e-10,0.2185795748931948,8.749740138911978e-08,,,,3.613811940528101e-07,,
1064,1.8752980613401292e-16,3.5406542650648903e-10,1.951157848182933e-10,0.026834800829190535,4.5507826836810024e-08,,,,2.603601375254163e-07,,
1065,1.4877035080868235e-16,1.3744225418239094e-10,1.3573924327577793e-10,0.0036308533735091497,1.780181162915844e-08,,,,1.2142241854598e-07,,
1066,8.221086844155332e-17,1.3330451221315616e-10,1.0292393559630782e-10,0.0018458103472015265,1.580097463172135e-08,,,,9.3054249516998e-08,,
1067,8.221086844155332e-17,1.1786078894544315e-10,6.220361282656197e-11,0.0010970952246524381,5.014807902490291e-09,,,,3.534319766110761e-08,,
1068,8.221086844155332e-17,5.605553046926453e-11,3.632599543673522e-11,0.0010970952244374024,3.4960389469931235e-09,,,,2.421107397047854e-08,,
1069,8.221086844155332e-17,3.417481317386005e-11,2.3362999180023356e-11,0.0008980445560253094,1.7329161872759832e-09,,,,0.34887550983971694,,
1070,8.221086844155332e-17,2.589405183604302e-11,1.4184612399268756e-11,0.0004580190754268484,1.3073871593796703e-09,,,,0.001177906463503963,,
1071,8.221086844155332e-17,1.4586828321767803e-11,5.678270643455428e-12,0.0004580190739326423,1.208430268942649e-09,,,,0.00019860544513319696,,
1072,8.221086844155332e-17,1.2185087353862315e-11,2.5193224882322504e-12,0.0003407616410827925,2.5663929346297803e-10,,,,0.00014673500414209134,,
1073,8.221086844155332e-17,1.0752797105707334e-11,1.760254420651674e-12,9.699776957496803e-05,2.2046331424080644e-10,,,,0.00010588964888251372,,
1074,8.221086844155332e-17,5.977864332796736e-12,9.12146909627137e-13,9.699776926549547e-05,1.8598361436416752e-10,,,,1.946164442557608e-05,,
1075,8.221086844155332e-17,4.7491499682211654e-12,3.4879275208121686e-13,1.450553755695541e-05,7.245096779333294e-11,,,,2.9866034305362547e-06,,
1076,8.221086844155332e-17,2.812269106308197e-12,3.131341194450527e-13,1.1903272510311359e-05,2.832506087943723e-11,,,,8.529922127636167e-07,,
1077,8.221086844155332e-17,6.018604224246477e-13,1.0662267020720389e-13,1.19032724717568e-05,1.9148112996823345e-11,,,,3.64057356542888e-07,,
1078,8.221086844155332e-17,4.212986512643373e-13,9.546412991192545e-14,1.3022939758270678e-06,1.4688782065633406e-11,,,,2.599986663457572e-07,,
1079,8.221086844155332e-17,3.963295372681326e-13,3.1208181265947545e-15,5.753966099944145e-07,6.604210370176356e-12,,,,1.2294249939836277e-07,,
1080,8.221086844155332e-17,2.9751477718580477e-13,1.415562391638992e-16,8.686288171366325e-08,1.6138761337874518e-12,,,,9.416515431246103e-08,,
1081,8.221086844155332e-17,1.628427889072767e-13,7.56986752617571e-17,8.24257372616946e-08,4.0842461521007737e-13,,,,3.723273326363749e-08,,
1082,8.221086844155332e-17,2.733956493344875e-14,7.56986752617571e-17,8.242573717820726e-08,2.168526654226553e-13,,,,2.5165323310121716e-08,,
1083,8.221086844155332e-17,5.104267900020018e-15,7.56986752617571e-17,4.548312510023537e-08,0.331126667031793,,,,0.34887550983837984,,
1084,8.221086844155332e-17,4.173704681216615e-15,7.56986752617571e-17,1.395735298427946e-08,0.0014187380620669732,,,,0.0011779064634276463,,
1085,8.221086844155332e-17,7.758497704857119e-16,7.56986752617571e-17,7.3955489733065465e-09,0.0005866902928342427,,,,0.00019860544511952606,,
1086,8.221086844155332e-17,1.3078089550334928e-16,7.56986752617571e-17,7.395548972318526e-09,0.0003166950144605543,,,,0.00014673500414250114,,
1087,8.221086844155332e-17,1.0672634035997415e-16,7.56986752617571e-17,7.369843169343938e-09,0.00022817487052692682,,,,0.00010588964889062742,,
1088,8.221086844155332e-17,4.2799758377166865e-17,2.6606232694570906e-17,5.390795898071106e-09,6.910815674668871e-05,,,,1.946164442492127e-05,,
1089,4.542993179202713e-17,1.0391494570518767,1.073215806942195,7.279529167496778e-10,6.15629073230761e-06,,,,2.9866034305775277e-06,,
1090,3.9015365899344616e-17,0.47089636956585323,0.4454445523828542,7.279529150273457e-10,2.249326361264925e-06,,,,8.529922127720776e-07,,
1091,1.001654060291779,0.31745308747709394,0.34384460577472215,1.397455998827999e-10,1.3667053305014334e-06,,,,3.640573565405556e-07,,
1092,0.44046738687066384,0.3119809688325906,0.2927972447377835,1.3974559976809384e-10,5.911976926151969e-07,,,,2.599986663493641e-07,,
1093,0.39482630935017365,0.2884955279463309,0.2845704603770306,7.30946345216342e-11,3.603434849802059e-07,,,,1.2294249941088507e-07,,
1094,0.3195559613492966,0.005042422293648208,0.0035175080126719845,1.436503112795152e-11,2.356768655615518e-07,,,,9.416515431424417e-08,,
1095,0.288565778952323,0.003371750652517343,0.00342515830632404,1.4365029518857646e-11,2.1724707613820324e-07,,,,3.723273326473796e-08,,
1096,0.006962174374670126,0.0011178412509158932,0.002650148891787511,8.899724078058363e-15,1.1501526672406334e-07,,,,2.5165323309633232e-08,,
1097,0.003659787124221694,0.0010056055627712928,0.0010046366128846395,8.891822704315631e-15,8.749740122691126e-08,,,,0.34892031382949434,,
1098,0.0021915518336671205,0.000830491694959375,0.0009117399434765545,9.629409332817801e-16,4.550782687854535e-08,,,,0.0011725113717261175,,
1099,0.0009218012244378795,0.0004244185029282347,0.0008430971732383984,9.599428033914164e-16,1.780181172672198e-08,,,,0.00019813296779926576,,
1100,0.0006839373070059167,0.00030065773513348454,0.00049597806056279,7.871279695278516e-17,1.580097476517226e-08,,,,0.00014664657085638902,,
1101,0.00054094900661107,0.00024239595018095953,0.00038562313188299734,7.871279695278516e-17,5.014807891295209e-09,,,,0.00010523826645671184,,
1102,0.00038767952338973486,0.0001577164129211636,9.821878837319302e-05,7.871279695278516e-17,3.4960389433624876e-09,,,,1.9298115778398337e-05,,
1103,0.0003316503174659639,2.7775584830624677e-05,8.726287263446373e-05,7.871279695278516e-17,1.73291619119814e-09,,,,2.9490706345946843e-06,,
1104,0.00018774506883614041,2.2395000158572762e-05,5.5542300440469776e-05,7.871279695278516e-17,1.307387164705071e-09,,,,8.519872273340809e-07,,
1105,0.0001296495403208675,2.1775559311288294e-05,2.1739618734241393e-05,7.871279695278516e-17,1.2084302703521654e-09,,,,3.6404756430282554e-07,,
1106,9.141211082008551e-05,1.1473671579464511e-05,1.3173881758349942e-05,7.871279695278516e-17,2.566392925650197e-10,,,,2.5983867659487605e-07,,
1107,5.55577605640099e-05,1.0320004499973596e-05,1.0815957489224037e-05,7.871279695278516e-17,2.204633146423044e-10,,,,1.218919623400191e-07,,
1108,5.322583441954055e-05,8.745247735952424e-06,3.4646784785002324e-06,7.871279695278516e-17,1.8598361396431017e-10,,,,9.397379611392827e-08,,
1109,3.9545327267794965e-05,4.972417776043909e-06,2.1573804163427e-06,7.871279695278516e-17,7.245096777654514e-11,,,,3.720121450039081e-08,,
1110,2.1974105159103576e-05,3.981025675867458e-06,9.306429455886314e-07,7.871279695278516e-17,2.8325060873636183e-11,,,,2.501897130843382e-08,,
1111,1.0304304218699245e-05,3.0319830207003855e-06,7.290462377237443e-07,7.871279695278516e-17,1.9148113046075184e-11,,,,0.3489203138270448,,
1112,5.5755755119453695e-06,2.664910359875368e-06,5.555006499818022e-07,7.871279695278516e-17,1.4688782168292488e-11,,,,0.001172511371732538,,
1113,4.9645241210144235e-06,7.517187130885195e-07,4.853111751828034e-07,7.871279695278516e-17,6.60421039353072e-12,,,,0.00019813296780811122,,
1114,2.8551881617146107e-06,4.3188792563996926e-07,3.0483432345093913e-07,7.871279695278516e-17,1.6138762186350914e-12,,,,0.00014664657085605067,,
1115,1.6620274652963604e-06,4.152820293063625e-07,1.786084205259489e-07,7.871279695278516e-17,4.0842463492331805e-13,,,,0.00010523826645733863,,
1116,1.4586386916146102e-06,1.9236567673690647e-07,5.348881491444184e-08,7.871279695278516e-17,2.168527340401111e-13,,,,1.9298115779930494e-05,,
1117,9.373861427656984e-07,8.764894017800903e-08,1.976669287837488e-08,7.871279695278516e-17,0.33148403174001595,,,,2.9490706345637507e-06,,
1118,6.953005631604812e-07,5.99536414697116e-08,1.550444670234169e-08,7.871279695278516e-17,0.0014014150149400987,,,,8.519872273447173e-07,,
1119,5.350254971885238e-07,2.5278660441212678e-08,1.3079539636676713e-08,7.871279695278516e-17,0.0005851560418978701,,,,3.640475643066071e-07,,
1120,3.742374242537014e-07,2.4295506323595182e-08,8.921154846735303e-09,7.871279695278516e-17,0.00031900194920440726,,,,2.5983867659406967e-07,,
1121,1.9616304610858265e-07,2.0602111675876107e-08,7.0103678499928236e-09,2.861836629027492e-17,0.00022924152076092406,,,,1.218919623340328e-07,,
1122,1.5468475881850412e-07,9.992647381578278e-09,4.062835246802728e-09,7.132535137386289e-18,6.199787649433905e-05,,,,9.397379611228971e-08,,
1123,1.4401740952146118e-07,5.139064705880389e-09,3.1310801060782285e-09,1.1269004494852501,6.496549989845172e-06,,,,3.7201214499146635e-08,,
1124,7.151789537549687e-08,4.2075647241718766e-09,1.6859221531633992e-09,0.526830453667857,2.314544782019364e-06,,,,2.5018971309148442e-08,,
1125,6.031631831278912e-08,1.143531128939348e-09,1.2476303241205747e-09,0.3651445246194565,1.530427525375564e-06,,,,0.3489394518474881,,
1126,5.2272230566326646e-08,8.589546006951816e-10,3.5408040922446136e-10,0.3651445245062826,5.741146879214691e-07,,,,0.0011683608017895883,,
1127,1.4016265734329643e-08,4.3841280226791443e-10,2.3773300840547e-10,0.23891765541476137,3.501313205518318e-07,,,,0.00019817248452432638,,
1128,1.0766124004649926e-08,3.541205368275709e-10,1.756571998322984e-10,0.03109358037639343,2.652400368598613e-07,,,,0.00014673723146627166,,
1129,9.619894089516815e-09,1.362163687357217e-10,1.0321326739909168e-10,0.004578883002821879,2.109808675434205e-07,,,,0.00010501596532967868,,
1130,7.801384297490923e-09,1.3424434425286153e-10,7.052069593282882e-11,0.002286035931304787,1.1537382945048955e-07,,,,1.9556309412970055e-05,,
1131,7.120061345980218e-09,1.1773215969023725e-10,6.360927555843701e-11,0.0022860359186245875,8.813624814714723e-08,,,,2.9491599133279803e-06,,
1132,4.427066260094857e-09,5.6948565536746804e-11,3.87866586929172e-11,0.002245644799469058,4.328167443858492e-08,,,,8.557422269893547e-07,,
1133,2.6820487706790706e-09,3.426646657240337e-11,3.568256651227709e-11,0.0019122065066834015,2.0260725059141717e-08,,,,3.641224439285161e-07,,
1134,1.8841500955359205e-09,2.7504539409740936e-11,1.6191935705068252e-11,0.0006568230828320075,1.4621252536526369e-08,,,,2.60049476114169e-07,,
1135,9.792190392178465e-10,1.4717556918048926e-11,6.452592367383892e-12,0.0006568230811018253,4.133403053840354e-09,,,,1.2330422557606856e-07,,
1136,9.66319070437128e-10,1.2088641725821457e-11,2.5598042715566904e-12,0.0003237415041389324,3.4495681991716584e-09,,,,9.440337682143906e-08,,
1137,4.758391988296413e-10,1.0745684298631223e-11,1.507078573582538e-12,0.00021306233490834623,1.5758472177032178e-09,,,,3.941114624833518e-08,,
1138,2.5019736982400925e-10,6.180668361979139e-12,9.963475033229088e-13,9.56076245831319e-05,1.3768231430088245e-09,,,,2.5209114324088644e-08,,
1139,2.1901867276162584e-10,4.755475027620993e-12,3.1058122937257353e-13,9.560762430767977e-05,1.0589525232914582e-09,,,,0.3489394518488825,,
1140,1.6187839911891246e-10,2.8470012470919256e-12,2.678089534292297e-13,1.7965876032050793e-05,2.2555161454887937e-10,,,,0.0011683608018094897,,
1141,1.0336506851903604e-10,6.007995376743528e-13,1.1149420746712996e-13,1.7965875999381403e-05,1.8512777983493567e-10,,,,0.00019817248452246093,,
1142,5.5548701042018944e-11,4.036115975656358e-13,8.774089990792247e-14,1.5287348528135786e-05,1.2055871778540553e-10,,,,0.0001467372314666722,,
1143,5.477424936001101e-11,3.952636683577712e-13,7.469134430151122e-16,7.395685009257499e-07,6.428172484449885e-11,,,,0.00010501596533021245,,
1144,5.118942575880852e-11,3.0712792165272635e-13,7.57058328294507e-17,4.3152041710310987e-07,2.947212144536201e-11,,,,1.955630941000476e-05,,
1145,3.4447056381321914e-11,1.6324667298034805e-13,7.57058328294507e-17,1.0818479994054371e-07,1.7856197581367814e-11,,,,2.949159913368736e-06,,
1146,2.239290154310842e-11,2.5869755401776118e-14,7.57058328294507e-17,9.069199058591301e-08,1.0519440931045764e-11,,,,8.557422269806286e-07,,
1147,1.4408663861293251e-11,5.3744691996187176e-15,7.57058328294507e-17,9.069199056928863e-08,7.752194531948524e-12,,,,3.6412244393325696e-07,,
1148,5.956148571326547e-12,4.288962210310147e-15,7.57058328294507e-17,2.383587315086661e-08,1.6062593200126527e-12,,,,2.600494761158897e-07,,
1149,4.9423105022864125e-12,4.6147506129732e-16,7.57058328294507e-17,8.956803134323015e-09,4.712641664740714e-13,,,,1.233042255684495e-07,,
1150,2.885764304108311e-12,4.516570110360217e-16,7.57058328294507e-17,7.230845615625038e-09,2.673623898120509e-13,,,,9.440337682196658e-08,,
1151,1.7033682489360499e-12,7.481575660618837e-17,7.57058328294507e-17,7.230845614549632e-09,0.3314840315568853,,,,3.9411146252426103e-08,,
1152,1.1593771258501636e-12,6.510073989643955e-17,2.4506155372081745e-17,4.36041260013671e-09,0.0014014150127223267,,,,2.520911432492425e-08,,
1153,7.328584069401661e-13,1.0391466405472167,1.07320321471731,2.67608907312699e-09,0.0005851560431350975,,,,0.3489553161875694,,
1154,5.292037419725575e-13,0.47089162731808526,0.4461289989275641,7.904619692327603e-10,0.00031900194917431967,,,,0.0011646341211598659,,
1155,3.5715295602174403e-13,0.3174375413478769,0.34329775635225124,7.904619574746441e-10,0.00022924152002680722,,,,0.00019800345703458117,,
1156,3.212538677566624e-13,0.31211472048867994,0.29085250879894803,1.4670655551792667e-10,6.199787634942624e-05,,,,0.00014690111770892267,,
1157,2.138885330721533e-13,0.28849526522208685,0.2849417536448054,1.4670655468911475e-10,6.496550003358517e-06,,,,0.00010475597348684435,,
1158,9.84321889789109e-14,0.004635657050727016,0.0035012730417189808,5.898333137341178e-11,2.3145447925141815e-06,,,,1.956090008287839e-05,,
1159,9.647186195399248e-14,0.0033714058664584723,0.003015790801365216,1.4550066809698858e-11,1.530427527610994e-06,,,,2.952838825157342e-06,,
1160,4.8957179453130057e-14,0.0011158262085256294,0.0018013874061021061,1.4550066509205668e-11,5.741146854280059e-07,,,,8.556922382566836e-07,,
1161,4.4302518960287637e-14,0.0010009125476755163,0.0010000822641131012,3.1474575385959923e-14,3.5013132079339e-07,,,,3.631944246932955e-07,,
1162,3.586988158515911e-14,0.0008140114331807571,0.0009062128145120081,3.14585270793999e-14,2.6524003698442697e-07,,,,2.601027698770105e-07,,
1163,2.520062652969514e-14,0.00042446073703564924,0.0008547251761182421,1.7406822483639245e-15,2.109808675350789e-07,,,,1.2252779046911957e-07,,
1164,1.3128076630844132e-14,0.00029888461044346863,0.0004805417986473407,1.73922037746344e-15,1.1537382938370688e-07,,,,9.438523532375757e-08,,
1165,8.876452459705064e-15,0.0002418487058949009,0.000386311348847592,5.004443301915851e-16,8.813624781787389e-08,,,,3.967251458747337e-08,,
1166,7.248380142452542e-15,0.00015852193134100023,0.00010082563717369457,7.886128679885678e-17,4.328167451230872e-08,,,,2.5199579661540698e-08,,
1167,4.203816541597156e-15,2.774835401613039e-05,8.005557225836142e-05,7.886128679885678e-17,2.026072508406073e-08,,,,0.3489553161935533,,
1168,3.717411778220441e-15,2.239759089227655e-05,5.240031644904449e-05,7.886128679885678e-17,1.4621252531068285e-08,,,,0.0011646341211960542,,
1169,3.0650355599185862e-15,2.1795888157313866e-05,2.06693047878213e-05,7.886128679885678e-17,4.1334030751069e-09,,,,0.00019800345701940174,,
1170,2.465022489495668e-15,1.1503492970717429e-05,1.22656159884766e-05,7.886128679885678e-17,3.4495681912101898e-09,,,,0.00014690111770864845,,
1171,1.3995086506992098e-15,1.0329096039856039e-05,1.0897095197857265e-05,7.886128679885678e-17,1.5758472246323377e-09,,,,0.00010475597349095756,,
1172,1.2957907987547522e-15,8.758580870348945e-06,3.225614475690511e-06,7.886128679885678e-17,1.3768231377011043e-09,,,,1.9560900084942464e-05,,
1173,1.1673952844925996e-15,4.950060911837943e-06,2.0890204370814843e-06,7.886128679885678e-17,1.0589525228969546e-09,,,,2.95283882514649e-06,,
1174,6.710838824871295e-16,3.916402797088172e-06,8.384693516440511e-07,7.886128679885678e-17,2.2555161412513702e-10,,,,8.556922382561302e-07,,
1175,3.815824519045285e-16,3.0300784453402257e-06,7.167702876386621e-07,7.886128679885678e-17,1.8512778043034986e-10,,,,3.6319442471614753e-07,,
1176,2.623755280559621e-16,2.6362734522565035e-06,5.866678842899041e-07,7.886128679885678e-17,1.2055871755337297e-10,,,,2.6010276986940033e-07,,
1177,2.4261133213498116e-16,7.601396306101439e-07,4.7332179589273864e-07,7.886128679885678e-17,6.428172525961465e-11,,,,1.225277904615713e-07,,
1178,2.1709338965702399e-16,4.319009963727815e-07,2.8424783823983856e-07,7.886128679885678e-17,2.9472121306746966e-11,,,,9.438523532201519e-08,,
1179,1.4182604995316008e-16,4.0489903123462877e-07,1.712542221548613e-07,7.886128679885678e-17,1.78561972543924e-11,,,,3.967251458337801e-08,,
1180,8.174648495967962e-17,1.9022689832027875e-07,5.097257117359802e-08,7.886128679885678e-17,1.051944079199715e-11,,,,2.5199579660432822e-08,,
1181,8.174648495967962e-17,8.829518700338538e-08,2.007109084090264e-08,7.886128679885678e-17,7.752194537819652e-12,,,,0.3489489266776579,,
1182,8.174648495967962e-17,6.033487696069518e-08,1.6004619232006964e-08,7.886128679885678e-17,1.6062590418454638e-12,,,,0.0011624978059919277,,
1183,8.174648495967962e-17,2.5049750803441047e-08,1.1087662134835024e-08,7.886128679885678e-17,4.712640621071785e-13,,,,0.00019790925460191664,,
1184,8.174648495967962e-17,2.4944713062039453e-08,7.094383523402694e-09,7.886128679885678e-17,2.6736229482854325e-13,,,,0.00014696543547812308,,
1185,8.174648495967962e-17,2.058468240006843e-08,6.295157273694922e-09,7.886128679885678e-17,0.3289441503179722,,,,0.00010465041413068655,,
1186,8.174648495967962e-17,9.871488704423403e-09,3.5465141242262983e-09,7.886128679885678e-17,0.0013700953472746541,,,,1.967019457011475e-05,,
1187,8.174648495967962e-17,5.1403433535276866e-09,3.1046206018799956e-09,1.177968530709638,0.0005813050038454328,,,,2.9538209164612726e-06,,
1188,8.174648495967962e-17,4.201481659105878e-09,1.6059369274150533e-09,0.5351795031968347,0.0003113197215052268,,,,8.566697073810073e-07,,
1189,8.174648495967962e-17,1.1483147464037388e-09,1.1302728094684115e-09,0.34584405215534114,0.00022799623549156435,,,,3.633102077100166e-07,,
1190,8.174648495967962e-17,8.599865984573194e-10,3.632116417148376e-10,0.345844052143609,2.9252418871963357e-05,,,,2.600734463672522e-07,,
1191,8.174648495967962e-17,4.329775225223222e-10,2.703509443925553e-10,0.24195854205047482,4.490129107569675e-06,,,,1.2211692813767593e-07,,
1192,8.174648495967962e-17,3.5632382948309615e-10,1.748320688779736e-10,0.02314137800516516,2.5802794786120736e-06,,,,9.441005347719354e-08,,
1193,8.174648495967962e-17,1.3495852616056554e-10,1.1419270059549418e-10,0.004732046503157297,1.8382110037686454e-06,,,,4.0028820954273733e-08,,
1194,8.174648495967962e-17,1.3463443507965014e-10,1.0157404726312648e-10,0.004732046471386049,3.760707747787182e-07,,,,2.5206188829544375e-08,,
1195,8.174648495967962e-17,1.174252744096128e-10,6.625636701310826e-11,0.004462855273365968,3.3440903557888226e-07,,,,0.34894892667742083,,
1196,8.174648495967962e-17,5.992678338187614e-11,3.401329136517575e-11,0.0028674890646929805,2.2618495263444165e-07,,,,0.0011624978059926057,,
1197,8.174648495967962e-17,3.43087364789856e-11,1.5633913588212052e-11,0.0009391606998267577,1.8049831371442793e-07,,,,0.0001979092545879683,,
1198,4.2739676623448104e-17,2.819789055463518e-11,8.670689049067381e-12,0.00044317263456210363,9.805454721631506e-08,,,,0.0001469654354781169,,
1199,3.002750012694364e-17,1.574832833771626e-11,5.609713731797349e-12,0.0004431726328114896,7.661118783620195e-08,,,,0.00010465041413394946,,
1200,1.0053070148849836,1.2006735971278564e-11,2.3894654201991993e-12,0.0003212046346933788,2.7493258744041827e-08,,,,1.9670194570631108e-05,,
1201,0.33227692175461104,1.0727654443343992e-11,1.992331077399549e-12,0.0001877258665549326,1.831492841290597e-08,,,,2.9538209163304534e-06,,
1202,0.3201798527646474,5.875731662224287e-12,1.0056072690060783e-12,9.494427085554401e-05,1.027711186367217e-08,,,,8.566697074017195e-07,,
1203,0.2756364450988503,4.841813952772374e-12,2.8896035019222444e-13,9.494427074314388e-05,3.696615084719283e-09,,,,3.6331020771920286e-07,,
1204,0.21767987323017648,2.626171718262905e-12,2.0931703749861172e-13,2.4036532083743915e-05,1.903510298025491e-09,,,,2.600734463604776e-07,,
1205,0.003135405035124564,6.141352777519497e-13,8.679859324063395e-14,2.4036532043308744e-05,1.7074864136606222e-09,,,,1.2211692813317545e-07,,
1206,0.00175679604476947,3.9691525750024934e-13,6.430668764209926e-15,1.64357091889021e-05,1.25176835955773e-09,,,,9.441005347565939e-08,,
1207,0.0009110255487654622,3.9381361395513346e-13,2.0945045761187862e-16,1.1043314632128323e-06,9.44091394637922e-10,,,,4.002882095663645e-08,,
1208,0.0006551258216109801,3.179946501832677e-13,7.570533048423638e-17,5.400005132646656e-07,2.1912681893041827e-10,,,,2.5206188831025773e-08,,
1209,0.00039115197879435265,1.627578449284472e-13,7.570533048423638e-17,8.5985936550007e-08,8.477509141854125e-11,,,,0.34895005925231803,,
1210,0.00037000162669438525,2.0161314299518826e-14,7.570533048423638e-17,8.485784166372849e-08,3.5817825675685854e-11,,,,0.0011610531380181195,,
1211,0.00024309067317770816,5.200886203455653e-15,7.570533048423638e-17,8.485784148972757e-08,2.1681714878286616e-11,,,,0.0001978839299375912,,
1212,0.00017710664085475247,4.563750558317333e-15,7.570533048423638e-17,2.3943476404641897e-08,1.7936859885413838e-11,,,,0.00014704051506474793,,
1213,0.00012552236044291093,6.514006762888233e-16,7.570533048423638e-17,7.487096392435235e-09,1.292852575722271e-11,,,,0.00010460717904054576,,
1214,5.925234833628499e-05,1.6863269303774649e-16,7.570533048423638e-17,3.862616361387003e-09,6.4200599290398834e-12,,,,1.972804587126817e-05,,
1215,5.587394000860946e-05,7.48157339607629e-17,7.570533048423638e-17,3.787680839209438e-09,8.969177322402025e-13,,,,2.9580780046358498e-06,,
1216,4.6155547421013157e-05,4.7970653474010134e-17,4.299012439157116e-17,3.787680835280629e-09,3.711252377690429e-13,,,,8.56865067719639e-07,,
1217,4.168407644262534e-05,1.0391477544810344,1.0731259630409555,2.182731087832832e-09,1.4344322254408452e-13,,,,3.6277061465436304e-07,,
1218,2.392587490081436e-05,0.47085808496523585,0.44626579586310616,2.182731071106284e-09,4.275549273423452e-14,,,,2.598987176029998e-07,,
1219,1.250859810000222e-05,0.3174139388678308,0.3440336371360869,1.8029220511671612e-09,0.32894415029276775,,,,1.2163937556050497e-07,,
1220,8.734797703170198e-06,0.31235565711791596,0.29031436699414975,1.8811492567854014e-10,0.0013700953486655532,,,,9.436823846338199e-08,,
1221,4.737508221626922e-06,0.2884998017589045,0.28504208210995496,1.220004841634728e-10,0.0005813050040252107,,,,4.030840602247492e-08,,
1222,3.153520175703004e-06,0.004910674979612811,0.0035391910502047177,1.22000483405563e-10,0.0003113197215082471,,,,2.5210405413564388e-08,,
1223,1.1715333608350504e-06,0.0033719045733020376,0.003336972198974445,2.099508039674572e-11,0.00022799623546421622,,,,0.34895005924965056,,
1224,8.31776422592875e-07,0.0011162606889814585,0.002283358544651199,2.099508026163652e-11,2.92524190748925e-05,,,,0.0011610531380961027,,
1225,5.504773765641474e-07,0.0010013531356824843,0.0010394512294940013,5.4083902994496344e-14,4.49012911118968e-06,,,,0.00019788392993587442,,
1226,5.3202457470071e-07,0.0008170744214815636,0.0009109838429269633,5.4068842885952975e-14,2.5802794838456433e-06,,,,0.00014704051506478125,,
1227,4.009120163944905e-07,0.00042453421866354204,0.000851279333705812,1.2236076653911105e-15,1.8382110033690457e-06,,,,0.00010460717904490458,,
1228,2.3259591293657092e-07,0.00029919391783474945,0.00046035890005752933,1.2178218521594698e-15,3.760707749932649e-07,,,,1.972804586665559e-05,,
1229,1.665269845354635e-07,0.0002419215724826382,0.0003993024482978113,8.36323671847415e-17,3.344090360063195e-07,,,,2.9580780046017724e-06,,
1230,1.355385981487692e-07,0.00015978890773127435,9.68915178100693e-05,8.36323671847415e-17,2.2618495325735624e-07,,,,8.568650677254168e-07,,
1231,6.338526749723792e-08,2.76647520918566e-05,8.72467574251626e-05,8.36323671847415e-17,1.8049831348686795e-07,,,,3.62770614653543e-07,,
1232,4.142728890040523e-08,2.2411841164128175e-05,6.53896239191032e-05,8.36323671847415e-17,9.805454739045736e-08,,,,2.598987175980985e-07,,
1233,3.8091593375288595e-08,2.175077481886203e-05,2.180434381585588e-05,8.36323671847415e-17,7.661118736076283e-08,,,,1.2163937555667832e-07,,
1234,3.0368132282150003e-08,1.1521109457042641e-05,1.4220855368615374e-05,8.36323671847415e-17,2.749325877312793e-08,,,,9.436823846280635e-08,,
1235,1.345949218443609e-08,1.0339796658444368e-05,1.0834629197983342e-05,8.36323671847415e-17,1.8314928345430957e-08,,,,4.0308406028800486e-08,,
1236,1.3002830625790581e-08,8.80466164444917e-06,3.407908319002443e-06,8.36323671847415e-17,1.0277111824071165e-08,,,,2.521040541647106e-08,,
1237,7.729546974678782e-09,4.953623124275786e-06,2.159093129365737e-06,8.36323671847415e-17,3.6966150993666668e-09,,,,0.34895181229107336,,
1238,4.728578932795344e-09,4.012970882960125e-06,9.697309129266434e-07,8.36323671847415e-17,1.9035103004392307e-09,,,,0.001159812430699815,,
1239,3.813864303555393e-09,3.083830506855273e-06,7.282210536587185e-07,8.36323671847415e-17,1.7074864211939372e-09,,,,0.00019792766547667044,,
1240,3.533468335355874e-09,2.677246483461322e-06,5.490432183347801e-07,8.36323671847415e-17,1.251768360958833e-09,,,,0.00014706599905118096,,
1241,1.3692878617137124e-09,7.729418912954726e-07,4.6129146970918295e-07,8.36323671847415e-17,9.4409139798817e-10,,,,0.0001045964368310983,,
1242,7.134580121621681e-10,4.3193882946826414e-07,3.0585368678764136e-07,8.36323671847415e-17,2.1912681908830223e-10,,,,1.9782953618857428e-05,,
1243,6.251502036709883e-10,4.0140876607502305e-07,1.7281541880449017e-07,8.36323671847415e-17,8.477509162784327e-11,,,,2.9589252288106823e-06,,
1244,5.587097299025841e-10,1.9030859415495822e-07,5.243666512461395e-08,8.36323671847415e-17,3.5817825588020496e-11,,,,8.574529577942743e-07,,
1245,3.616573328011742e-10,8.869819948978245e-08,2.00227312058141e-08,8.36323671847415e-17,2.168171495587005e-11,,,,3.629740218805006e-07,,
1246,2.379898648389167e-10,5.9357705510380506e-08,1.5277314192263505e-08,8.36323671847415e-17,1.7936859891731704e-11,,,,2.598742521351184e-07,,
1247,1.2115833052586193e-10,2.564714868745853e-08,1.2324757964527423e-08,8.36323671847415e-17,1.2928525998304055e-11,,,,1.212893464190915e-07,,
1248,9.950800875101696e-11,2.4416777907840855e-08,8.349298507249303e-09,8.36323671847415e-17,6.420059992083261e-12,,,,9.43296058687353e-08,,
1249,9.13317251700341e-11,2.060863679036341e-08,6.8139596842604e-09,8.36323671847415e-17,8.969178256303106e-13,,,,4.0452387037861855e-08,,
1250,6.89656935545275e-11,9.680405551340045e-09,4.0717917233654715e-09,3.07522541704495e-18,3.7112543611969617e-13,,,,2.5215866494084627e-08,,
1251,2.9270320834145115e-11,5.130070600729246e-09,3.03853369380344e-09,1.1124520117197836,1.4344333290299825e-13,,,,0.34895181229118544,,
1252,2.705736460516568e-11,4.199277581344087e-09,1.6239572896144184e-09,0.3561585118588622,4.2755521725847704e-14,,,,0.001159812430645143,,
1253,1.3550460620191476e-11,1.1489712849274458e-09,1.1927705826700548e-09,0.35130730315838915,0.334404485923207,,,,0.0001979276654651929,,
1254,1.1947882651612995e-11,8.635346263605527e-10,3.5844481289998276e-10,0.35130730308854874,0.0014181380208947725,,,,0.00014706599905143974,,
1255,8.426796970680476e-12,4.361243054182729e-10,2.4370204646861876e-10,0.23668366103758884,0.0005161832980684205,,,,0.00010459643683509163,,
1256,3.5590702471420682e-12,3.4195785160288444e-10,1.7182005794626586e-10,0.013745900152738952,0.0002628963538503054,,,,1.9782953620808324e-05,,
1257,2.4048215603729838e-12,1.366155365102866e-10,9.995714624587917e-11,0.004266751800134641,0.0002344509491460578,,,,2.9589252288572276e-06,,
1258,1.9718359179803376e-12,1.3527684619300936e-10,7.253530315337915e-11,0.0019473521960458957,1.7053983856372007e-05,,,,8.574529578021395e-07,,
1259,1.4533193385711512e-12,1.1677177366370717e-10,6.493058482886168e-11,0.0019473521941150034,4.228549296351182e-06,,,,3.629740219011699e-07,,
1260,8.611121101554047e-13,6.60784059048648e-11,3.368083556414417e-11,0.0018899914491548458,2.604472272261679e-06,,,,2.598742521432256e-07,,
1261,4.3778143575366067e-13,3.431713207443554e-11,1.909446898235785e-11,0.0008035295921345593,1.4259155459035268e-06,,,,1.2128934641304482e-07,,
1262,3.3072795632496e-13,2.795152835263192e-11,1.5495756451825335e-11,0.0008035295872081317,3.3842502663617887e-07,,,,9.432960586900989e-08,,
1263,2.7458435295053826e-13,1.6175682996057394e-11,5.843138986501937e-12,0.0007791617045627388,2.622668195415256e-07,,,,4.045238703595781e-08,,
1264,2.1110214844080535e-13,1.2386849159585773e-11,2.5287295297997858e-12,0.00042686060594301396,1.618276540907061e-07,,,,2.5215866493284188e-08,,
1265,1.233002609079738e-13,1.0724041923751362e-11,1.5106050582233762e-12,6.996603317161473e-05,9.14958430915969e-08,,,,0.34895387429443997,,
1266,9.119680309104272e-14,6.371810361860112e-12,1.0777891885506637e-12,6.996603315291775e-05,5.82764063930133e-08,,,,0.0011591019711536755,,
1267,6.456405132527378e-14,4.9685364149997686e-12,3.229977597702783e-13,2.5268875662889045e-05,3.761862899182483e-08,,,,0.0001979403917226594,,
1268,5.594488301138151e-14,2.6753368799558014e-12,2.0848615591137479e-13,2.5268875607434177e-05,1.4808996165492431e-08,,,,0.00014709863080322646,,
1269,4.49997994606288e-14,6.117441201551805e-13,9.306893455125584e-14,1.8923919399710815e-05,9.982048296676407e-09,,,,0.0001045917732261754,,
1270,2.4730015617933017e-14,3.9862644174217013e-13,9.35169169865431e-16,1.020360567666732e-06,7.341876081990159e-09,,,,1.9803490325813473e-05,,
1271,1.8676913240678496e-14,3.231391948601293e-13,7.570232644528972e-17,5.112485944685308e-07,3.536142551025701e-09,,,,2.9611546288335735e-06,,
1272,1.634615640538584e-14,3.2277924859086525e-13,7.570232644528972e-17,1.4048435985807999e-07,1.0793135626123888e-09,,,,8.575259355824215e-07,,
1273,1.1944716039755324e-14,1.725539855197838e-13,7.570232644528972e-17,7.59222816876994e-08,6.259097491407105e-10,,,,3.627450735889309e-07,,
1274,9.868824735453624e-15,1.8552957122607556e-14,7.570232644528972e-17,7.59222813146431e-08,2.7234609844647446e-10,,,,2.598163971650599e-07,,
1275,9.063224575764454e-15,5.508742323195737e-15,7.570232644528972e-17,1.8810479183181448e-08,7.852064715234303e-11,,,,1.2101263000122797e-07,,
1276,8.804599728058253e-15,4.1389028738919594e-15,7.570232644528972e-17,1.473655409661378e-08,6.090555745822058e-11,,,,9.428261639224346e-08,,
1277,5.02306492240367e-15,4.614743052047854e-16,7.570232644528972e-17,1.027382330641815e-08,4.0321217433174325e-11,,,,4.0563666066414766e-08,,
1278,4.51173463724846e-15,3.56911879354945e-16,7.570232644528972e-17,7.232665819430614e-09,1.5313512587551696e-11,,,,2.5215866691753503e-08,,
1279,3.795230957450736e-15,7.481576346835733e-17,7.570232644528972e-17,7.232665811263312e-09,8.968719805163774e-12,,,,0.34895387429686875,,
1280,1.3415913851517523e-15,6.962203042363783e-17,3.635661633392498e-17,4.572769710862185e-09,2.2837034307388838e-12,,,,0.0011591019711397815,,
1281,1.2213745006300785e-15,1.0391398660498572,1.0731344329511516,2.116587316830599e-09,1.0538180760018009e-12,,,,0.0001979403917087852,,
1282,8.697720841693586e-16,0.4708106066342803,0.44644996121339975,2.1165873071862577e-09,9.19739632809851e-13,,,,0.00014709863080340712,,
1283,6.526207419527552e-16,0.31741272042417973,0.34308685637483616,2.39042870828822e-10,3.303829428005501e-13,,,,0.00010459177323140943,,
1284,3.566205513106191e-16,0.31268753118894127,0.28980151261629755,1.5296710908919553e-10,1.8702784496404795e-13,,,,1.980349032490575e-05,,
1285,2.015684298673255e-16,0.28850431791922587,0.28546683994763267,1.529671088735186e-10,7.988926800123149e-14,,,,2.9611546289451273e-06,,
1286,2.0026532613562543e-16,0.004348747742374466,0.0035159951076476265,2.520191558277158e-11,2.7474282148574187e-14,,,,8.575259355962499e-07,,
1287,8.217144605501745e-17,0.0033810197706951968,0.0033009062790230644,2.52019138230437e-11,0.334404486053392,,,,3.6274507360692786e-07,,
1288,8.217144605501745e-17,0.001115887709877943,0.0017769626143080562,8.462561096839353e-14,0.0014181380224032067,,,,2.59816397172674e-07,,
1289,8.217144605501745e-17,0.0009958157355051639,0.001063902116370522,8.462281150266995e-14,0.0005161832973421392,,,,1.210126300028611e-07,,
1290,8.217144605501745e-17,0.0007685349423970074,0.0009087108127829327,4.2252676144369345e-15,0.00026289635388062016,,,,9.428261639091387e-08,,
1291,8.217144605501745e-17,0.0004247602215277371,0.0008368833542587199,4.224388378463448e-15,0.00023445094936980302,,,,4.0563666067203175e-08,,
1292,8.217144605501745e-17,0.00029561226090762233,0.0004613899084791078,4.939373101903295e-16,1.7053983822221977e-05,,,,2.5215866692371957e-08,,
1293,8.217144605501745e-17,0.00024017012297542024,0.0003907282886953591,7.864566108493295e-17,4.22854928573507e-06,,,,0.3489549138710192,,
1294,8.217144605501745e-17,0.00016216838942960922,9.446743297793125e-05,7.864566108493295e-17,2.604472269664521e-06,,,,0.001158625482985734,,
1295,8.217144605501745e-17,2.761246483872199e-05,7.449318184350405e-05,7.864566108493295e-17,1.4259155415383774e-06,,,,0.00019795623889154871,,
1296,8.217144605501745e-17,2.2408817626232283e-05,5.9743611160322356e-05,7.864566108493295e-17,3.384250264986411e-07,,,,0.00014710875038745523,,
1297,8.217144605501745e-17,2.1742191728827872e-05,2.196302032752198e-05,7.864566108493295e-17,2.622668193070841e-07,,,,0.0001045876226498312,,
1298,8.217144605501745e-17,1.1542623673889963e-05,1.2222726241989546e-05,7.864566108493295e-17,1.6182765408214102e-07,,,,1.9822092966315335e-05,,
1299,8.217144605501745e-17,1.0370279754370122e-05,1.0939352854944532e-05,7.864566108493295e-17,9.149584296057473e-08,,,,2.9616731938052755e-06,,
1300,8.217144605501745e-17,8.868103921106428e-06,3.3736069395941013e-06,7.864566108493295e-17,5.827640610522574e-08,,,,8.577213075662001e-07,,
1301,8.217144605501745e-17,4.959210275002785e-06,2.216436465507722e-06,7.864566108493295e-17,3.7618629025238755e-08,,,,3.628077183131637e-07,,
1302,8.217144605501745e-17,4.149319266994484e-06,7.598085708734326e-07,7.864566108493295e-17,1.4808996229284885e-08,,,,2.598037631619334e-07,,
1303,8.217144605501745e-17,3.1682933805792366e-06,7.302042275778391e-07,7.864566108493295e-17,9.982048321777831e-09,,,,1.2085644640741097e-07,,
1304,8.217144605501745e-17,2.653096401448162e-06,6.021838281407246e-07,7.864566108493295e-17,7.341876045714017e-09,,,,9.426218565902961e-08,,
1305,8.217144605501745e-17,7.939887667551275e-07,4.504224791354491e-07,7.864566108493295e-17,3.5361425591972257e-09,,,,4.0608673747873746e-08,,
1306,8.217144605501745e-17,4.322062988246379e-07,3.1120894497877995e-07,7.864566108493295e-17,1.0793135637238497e-09,,,,2.5224881909675994e-08,,
1307,6.143792462628279e-17,4.0615957467954343e-07,1.7492616790638718e-07,7.864566108493295e-17,6.259097469963083e-10,,,,0.3489549138726266,,
1308,4.9223599684160346e-17,1.878833334204521e-07,5.1533032647054423e-08,7.864566108493295e-17,2.7234609687157495e-10,,,,0.001158625483012991,,
1309,1.0060480788598058,8.798878202994803e-08,1.9819898158318583e-08,7.864566108493295e-17,7.852064721415375e-11,,,,0.00019795623889129425,,
1310,0.45397129977463685,6.226632007952698e-08,1.5222462597104e-08,7.864566108493295e-17,6.090555726074056e-11,,,,0.0001471087503887616,,
1311,0.3201066524595173,2.5178411902370692e-08,1.0250704974646978e-08,7.864566108493295e-17,4.032121754248754e-11,,,,0.00010458762264510941,,
1312,0.302333304065941,2.3833977473305917e-08,7.107224838968482e-09,7.864566108493295e-17,1.5313512543964525e-11,,,,1.98220929674747e-05,,
1313,0.1981160154258586,2.064784817769775e-08,5.601147117183455e-09,7.864566108493295e-17,8.968719817633411e-12,,,,2.961673193954214e-06,,
1314,0.0053046249540136805,1.0162491396519996e-08,3.999695571843322e-09,2.0429596576128008e-17,2.2837034172302465e-12,,,,8.57721307571937e-07,,
1315,0.002105306399940615,5.1347312685406e-09,3.219607152159645e-09,1.1628817696388356,1.0538180768386978e-12,,,,3.6280771832606987e-07,,
1316,0.0008821403864432965,4.20134601756956e-09,1.587443912102725e-09,0.5710692852723144,9.19739578166826e-13,,,,2.598037631627747e-07,,
1317,0.0006347645126340513,1.1431469588572845e-09,1.1494562901446175e-09,0.3462561289204904,3.30382900484832e-13,,,,1.2085644640809704e-07,,
1318,0.0003840400948690587,8.634900918664902e-10,3.498292069968142e-10,0.3462561288224268,1.8702766965583457e-13,,,,9.426218565704885e-08,,
1319,0.0003479382229959428,4.1292133124581815e-10,2.3965326978964454e-10,0.22207471395432526,7.988925782695937e-14,,,,4.060867374218574e-08,,
1320,0.0002028040907235331,3.555401309114262e-10,1.6753182769825088e-10,0.012543623693929628,2.747400537461931e-14,,,,2.522488190986902e-08,,
1321,0.000192638372070726,1.3930755571003842e-10,9.798231588152847e-11,0.005704020296667518,0.3223938386328163,,,,0.34895551212548825,,
1322,9.436007868409553e-05,1.3929469713880994e-10,8.639559684225346e-11,0.003922175848768511,0.0011538755862933769,,,,0.0011583891929267665,,
1323,7.381478150148696e-05,1.166325013853528e-10,6.080526308309751e-11,0.003338933862236795,0.00030451852708810953,,,,0.0001979609537643537,,
1324,6.927082289589776e-05,5.294377825341367e-11,3.5650587483979445e-11,0.0033389338387133267,0.0002506002586461164,,,,0.00014711316512886752,,
1325,5.693536722634354e-05,3.5497364789794566e-11,1.631221918483229e-11,0.0012794774787517962,0.0002410603784461874,,,,0.00010458785534499101,,
1326,2.4760911491154787e-05,2.5058738700197623e-11,5.64836185907263e-12,0.000942540569551345,8.101993775385221e-06,,,,1.982964503663786e-05,,
1327,1.982987318283495e-05,1.2267515707743981e-11,2.287760677134812e-12,0.0009425405686521987,1.687906934770749e-06,,,,2.962284825592494e-06,,
1328,8.576902951666962e-06,1.137374559347813e-11,1.8787708369882536e-12,0.00024046765379283548,1.4695570533388018e-06,,,,8.577316474805193e-07,,
1329,7.609565759852284e-06,1.0499053409081814e-11,8.322366266688589e-13,9.017401039223218e-05,4.0494613385423213e-07,,,,3.627379963674325e-07,,
1330,4.245510749632399e-06,6.4311082236065406e-12,2.842859527530535e-13,9.017401037243485e-05,2.1616678379733801e-07,,,,2.59774272585417e-07,,
1331,2.0219520815127175e-06,5.050601682781741e-12,2.4245980515064586e-13,1.8700624741933693e-05,1.435507874430094e-07,,,,1.2077139163810076e-07,,
1332,8.751137149175109e-07,2.428786854726102e-12,1.892634370690631e-13,1.2483783988777864e-05,8.267077362503649e-08,,,,9.424285151287017e-08,,
1333,7.079718428112014e-07,6.403879097402918e-13,9.037499266926161e-14,1.2483783934743708e-05,4.537163387230176e-08,,,,4.064303182552885e-08,,
1334,6.428205629398127e-07,3.9390942914095036e-13,4.2359107708693246e-16,1.3557427128570637e-06,1.573235135453386e-08,,,,2.522390669776953e-08,,
1335,4.479023472550106e-07,3.8132525969147327e-13,8.053192711544769e-17,4.557586029310689e-07,1.3944273448071355e-08,,,,0.34895551212658465,,
1336,4.3264046102318876e-07,2.9460356612740945e-13,7.57045603550098e-17,8.444650208932674e-08,3.6165064875946297e-09,,,,0.0011583891929059205,,
1337,2.6683685908847726e-07,1.397053836094615e-13,7.57045603550098e-17,8.444650196823648e-08,2.145562850860882e-09,,,,0.0001979609537526873,,
1338,1.6931105689303384e-07,1.993152456351361e-14,7.57045603550098e-17,8.163549617929198e-08,4.810408576581691e-10,,,,0.000147113165129457,,
1339,1.2836299187719147e-07,6.959537593549122e-15,7.57045603550098e-17,2.965070535048122e-08,2.281821600199197e-10,,,,0.00010458785534781208,,
1340,7.083831299055578e-08,3.203114440397977e-15,7.57045603550098e-17,1.3173055315983652e-08,1.8254219367587614e-10,,,,1.9829645036540883e-05,,
1341,4.7439590698784025e-08,4.080406815581691e-16,7.57045603550098e-17,7.962857752255697e-09,9.999906306863726e-11,,,,2.96228482565518e-06,,
1342,4.309510688748283e-08,7.48157054174684e-17,7.57045603550098e-17,7.962857731245463e-09,5.459845963553444e-11,,,,8.577316474906845e-07,,
1343,2.4529434689911228e-08,7.48157054174684e-17,7.57045603550098e-17,7.76367512076963e-09,1.3816189036118818e-11,,,,3.6273799638220473e-07,,
1344,1.8244252543298766e-08,4.990150148578102e-17,2.1942829745613162e-17,2.616664137512682e-09,7.1103393603223495e-12,,,,2.5977427258719997e-07,,
1345,1.0820709984855529e-08,1.0391478093152007,1.0730742934292163,1.1346576478454776e-09,3.5309786514760553e-12,,,,1.2077139164890083e-07,,
1346,8.573777639041246e-09,0.4707725454316283,0.44651372627081115,1.134657637364135e-09,1.7990315773326788e-12,,,,9.424285151318903e-08,,
1347,5.65869954284935e-09,0.31739092734094976,0.3442881549302742,4.860509216178203e-10,8.196475701570436e-13,,,,4.064303182476215e-08,,
1348,3.443148015085688e-09,0.31322861653008777,0.28907939470405375,1.290550172805889e-10,5.12095727087988e-13,,,,2.5223906698617103e-08,,
1349,2.1909342142145555e-09,0.2885090339129067,0.2850001813970941,1.2905501681638224e-10,2.846580949927582e-13,,,,0.3489560368133407,,
1350,1.7388763894465015e-09,0.004805460956761822,0.003561276874767345,5.219346948854759e-11,1.4322710762703909e-13,,,,0.0011584090691103863,,
1351,8.077298642176034e-10,0.003388784866927871,0.0031691425993209785,5.219346907403361e-11,1.0955446948675685e-13,,,,0.00019795916351458132,,
1352,7.939141633447858e-10,0.0011192892053816382,0.001995635800827219,2.3063403918544578e-14,3.709212421262751e-14,,,,0.00014711559329342577,,
1353,7.343503067136809e-10,0.0009985840941158048,0.0010541588984025172,2.3057798994443406e-14,1.9962625844348146e-14,,,,0.00010458730073467273,,
1354,2.4656416096921155e-10,0.0007775839519238766,0.0009076992787405066,1.0985510396704418e-16,1.0773584498765632e-14,,,,1.982977409738199e-05,,
1355,1.7674372205636912e-10,0.0004249483559666323,0.0008562435643065119,8.175075964755298e-17,0.32239383862481885,,,,2.96233999899251e-06,,
1356,1.0740707066625875e-10,0.0002955378053815588,0.00047553632944601315,8.175075964755298e-17,0.0011538755871331105,,,,8.577675461971636e-07,,
1357,9.877923973519668e-11,0.00023971521628592482,0.00039334226306631334,8.175075964755298e-17,0.00030451852701924946,,,,3.627495557117911e-07,,
1358,9.543664274810811e-11,0.00016612575002757774,0.00010005038066973807,8.175075964755298e-17,0.00025060025884805943,,,,2.5978307205548054e-07,,
1359,6.379385303844146e-11,2.7568875233146105e-05,8.340520933750191e-05,8.175075964755298e-17,0.00024106037839927657,,,,1.207747026759651e-07,,
1360,3.08163134826484e-11,2.2413428420463832e-05,6.039227097531787e-05,8.175075964755298e-17,8.101993778516539e-06,,,,9.424231703777128e-08,,
1361,2.405798657535032e-11,2.160070450345174e-05,2.1668945175911465e-05,8.175075964755298e-17,1.6879069335288597e-06,,,,4.064333635935419e-08,,
1362,1.559859900534346e-11,1.1669989747458036e-05,1.4510994330904724e-05,8.175075964755298e-17,1.4695570507564402e-06,,,,2.522501572917665e-08,,
1363,1.0921682460175413e-11,1.0406873341095985e-05,1.082332260272729e-05,8.175075964755298e-17,4.0494613451890026e-07,,,,0.3489560368135182,,
1364,6.849486511648271e-12,8.890866205360988e-06,3.4688957744327234e-06,8.175075964755298e-17,2.161667833592723e-07,,,,0.0011584090691293017,,
1365,5.207081790311839e-12,4.972992168440757e-06,2.12144524132228e-06,8.175075964755298e-17,1.4355078707193846e-07,,,,0.00019795916352030504,,
1366,2.311606946214741e-12,3.960204571250327e-06,9.489063911841845e-07,8.175075964755298e-17,8.267077381535655e-08,,,,0.00014711559329401972,,
1367,1.6452217721302172e-12,3.1986873153485043e-06,7.300784900691967e-07,8.175075964755298e-17,4.537163391189308e-08,,,,0.00010458730073508577,,
1368,8.820698984817528e-13,2.690678658078167e-06,5.341956610720925e-07,8.175075964755298e-17,1.5732351250066934e-08,,,,1.9829774095829987e-05,,
1369,5.004723937479154e-13,7.865374495445816e-07,4.548876322167525e-07,8.175075964755298e-17,1.3944273488459797e-08,,,,2.962339999049802e-06,,
1370,4.768938808801618e-13,4.32275818821894e-07,3.152742022168261e-07,8.175075964755298e-17,3.616506478139875e-09,,,,8.577675462021191e-07,,
1371,4.431966818240521e-13,4.036048812972655e-07,1.7659517661768184e-07,8.175075964755298e-17,2.1455628604769297e-09,,,,3.627495557116438e-07,,
1372,2.55673178267396e-13,1.882734155042552e-07,5.221875616090834e-08,8.175075964755298e-17,4.810408725167193e-10,,,,2.597830720592674e-07,,
1373,1.4237944645102968e-13,8.753233499930968e-08,2.0071801268977634e-08,8.175075964755298e-17,2.2818216170168246e-10,,,,1.2077470267458021e-07,,
1374,1.1285075371924978e-13,6.624972320121023e-08,1.5271485404697768e-08,8.175075964755298e-17,1.8254219209954105e-10,,,,9.424231703765608e-08,,
1375,1.0170450162329144e-13,2.5468713769402092e-08,9.203534139535208e-09,8.175075964755298e-17,9.999906431749257e-11,,,,4.064333636316696e-08,,
1376,8.648224767901592e-14,2.322056714102806e-08,8.05891358385595e-09,8.175075964755298e-17,5.459845901167488e-11,,,,2.5225015730884683e-08,,
1377,5.931079940200607e-14,2.0674848237730705e-08,6.4735168618794555e-09,8.175075964755298e-17,1.3816189044169428e-11,,,,0.3489551058097722,,
1378,5.0449524295075983e-14,1.0335268970042732e-08,4.087984742955639e-09,2.079996696583817e-18,7.110339213566186e-12,,,,0.0011586235952146249,,
1379,4.6739514835230645e-14,5.166254897422068e-09,3.084897696198384e-09,1.1895383294861894,3.5309786371829503e-12,,,,0.0001979561436149368,,
1380,3.2811897108499e-14,4.154521804538766e-09,1.6240545592633117e-09,0.5738560231191492,1.7990315686737951e-12,,,,0.00014710790004653546,,
1381,2.314850049557899e-14,1.142705206877159e-09,1.132521308394745e-09,0.3524104169336108,8.196476769752282e-13,,,,0.00010458810574075325,,
1382,2.02784874410938e-14,8.690474924625075e-10,3.694988598087892e-10,0.3524104167714472,5.120958473404082e-13,,,,1.9822084144763986e-05,,
1383,1.1017827904853995e-14,4.264660737577073e-10,2.331675781572957e-10,0.26334456554921115,2.846580995930145e-13,,,,2.9616308585041266e-06,,
1384,8.972187729034116e-15,3.7339058969295855e-10,1.744426490583231e-10,0.021767445920480525,1.43227118378778e-13,,,,8.57705443445457e-07,,
1385,4.3058502581621256e-15,1.3960144850988524e-10,9.638686904749605e-11,0.005893481364557882,1.0955463692042685e-13,,,,3.6280197041236676e-07,,
1386,4.210046802520086e-15,1.2654202246890832e-10,7.224944970564987e-11,0.003909501205103722,3.709212130302958e-14,,,,2.5980996924792854e-07,,
1387,2.4653814502044897e-15,1.1566350167527396e-10,6.520270802669306e-11,0.003909501170651669,1.9962760001754066e-14,,,,1.2086532952836723e-07,,
1388,2.3995470649912723e-15,6.086310769815677e-11,3.1013193564703286e-11,0.0036283145520693756,1.0773585442769385e-14,,,,9.425759674851548e-08,,
1389,2.0854309750217827e-15,3.5783522213441e-11,1.6204768125412677e-11,0.0009484429816698319,,,,,4.0608238201755345e-08,,
1390,1.26629774849683e-15,2.059665298082187e-11,5.9418458401767514e-12,0.000876370033056769,,,,,2.522432171037102e-08,,
1391,1.0256306341345623e-15,1.1087484256440406e-11,3.338771600691785e-12,0.0008763700323447483,,,,,0.3489551058106472,,
1392,5.27828764828447e-16,1.072115886255523e-11,2.0921275318699095e-12,0.0004792566603855172,,,,,0.0011586235951943477,,
1393,3.834098623143828e-16,9.46623836467022e-12,1.0556555301073338e-12,0.00010452995200914074,,,,,0.0001979561436096539,,
1394,2.7306249984923284e-16,7.318537490297709e-12,2.8051887209227416e-13,7.536271011698803e-05,,,,,0.00014710790004708263,,
1395,2.4544084116256463e-16,5.375092262681183e-12,2.570790620196197e-13,7.53627100935568e-05,,,,,0.00010458810574065469,,
1396,1.0558123660559312e-16,2.414230038745061e-12,9.497480760301102e-14,2.5023971650567e-05,,,,,1.9822084146857604e-05,,
1397,8.224674677447511e-17,6.313163623327314e-13,3.0551326758250656e-15,2.502397143620888e-05,,,,,2.961630858557403e-06,,
1398,8.224674677447511e-17,4.0240386599943114e-13,7.739443133674412e-17,1.2841124397901652e-05,,,,,8.577054434357774e-07,,
1399,8.224674677447511e-17,3.087059100901575e-13,7.570069706778225e-17,1.293608237734417e-06,,,,,3.628019704093888e-07,,
1400,8.224674677447511e-17,2.806875469088954e-13,7.570069706778225e-17,3.680941009760076e-07,,,,,2.5980996924756316e-07,,
1401,8.224674677447511e-17,1.291864848407283e-13,7.570069706778225e-17,9.309266810823657e-08,,,,,1.208653295295829e-07,,
1402,8.224674677447511e-17,1.936048332675779e-14,7.570069706778225e-17,9.309266799262782e-08,,,,,9.4257596747982e-08,,
1403,8.224674677447511e-17,6.6953336064665934e-15,7.570069706778225e-17,3.655661841153552e-08,,,,,4.060823820080043e-08,,
1404,8.224674677447511e-17,2.293140853522219e-15,7.570069706778225e-17,2.1597122747511765e-08,,,,,2.522432171200313e-08,,
1405,8.224674677447511e-17,4.614743295541179e-16,7.570069706778225e-17,1.0729932528751717e-08,,,,,0.3489541198812705,,
1406,8.224674677447511e-17,7.48158724999644e-17,7.570069706778225e-17,6.944727732653436e-09,,,,,0.0011591113951972575,,
1407,8.224674677447511e-17,7.48158724999644e-17,7.570069706778225e-17,6.944727731524828e-09,,,,,0.00019793995803457783,,
1408,8.224674677447511e-17,3.5930024573666725e-17,7.570069706778225e-17,4.935796965873167e-09,,,,,0.00014709952418780333,,
1409,8.224674677447511e-17,1.0391535616387437,1.073100722866786,2.055362911031278e-09,,,,,0.0001045914061639052,,
1410,8.224674677447511e-17,0.47069686293988533,0.4465371785714781,7.418533863364557e-10,,,,,1.9803432256035066e-05,,
1411,8.224674677447511e-17,0.3172204073508286,0.34287747220082554,7.418533753367947e-10,,,,,2.9611561383737677e-06,,
1412,8.224674677447511e-17,0.31447604537029533,0.2903956785678341,1.773538218579693e-10,,,,,8.575378679198373e-07,,
1413,8.224674677447511e-17,0.2885058827474759,0.28547701037574186,8.606074046077941e-11,,,,,3.627488982960011e-07,,
1414,8.224674677447511e-17,0.004163283767731274,0.0035637472630080805,8.606073985154297e-11,,,,,2.598326287507431e-07,,
1415,8.224674677447511e-17,0.003365787750480673,0.0035478675375463925,6.31431404139847e-11,,,,,1.2102650168445083e-07,,
1416,8.224674677447511e-17,0.0011254790005140057,0.0018325075329584898,6.314313822363128e-11,,,,,9.42767752273402e-08,,
1417,3.6006118238712316e-17,0.0010007310040685878,0.0010725566825582867,5.178322058413161e-14,,,,,4.056365313631382e-08,,
1418,1.0052309952522165,0.000687878010430692,0.0009181418234628132,5.1752657433550717e-14,,,,,2.5215696416156367e-08,,
1419,0.4012233685592784,0.00042541607017697406,0.0008073153943773378,8.41206051905301e-17,,,,,0.3489541198816924,,
1420,0.36975618381895814,0.00029207153359172986,0.0004004722722847427,8.41206051905301e-17,,,,,0.0011591113952048762,,
1421,0.3174811571428915,0.00023176773625997808,0.0003674609998533884,8.41206051905301e-17,,,,,0.00019793995802615022,,
1422,0.1994067151345758,0.0001685183788378013,9.57422196531525e-05,8.41206051905301e-17,,,,,0.0001470995241874783,,
1423,0.008648077157903878,2.762738209438016e-05,7.132843206718598e-05,8.41206051905301e-17,,,,,0.00010459140616523422,,
1424,0.003627125998152128,2.248174320455367e-05,6.632130073978998e-05,8.41206051905301e-17,,,,,1.9803432255884545e-05,,
1425,0.0017715551137101712,2.158007408907698e-05,2.1898048771249733e-05,8.41206051905301e-17,,,,,2.9611561383924143e-06,,
1426,0.0006079812055851931,1.1770241672102251e-05,1.2338163943883259e-05,8.41206051905301e-17,,,,,8.575378679359081e-07,,
1427,0.0004630004748080178,1.0453413160865422e-05,1.0805243367163667e-05,8.41206051905301e-17,,,,,3.627488983066731e-07,,
1428,0.000372561344545646,8.896453473724436e-06,3.3490435181116937e-06,8.41206051905301e-17,,,,,2.598326287560339e-07,,
1429,0.00030313630796459254,4.985456931361765e-06,2.14265351086319e-06,8.41206051905301e-17,,,,,1.210265016784437e-07,,
1430,0.00023522956149305,3.6064192063213638e-06,7.309781407196387e-07,8.41206051905301e-17,,,,,9.427677522461119e-08,,
1431,0.0002046954966697861,3.205954185783322e-06,7.249916893879311e-07,8.41206051905301e-17,,,,,4.0563653137540896e-08,,
1432,0.00010893782030542935,2.539214923035475e-06,5.107888457206972e-07,8.41206051905301e-17,,,,,2.5215696415060436e-08,,
1433,7.937246097711512e-05,7.537049420489214e-07,4.904218234957457e-07,8.41206051905301e-17,,,,,0.3489518871443993,,
1434,5.612514244620572e-05,4.3203705520415083e-07,3.078065988294476e-07,8.41206051905301e-17,,,,,0.0011598156529895936,,
1435,3.829398574334517e-05,3.736258594991239e-07,1.6608262884745519e-07,8.41206051905301e-17,,,,,0.00019792630690221332,,
1436,2.8730114408225875e-05,1.9688682357640314e-07,5.058633336105518e-08,8.41206051905301e-17,,,,,0.00014706689393238404,,
1437,1.4894243707961608e-05,8.978683860027911e-08,1.9795083062516696e-08,8.41206051905301e-17,,,,,0.00010459584360096699,,
1438,7.571449973242746e-06,5.739983688661874e-08,1.5529056230646156e-08,8.41206051905301e-17,,,,,1.978290974662738e-05,,
1439,6.685671755241787e-06,2.88316306867891e-08,9.875199326161582e-09,8.41206051905301e-17,,,,,2.958932473994428e-06,,
1440,4.777180170680816e-06,2.303512629662763e-08,7.457949187181093e-09,8.41206051905301e-17,,,,,8.57461960117776e-07,,
1441,3.2330543608016223e-06,2.0568355591723095e-08,4.2306437799684415e-09,8.41206051905301e-17,,,,,3.629761600277117e-07,,
1442,2.2733660365438394e-06,1.0184721100092762e-08,3.949878364847373e-09,1.0926748238020118e-18,,,,,2.598999972311063e-07,,
1443,1.7419577534710913e-06,5.111065921649918e-09,3.0045418659830533e-09,1.1179207968464666,,,,,1.2130828772100508e-07,,
1444,6.044392370215469e-07,4.0385648143615016e-09,1.5901195792207407e-09,0.3554003112891548,,,,,9.432091275458302e-08,,
1445,5.241117350726973e-07,1.1311361659476054e-09,1.2065688847488853e-09,0.35540031116689447,,,,,4.0451229236341124e-08,,
1446,3.145558586204487e-07,8.95525131265571e-10,3.22060498229132e-10,0.34515107039735027,,,,,2.521617905073428e-08,,
1447,2.2769327080818312e-07,3.578494614680103e-10,1.5244191621090437e-10,0.21217703317961292,,,,,0.3489518871464999,,
1448,1.3507529598689335e-07,3.164337662426233e-10,9.939271828666226e-11,0.03693193752170058,,,,,0.0011598156529707083,,
1449,1.2294340212567565e-07,1.418096986493612e-10,8.097219055027039e-11,0.0045892660466694025,,,,,0.00019792630689911258,,
1450,8.501471790542033e-08,1.313637519442862e-10,7.284670221465263e-11,0.0037865110538911543,,,,,0.00014706689393237347,,
1451,3.9929466322637685e-08,1.1298005405534005e-10,3.6339197890699485e-11,0.0037865110184348563,,,,,0.00010459584359800934,,
1452,3.6676544349296136e-08,3.6111789606161556e-11,1.638481698300944e-11,0.002077677040337101,,,,,1.978290974637479e-05,,
1453,2.354111519903111e-08,3.52908009069674e-11,1.2898705117178678e-11,0.0009462985063122267,,,,,2.9589324739266724e-06,,
1454,1.598329719108574e-08,2.4305465771190182e-11,5.176289855018812e-12,0.0009035581352787225,,,,,8.574619601012782e-07,,
1455,1.2341828475017712e-08,1.2008425991176397e-11,2.279308311609672e-12,0.000903558133844482,,,,,3.629761600165801e-07,,
1456,1.0469938249740624e-08,1.123220087060439e-11,9.074559220733383e-13,0.00041936287964068007,,,,,2.598999972266192e-07,,
1457,9.904808598756723e-09,9.460644386160649e-12,4.781967533199052e-13,8.692281473258437e-05,,,,,1.2130828773027536e-07,,
1458,8.038615389438e-09,5.581902365148773e-12,2.0819336015197303e-13,8.692281452036856e-05,,,,,9.432091275529633e-08,,
1459,4.942697008023217e-09,4.9614465776220604e-12,1.6918427680373095e-13,1.5073222475112876e-05,,,,,4.04512292359971e-08,,
1460,3.148182048953481e-09,2.4677704646280954e-12,6.219050568628997e-14,1.5073222444305915e-05,,,,,2.521617905045344e-08,,
1461,1.912078786286869e-09,6.23799259150641e-13,8.543699864035015e-16,1.4987412101490728e-05,,,,,0.3489501563829391,,
1462,6.421241546750956e-10,3.2823593284219196e-13,4.765524521073242e-16,1.4193142182177896e-06,,,,,0.0011610495741380205,,
1463,5.943081531480362e-10,2.6148870239099705e-13,1.2743455600246437e-16,6.060798010711005e-07,,,,,0.00019788421124070424,,
1464,3.0156645437134113e-10,1.311621959769827e-13,7.570288171580724e-17,9.04359221685757e-08,,,,,0.0001470395693487975,,
1465,2.34206868921209e-10,1.008393268722303e-13,7.570288171580724e-17,8.272962102399577e-08,,,,,0.00010460663570993579,,
1466,1.8747442115016007e-10,1.0517293512247837e-14,7.570288171580724e-17,8.272962086425389e-08,,,,,1.9727744113141516e-05,,
1467,9.057370151663911e-11,6.2440745420101214e-15,7.570288171580724e-17,5.830152357989121e-08,,,,,2.9580154233442427e-06,,
1468,7.477701536827887e-11,4.614768841008338e-16,7.570288171580724e-17,1.626480028432963e-08,,,,,8.568440031968162e-07,,
1469,5.486645457833534e-11,7.481610140613958e-17,7.570288171580724e-17,1.1148828090393425e-08,,,,,3.627617187308598e-07,,
1470,3.811735112481294e-11,7.481610140613958e-17,7.570288171580724e-17,5.029077734565233e-09,,,,,2.599280549494718e-07,,
1471,2.9056583390863522e-11,7.481610140613958e-17,7.570288171580724e-17,4.8122642760743494e-09,,,,,1.2166295948545735e-07,,
1472,2.6446918220068682e-11,6.049946538165292e-17,7.570288171580724e-17,4.8122642288326005e-09,,,,,9.435503795619613e-08,,
1473,1.2131289858589105e-11,1.0391867430405293,1.0730573471285916,2.2547686521040704e-09,,,,,4.030733083940537e-08,,
1474,9.724179522091636e-12,0.47050961389138857,0.44650939459128913,2.2547686391756494e-09,,,,,2.520917274923299e-08,,
1475,6.184797520623203e-12,0.3170137084932022,0.34463347164678004,7.617833621564597e-11,,,,,0.3489501563798662,,
1476,4.758513102253604e-12,0.31608622159537575,0.29041099048948266,4.209212209729235e-11,,,,,0.0011610495741716785,,
1477,4.715728985706457e-12,0.28850591587458,0.28511083387156305,4.2092121942762227e-11,,,,,0.00019788421124837543,,
1478,1.487444113836186e-12,0.00466278736631371,0.0035163406104771217,1.1973760799519788e-12,,,,,0.00014703956934886662,,
1479,1.3937019027826611e-12,0.00333023706192524,0.002915470036116731,1.1973694744713723e-12,,,,,0.00010460663570648654,,
1480,8.862333154240086e-13,0.0011411458168834217,0.0020182882482402114,3.906346689594027e-15,,,,,1.972774411236154e-05,,
1481,5.847044504291665e-13,0.0010137788318982308,0.0009636168062597676,3.901609463326499e-15,,,,,2.9580154232942423e-06,,
1482,3.292886525921549e-13,0.000717715747260653,0.0009037160672461053,4.963658067885803e-16,,,,,8.568440031897999e-07,,
1483,2.268528399920529e-13,0.0004273333538478635,0.0008677309235329236,7.925424709041537e-17,,,,,3.627617187227992e-07,,
1484,2.2110809260348793e-13,0.0003081950014793502,0.0004933275136376628,7.925424709041537e-17,,,,,2.599280549421388e-07,,
1485,1.756451112229893e-13,0.0002350397693033173,0.00039255912981842674,7.925424709041537e-17,,,,,1.2166295948402473e-07,,
1486,6.682953044177318e-14,0.000168541525848348,0.00010327321233311723,7.925424709041537e-17,,,,,9.435503795662906e-08,,
1487,5.04083059491385e-14,2.761498313748209e-05,8.111056700994545e-05,7.925424709041537e-17,,,,,4.0307330836698825e-08,,
1488,4.499783482442419e-14,2.2691027911199166e-05,5.198359792437361e-05,7.925424709041537e-17,,,,,2.520917274984401e-08,,
1489,4.115207549007662e-14,2.1464193332985034e-05,2.0953938938790193e-05,7.925424709041537e-17,,,,,0.34894958543974036,,
1490,3.914852917948854e-14,1.1500672368875195e-05,1.1880843003995459e-05,7.925424709041537e-17,,,,,0.0011625114757840222,,
1491,2.275127253700322e-14,1.0787957450716048e-05,1.0620599079525003e-05,7.925424709041537e-17,,,,,0.000197909524038911,,
1492,1.8245388208720218e-14,8.754431566199775e-06,3.3771778461924056e-06,7.925424709041537e-17,,,,,0.00014696657890674993,,
1493,1.1870739991998006e-14,4.966454973865722e-06,2.1538726771536066e-06,7.925424709041537e-17,,,,,0.00010464888921894893,,
1494,8.922095873641585e-15,3.570664587846432e-06,8.147740478612832e-07,7.925424709041537e-17,,,,,1.9669569584596408e-05,,
1495,4.931225014376766e-15,2.988807441228716e-06,7.005968193432758e-07,7.925424709041537e-17,,,,,2.95382697631374e-06,,
1496,3.1277123975967562e-15,2.722307916545863e-06,4.773299147388379e-07,7.925424709041537e-17,,,,,8.56671451377978e-07,,
1497,2.707661294348957e-15,7.072078840033459e-07,4.248487586488137e-07,7.925424709041537e-17,,,,,3.6330613956992475e-07,,
1498,2.5103377403845323e-15,4.3167868186432406e-07,2.7599883164839756e-07,7.925424709041537e-17,,,,,2.6012410111103477e-07,,
1499,2.2522572594104264e-15,3.855167383113837e-07,1.7052360170417717e-07,7.925424709041537e-17,,,,,1.2214334074089604e-07,,
1500,1.981580101820859e-15,2.186863516300568e-07,4.8377898966232465e-08,7.925424709041537e-17,,,,,9.439558087861242e-08,,
1501,1.430752822738854e-15,8.779732148664873e-08,1.9603867160199608e-08,7.925424709041537e-17,,,,,4.002715044977751e-08,,
1502,7.504739749999516e-16,3.9759753650069316e-08,1.4994066445126104e-08,7.925424709041537e-17,,,,,2.520619851252206e-08,,
1503,5.034135325209092e-16,3.355233037685126e-08,7.161685530260119e-09,7.925424709041537e-17,,,,,0.3489495854400032,,
1504,3.8308313323699595e-16,2.3085304608227515e-08,6.891683603552675e-09,7.925424709041537e-17,,,,,0.0011625114757842568,,
1505,2.937031970259071e-16,2.062654078584583e-08,3.6175623154967415e-09,7.925424709041537e-17,,,,,0.00019790952404237988,,
1506,2.2825303848150523e-16,1.0626432919203194e-08,2.5467323512147146e-09,7.262859940011324e-17,,,,,0.00014696657890581248,,
1507,1.526693113531705e-16,5.175218814141271e-09,2.3539741992083596e-09,1.1907579191543696,,,,,0.00010464888921862396,,
1508,8.216941946684455e-17,4.157292411933601e-09,1.4436630537965773e-09,0.536027204227585,,,,,1.9669569584483156e-05,,
1509,8.216941946684455e-17,1.0583592615527498e-09,1.1212869637877939e-09,0.3436214222801327,,,,,2.9538269761842627e-06,,
1510,8.216941946684455e-17,8.910828354437056e-10,3.370429794307205e-10,0.34362142218518793,,,,,8.566714513805456e-07,,
1511,8.216941946684455e-17,3.9353751176020595e-10,2.0161186291661953e-10,0.23873119539857615,,,,,3.633061395863979e-07,,
1512,8.216941946684455e-17,2.606238632409532e-10,1.5945916062331563e-10,0.03748508267280884,,,,,2.601241011083617e-07,,
1513,8.216941946684455e-17,1.4422654561639293e-10,6.907338310816445e-11,0.005435067044854872,,,,,1.221433407396112e-07,,
1514,8.216941946684455e-17,1.2255420351201617e-10,4.741708099393989e-11,0.0033213625112158557,,,,,9.43955808781109e-08,,
1515,8.216941946684455e-17,8.765925459532232e-11,2.756207678765919e-11,0.0031778951849256755,,,,,4.0027150447241754e-08,,
1516,8.216941946684455e-17,4.4409640684530715e-11,1.2485465977776538e-11,0.0031778951556021323,,,,,2.520619851039698e-08,,
1517,8.216941946684455e-17,3.660327120711981e-11,4.107787794715977e-12,0.0026480459937783044,,,,,0.3489558624394619,,
1518,8.216941946684455e-17,2.2087360684054132e-11,3.534028645676466e-12,0.0009300535355814774,,,,,0.0011646321861331094,,
1519,8.216941946684455e-17,1.0813387530631076e-11,2.4172151145723153e-12,0.0009300535352089462,,,,,0.00019800625376134026,,
1520,8.216941946684455e-17,6.805308916386499e-12,8.460656334779044e-13,0.0005102670801865507,,,,,0.00014690083026374918,,
1521,8.216941946684455e-17,6.509768518570946e-12,2.782798290204345e-13,0.00015137639510941483,,,,,0.00010475485021139552,,
1522,8.216941946684455e-17,4.766152789414201e-12,1.5979697216047824e-13,7.154752396821388e-05,,,,,1.956011449765184e-05,,
1523,8.216941946684455e-17,4.610955708699443e-12,6.435909981479481e-14,7.154752391534296e-05,,,,,2.9528217546567413e-06,,
1524,8.216941946684455e-17,1.98489062909502e-12,3.45457527269484e-14,1.5291671169201884e-05,,,,,8.556676284322268e-07,,
1525,5.1213951650606366e-17,5.125300132508008e-13,2.0211494756454373e-16,1.2287226516508188e-05,,,,,3.63180702003482e-07,,
1526,3.466040279840186e-17,2.7685376537416296e-13,7.570075310870206e-17,1.2287226410432738e-05,,,,,2.601613265867609e-07,,
1527,1.0053721893710623,2.405469768524471e-13,7.570075310870206e-17,9.037333760169949e-07,,,,,1.2255801740054718e-07,,
1528,0.41227078396629097,8.433882715066582e-14,7.570075310870206e-17,4.7198787353130564e-07,,,,,9.436782160467367e-08,,
1529,0.37216270776946564,3.952485464235648e-14,7.570075310870206e-17,1.5781694525571186e-07,,,,,3.9670745381252216e-08,,
1530,0.31767388339566704,1.2418216433916969e-14,7.570075310870206e-17,9.781774437317064e-08,,,,,2.5198670161855248e-08,,
1531,0.21120544595951835,8.079569902125075e-16,7.570075310870206e-17,9.781774434930571e-08,,,,,0.348955862441586,,
1532,0.007814747094971248,7.675916037446415e-17,7.570075310870206e-17,2.343836056901491e-08,,,,,0.0011646321861258791,,
1533,0.0028743137322358495,7.481695951284522e-17,7.570075310870206e-17,1.262985080441417e-08,,,,,0.00019800625375348765,,
1534,0.0006882801977598476,7.481695951284522e-17,7.570075310870206e-17,5.738359231282233e-09,,,,,0.00014690083026304516,,
1535,0.00052169520510411,7.481695951284522e-17,7.570075310870206e-17,5.738359227769716e-09,,,,,0.00010475485021190738,,
1536,0.00033635178802416944,7.481695951284522e-17,1.7408078552074303e-17,4.381880480991263e-09,,,,,1.9560114497648158e-05,,
1537,0.00030499567056186685,1.0391369568751625,1.073063467283608,2.761223464661586e-09,,,,,2.952821754606373e-06,,
1538,0.0002400134178338945,0.46955455009670094,0.44680206197253464,1.003159526406162e-09,,,,,8.556676284396347e-07,,
1539,9.651723017036376e-05,0.3173566243175803,0.3423301989659716,1.0031595195840076e-09,,,,,3.6318070201937223e-07,,
1540,9.40492009652153e-05,0.31702743461400534,0.2938901221040471,1.589392796826915e-10,,,,,2.6016132658864757e-07,,
1541,6.636401818524938e-05,0.28856204118546797,0.2859540915561479,3.1718343509020855e-11,,,,,1.225580173983936e-07,,
1542,4.946939775472384e-05,0.0034736460738161346,0.0036115443393393387,3.1718342888205094e-11,,,,,9.436782160349843e-08,,
1543,4.6855473800526425e-05,0.003339616156390121,0.0033973220459380324,1.5095604218878175e-13,,,,,3.967074538140752e-08,,
1544,4.418980935645753e-05,0.001162549632510999,0.0016540526069979621,1.5095433186558187e-13,,,,,2.5198670161224212e-08,,
1545,2.951390425977455e-05,0.0010262670942509516,0.00106705784049522,2.851227397887179e-14,,,,,0.3489411717465403,,
1546,1.2158977601020524e-05,0.0005544892246187792,0.0008951033910938525,2.8464515285933364e-14,,,,,0.0011683794422309528,,
1547,5.474427142818965e-06,0.0004284241761697662,0.0007623264527818211,8.488042951575725e-17,,,,,0.00019817707738485637,,
1548,5.349702853400613e-06,0.00030633168187747426,0.00039629978613255735,8.488042951575725e-17,,,,,0.00014673561233545203,,
1549,3.0818241303883065e-06,0.00020150805128897096,0.0003339684771317799,8.488042951575725e-17,,,,,0.00010501328606084727,,
1550,2.2544777757170707e-06,0.00017459947998149487,0.00010035783081258332,8.488042951575725e-17,,,,,1.95559984610429e-05,,
1551,8.411947951634939e-07,2.749583234563541e-05,7.568923513716453e-05,8.488042951575725e-17,,,,,2.9492424481369334e-06,,
1552,5.582336443466325e-07,2.2678428212503693e-05,5.318899365854579e-05,8.488042951575725e-17,,,,,8.557189340605607e-07,,
1553,4.291940592859839e-07,2.1305829713790854e-05,2.1406284350604418e-05,8.488042951575725e-17,,,,,3.6410600167290473e-07,,
1554,3.164109673482806e-07,1.1516884774594267e-05,1.1314457176857896e-05,8.488042951575725e-17,,,,,2.6013051820295435e-07,,
1555,2.2013031678572098e-07,1.0872668298765672e-05,1.0762424155265238e-05,8.488042951575725e-17,,,,,1.2333400882824588e-07,,
1556,1.5472609048490258e-07,9.242854539693173e-06,2.5492395612918557e-06,8.488042951575725e-17,,,,,9.438586351406743e-08,,
1557,1.0436859328374089e-07,4.611865744490002e-06,2.0890035954687576e-06,8.488042951575725e-17,,,,,3.940784623438946e-08,,
1558,7.481098511795853e-08,3.3969313569425176e-06,7.023021035559359e-07,8.488042951575725e-17,,,,,2.5207437986129213e-08,,
1559,6.69594993079983e-08,3.094409151534072e-06,6.906646908882108e-07,8.488042951575725e-17,,,,,0.3489411717477118,,
1560,5.686130789735224e-08,2.1729551320655443e-06,4.474393578456852e-07,8.488042951575725e-17,,,,,0.001168379442294118,,
1561,4.5794871043918476e-08,5.801974875149394e-07,4.3558998334865336e-07,8.488042951575725e-17,,,,,0.0001981770773866591,,
1562,1.5328766537595813e-08,4.297716115348055e-07,2.801588884154523e-07,8.488042951575725e-17,,,,,0.00014673561233559835,,
1563,1.4399905230082777e-08,3.6173914089471657e-07,1.4249058676346228e-07,8.488042951575725e-17,,,,,0.00010501328606368852,,
1564,1.1435338162103938e-08,1.8202767207255946e-07,4.855761684078899e-08,8.488042951575725e-17,,,,,1.9555998459726324e-05,,
1565,1.0988294626347675e-08,8.40934245672565e-08,1.9598336821337878e-08,8.488042951575725e-17,,,,,2.94924244816247e-06,,
1566,5.673989039415215e-09,5.1252123450171956e-08,1.426641152729044e-08,8.488042951575725e-17,,,,,8.557189340641102e-07,,
1567,3.599685116134223e-09,2.2227556315487526e-08,9.025523310685479e-09,8.488042951575725e-17,,,,,3.641060016700041e-07,,
1568,2.7211314685251103e-09,2.0985939739725987e-08,7.687430596811349e-09,8.488042951575725e-17,,,,,2.601305181978624e-07,,
1569,1.6910645294658019e-09,1.8307587749243177e-08,3.4764913629435045e-09,8.488042951575725e-17,,,,,1.233340088188123e-07,,
1570,1.0816286456899902e-09,1.0001806714295885e-08,2.2521190691199895e-09,1.6317953865453742e-17,,,,,9.438586351465261e-08,,
1571,9.792675802756795e-10,4.799995959243347e-09,1.1125914908270127e-09,1.3075469451715303,,,,,3.940784623337207e-08,,
1572,6.23399809143906e-10,3.9645978234316886e-09,8.007297465056496e-10,0.5786954502865331,,,,,2.5207437985339394e-08,,
1573,2.6404198491997545e-10,1.0807092520558321e-09,3.254689730406067e-10,0.3534597798335682,,,,,0.3489222886343522,,
1574,1.9554877840651602e-10,8.078113423552302e-10,2.858034262215615e-10,0.35345977970182935,,,,,0.0011725478187365383,,
1575,9.938690645779827e-11,4.116563156558218e-10,1.4926675280210125e-10,0.22791797411183495,,,,,0.00019813156661497398,,
1576,9.495508398255598e-11,2.7268557033652295e-10,8.060670164152402e-11,0.05080857365870836,,,,,0.0001466467788325007,,
1577,5.059733506141156e-11,1.3848001621453465e-10,5.453654611542719e-11,0.010472779247901408,,,,,0.00010523211475862713,,
1578,4.662388580870683e-11,9.243128236539204e-11,2.2055320709922095e-11,0.004552572665888874,,,,,1.9297887916552324e-05,,
1579,3.747751232380924e-11,7.995918263795848e-11,1.8656786417057323e-11,0.00236730360113053,,,,,2.94938670180119e-06,,
1580,1.9573706761870422e-11,4.335537891590516e-11,1.558663329686669e-11,0.0019726093103984038,,,,,8.519798218323126e-07,,
1581,1.3595753376326223e-11,1.1167827378888708e-11,4.439969526874675e-12,0.0019726093013539225,,,,,3.640294534299191e-07,,
1582,1.0962945725123345e-11,9.773450871717603e-12,2.1746758697559094e-12,0.000888153224035113,,,,,2.5995128245807233e-07,,
1583,6.8934105172585605e-12,8.63514923166583e-12,7.360921049881781e-13,0.0008881532179772117,,,,,1.2189416676625336e-07,,
1584,2.502632366763297e-12,5.915468555853344e-12,4.914804180533171e-13,0.0003107563184728766,,,,,9.395568750906163e-08,,
1585,1.881100488389345e-12,4.149547120802026e-12,1.397389447090819e-13,0.00013691457120060396,,,,,3.7192651856643514e-08,,
1586,1.6278713545022245e-12,3.0514671096097664e-12,9.115411695613777e-14,7.733122920136592e-05,,,,,2.5018998119583476e-08,,
1587,1.0919610432397658e-12,1.0816860270825873e-12,5.4502206122355174e-14,7.733122890301592e-05,,,,,0.3489222886352241,,
1588,9.014222161340291e-13,4.474887228362499e-13,1.2778961418762538e-15,1.3913329113716574e-05,,,,,0.0011725478187250913,,
1589,6.073120559982569e-13,4.063012927826878e-13,1.2710313898244584e-16,1.081209947285929e-05,,,,,0.00019813156662267648,,
1590,4.597412752129458e-13,1.2810435055944306e-13,7.570065635907779e-17,1.0812099396935563e-05,,,,,0.00014664677883304098,,
1591,3.8815997733412963e-13,5.776073250900511e-14,7.570065635907779e-17,1.2129248380217928e-06,,,,,0.00010523211475714911,,
1592,1.7006256813950994e-13,5.1486378731355955e-14,7.570065635907779e-17,7.47310886157055e-07,,,,,1.9297887917211095e-05,,
1593,1.195077486243435e-13,2.744737385707557e-15,7.570065635907779e-17,8.067952004703214e-08,,,,,2.949386701829528e-06,,
1594,1.156209724347362e-13,2.1804512171937582e-15,7.570065635907779e-17,8.067951999892296e-08,,,,,8.519798218167226e-07,,
1595,8.205987548126163e-14,8.078596242027088e-16,7.570065635907779e-17,8.040697623459493e-08,,,,,3.640294534366273e-07,,
1596,5.180076183335679e-14,7.481716477426618e-17,7.570065635907779e-17,2.061029991732555e-08,,,,,2.59951282458769e-07,,
1597,5.165356925134958e-14,7.481716477426618e-17,7.570065635907779e-17,1.3346581925871119e-08,,,,,1.218941667598464e-07,,
1598,3.070850697144694e-14,7.481716477426618e-17,7.570065635907779e-17,6.2646639249843375e-09,,,,,9.395568750820022e-08,,
1599,2.1412965546786356e-14,7.481716477426618e-17,7.570065635907779e-17,3.931136339261926e-09,,,,,3.719265185402165e-08,,
1600,2.031264141009096e-14,2.972630948650291e-17,1.3873335622593142e-17,2.0034295267426196e-09,,,,,2.5018998118266095e-08,,
1601,1.5215382254630658e-14,1.0389596793469185,1.0724440711229146,2.0034295163913215e-09,,,,,0.3488771195991681,,
1602,1.3899243331549287e-14,0.4694537480485117,0.44845874912222733,3.681446634995018e-10,,,,,0.0011778906904952717,,
1603,1.148595306353905e-14,0.3177382260455619,0.3449905066209343,3.6814465919730927e-10,,,,,0.00019859819109994362,,
1604,7.446263459226881e-15,0.3170169417312398,0.2924968677815762,1.3785560206131627e-10,,,,,0.000146739013684127,,
1605,4.976073881884575e-15,0.28857568929871846,0.28656379854274094,4.972102842626232e-12,,,,,0.00010587583711871778,,
1606,2.9774722153169117e-15,0.004370152173509254,0.0032705236323311263,4.972102362682604e-12,,,,,1.946167399511384e-05,,
1607,2.8392524703810475e-15,0.003330361818956221,0.0027084956014379745,1.320149905301374e-13,,,,,2.9869576015431114e-06,,
1608,2.7372354287876962e-15,0.0012809222833408168,0.0014686664181925125,1.3201381499773223e-13,,,,,8.529920450193184e-07,,
1609,1.6514734046118317e-15,0.0010329027254412267,0.0009072667213998355,4.813929531140822e-16,,,,,3.640162430578767e-07,,
1610,1.4040912051581367e-15,0.0005375670457936214,0.000898848647412436,4.65367638133382e-16,,,,,2.601523703112318e-07,,
1611,6.511578678722294e-16,0.00042960481036876026,0.0008143618114148406,9.493248753094074e-17,,,,,1.2289614894778153e-07,,
1612,5.984971558865688e-16,0.00031795180220286465,0.00041808638811110426,9.493248753094074e-17,,,,,9.415125509504649e-08,,
1613,4.470697652554105e-16,0.00021154220128451537,0.00033794252451138163,9.493248753094074e-17,,,,,3.722929444898007e-08,,
1614,3.38126786463468e-16,0.00020963236581516396,0.00010247403069657993,9.493248753094074e-17,,,,,2.5161458160494542e-08,,
1615,3.2373859124970656e-16,2.817411433610567e-05,8.669345501111721e-05,9.493248753094074e-17,,,,,0.3488771196019689,,
1616,8.837652692242952e-17,2.2494744865696045e-05,5.744240696611047e-05,9.493248753094074e-17,,,,,0.001177890690406882,,
1617,8.217959022753649e-17,2.1294887655535596e-05,2.0562270368424417e-05,9.493248753094074e-17,,,,,0.0001985981910956561,,
1618,8.217959022753649e-17,1.0568530987787212e-05,1.06143502215777e-05,9.493248753094074e-17,,,,,0.00014673901368350445,,
1619,8.217959022753649e-17,1.0423063337112498e-05,7.034062934637335e-06,9.493248753094074e-17,,,,,0.00010587583712492454,,
1620,8.217959022753649e-17,9.029042369947223e-06,2.8077399330393e-06,9.493248753094074e-17,,,,,1.9461673998308122e-05,,
1621,8.217959022753649e-17,4.436230978581326e-06,1.891959812971017e-06,9.493248753094074e-17,,,,,2.9869576015634215e-06,,
1622,8.217959022753649e-17,3.658490711206826e-06,6.140357689841127e-07,9.493248753094074e-17,,,,,8.529920450404659e-07,,
1623,8.217959022753649e-17,3.179225364380955e-06,4.1604323358519006e-07,9.493248753094074e-17,,,,,3.6401624307944203e-07,,
1624,8.217959022753649e-17,2.3408896152478537e-06,3.3434444215496736e-07,9.493248753094074e-17,,,,,2.6015237031188376e-07,,
1625,8.217959022753649e-17,8.91580246649061e-07,3.022209259897732e-07,9.493248753094074e-17,,,,,1.2289614894011943e-07,,
1626,8.217959022753649e-17,4.1956433535833806e-07,1.512717491431796e-07,9.493248753094074e-17,,,,,9.415125509379646e-08,,
1627,8.217959022753649e-17,2.4216668556547623e-07,8.823202223089656e-08,9.493248753094074e-17,,,,,3.7229294445273676e-08,,
1628,8.217959022753649e-17,1.4154927237513408e-07,4.296404054042158e-08,9.493248753094074e-17,,,,,2.5161458159291024e-08,,
1629,8.217959022753649e-17,7.031571745640255e-08,1.6292167653475458e-08,9.493248753094074e-17,,,,,0.3492297727539239,,
1630,8.217959022753649e-17,3.036147256554031e-08,1.0735769029597034e-08,9.493248753094074e-17,,,,,0.0011836152433634662,,
1631,8.217959022753649e-17,2.305379474016714e-08,8.823397401013931e-09,9.493248753094074e-17,,,,,0.0002003374024088176,,
1632,8.217959022753649e-17,1.5137101907419293e-08,7.317662542355936e-09,9.493248753094074e-17,,,,,0.00014666830646929666,,
1633,8.217959022753649e-17,1.1679961676518566e-08,2.792484284929638e-09,7.267936410373721e-17,,,,,0.00010534818117204458,,
1634,8.217959022753649e-17,6.845449742507875e-09,2.5268848524087476e-09,2.8331212311703516e-18,,,,,2.0111459086171044e-05,,
1635,4.058436324961311e-17,4.371710658504615e-09,1.2258780054183714e-09,1.331141124108751,,,,,2.9789107515761426e-06,,
1636,1.006118401417038,3.0028153526249993e-09,8.89369403170673e-10,0.5705301365291823,,,,,8.479298518813719e-07,,
1637,0.4370334067951482,8.875115259752139e-10,3.160718342448234e-10,0.34578248316135357,,,,,3.613723394733427e-07,,
1638,0.31541288132127665,4.429479995137784e-10,2.363862288270356e-10,0.345782483154946,,,,,2.605210730338255e-07,,
1639,0.2992265526644272,2.5565690669320184e-10,8.350996504994482e-11,0.2381151542022764,,,,,1.213657625970875e-07,,
1640,0.19746240104449836,1.48595877874983e-10,7.26224464705221e-11,0.03811832943353918,,,,,9.304067010886353e-08,,
1641,0.004083542479595793,9.298615759709702e-11,3.789094864998772e-11,0.00991092070854311,,,,,3.5352614425514434e-08,,
1642,0.0031021793168549763,8.074607254308211e-11,7.642416120151093e-12,0.00534330918077983,,,,,2.4220092343094352e-08,,
1643,0.0006161863129427901,6.328073622942913e-11,5.6136119684920175e-12,0.003986526276852167,,,,,0.3492297727556305,,
1644,0.00031646893212831207,1.9670119150384646e-11,2.608254851948814e-12,0.0039865262591720334,,,,,0.0011836152433889013,,
1645,0.00029888081749327334,1.1263368848587703e-11,1.8253467809172166e-12,0.0021493781249005933,,,,,0.00020033740240634938,,
1646,0.0002558570097690577,7.504364813245192e-12,7.806332790259697e-13,0.000572510158883097,,,,,0.00014666830646865663,,
1647,0.0002385261585050036,5.3747059141638e-12,4.559740096964707e-13,0.0005108393020371486,,,,,0.00010534818117574382,,
1648,0.0001267285094601551,1.8085148767550482e-12,1.9962248481108338e-13,0.0005108392987611337,,,,,2.0111459085153344e-05,,
1649,0.00010662465837023593,9.815451368799898e-13,1.2427996596878052e-13,0.00010232349022619596,,,,,2.9789107515799805e-06,,
1650,8.652946087330043e-05,6.17142755732624e-13,6.258205327669762e-14,6.04952624947786e-05,,,,,8.479298518890701e-07,,
1651,5.6575834899819e-05,4.5198297182752845e-13,3.504540175687027e-14,6.049526242823837e-05,,,,,3.613723394821685e-07,,
1652,1.9945116712691018e-05,2.7847245189511e-13,2.882875354978349e-16,1.16028704289117e-05,,,,,2.605210730361868e-07,,
1653,9.990224531017403e-06,8.922954292102986e-14,7.568108734018072e-17,5.443355562028628e-06,,,,,1.2136576259236684e-07,,
1654,9.748375166796017e-06,5.693149814517793e-14,7.568108734018072e-17,5.44335544884727e-06,,,,,9.304067010872856e-08,,
1655,5.7497532014419415e-06,3.1317645480526537e-14,7.568108734018072e-17,1.1027415162485725e-06,,,,,3.535261442765518e-08,,
1656,3.7797411834748433e-06,3.698706194986579e-15,7.568108734018072e-17,7.073616056783888e-07,,,,,2.422009234445948e-08,,
1657,3.577333493664232e-06,1.582623672869101e-15,7.568108734018072e-17,8.390933141735587e-08,,,,,0.3496815498420812,,
1658,7.438888543279065e-07,1.4284223603965602e-15,7.568108734018072e-17,7.691236255804714e-08,,,,,0.0011985449745459905,,
1659,7.227359416357011e-07,2.7627785657957885e-16,7.568108734018072e-17,7.691236251351941e-08,,,,,0.00020090062511774872,,
1660,6.753506252157507e-07,7.481337565438232e-17,7.568108734018072e-17,2.2585139473143566e-08,,,,,0.0001469728111238586,,
1661,3.6907767223234087e-07,7.481337565438232e-17,7.568108734018072e-17,1.3393165431128533e-08,,,,,0.0001048543919916937,,
1662,3.226778025843448e-07,7.481337565438232e-17,7.568108734018072e-17,8.006227756852882e-09,,,,,1.9240040789365367e-05,,
1663,2.041602721844769e-07,7.481337565438232e-17,7.568108734018072e-17,5.0349606430642824e-09,,,,,3.237078626177453e-06,,
1664,9.302201720934874e-08,4.262469672447393e-17,3.0095219590219555e-17,5.0349606009495354e-09,,,,,8.56231370167383e-07,,
1665,8.119760700005944e-08,1.0383833620800036,1.0717841122319478,2.570342852869914e-09,,,,,3.5643317459063925e-07,,
1666,6.562232371215544e-08,0.4688152260867065,0.4439133897726547,1.6608794866203917e-10,,,,,2.597185120060647e-07,,
1667,4.158372059122264e-08,0.3159076150312063,0.33916758503178335,1.6608794670295784e-10,,,,,1.1402855658611736e-07,,
1668,3.264266802922785e-08,0.3158473123470759,0.2966294490715723,1.0396795022470985e-10,,,,,9.101344776947188e-08,,
1669,3.1146444065284954e-08,0.28912509079750315,0.28632792631995346,9.24940388414524e-14,,,,,3.591590617191051e-08,,
1670,1.6418466505978263e-08,0.003153093930042423,0.0034465044375606296,9.247628787871467e-14,,,,,2.5259354997626616e-08,,
1671,1.6274702839405177e-08,0.003087124469550085,0.0028379938329442544,1.6839390257145362e-14,,,,,0.349681549840695,,
1672,9.842162165642155e-09,0.001445089121932822,0.0015894798030187632,1.68391848623897e-14,,,,,0.001198544974607085,,
1673,5.47166953618667e-09,0.0010286970077515592,0.0009420213980253526,6.04229231624869e-16,,,,,0.00020090062511803275,,
1674,2.7305759632678975e-09,0.0004449063541386168,0.0007804393169791989,6.04095065190246e-16,,,,,0.00014697281112347718,,
1675,2.3517617557564424e-09,0.0003340016909472676,0.0006881348106959089,9.731516472828998e-17,,,,,0.00010485439199311803,,
1676,1.6122602123612173e-09,0.0002873725103506875,0.00043464648390309344,9.731516472828998e-17,,,,,1.9240040788570254e-05,,
1677,1.4759637300295194e-09,0.0001932536137553428,0.0002389296512572715,9.731516472828998e-17,,,,,3.237078626110296e-06,,
1678,5.396305090466124e-10,0.00013927494597655018,9.772416423743374e-05,9.731516472828998e-17,,,,,8.562313701631871e-07,,
1679,3.0652188109204565e-10,2.6208145675832874e-05,6.430707867411024e-05,9.731516472828998e-17,,,,,3.5643317458724947e-07,,
1680,2.4766684607123637e-10,2.0916563221519378e-05,3.981519944568864e-05,9.731516472828998e-17,,,,,2.5971851200368745e-07,,
1681,1.2268300146393991e-10,1.9409214769343203e-05,2.2156417894226143e-05,9.731516472828998e-17,,,,,1.1402855658261847e-07,,
1682,9.562485112240461e-11,1.0626635216692648e-05,9.423120749939908e-06,9.731516472828998e-17,,,,,9.101344777031031e-08,,
1683,9.47012309029624e-11,1.0259576444994871e-05,9.260332144121114e-06,9.731516472828998e-17,,,,,3.591590617002912e-08,,
1684,5.512718774459395e-11,7.0144985999183955e-06,3.1872224194349856e-06,9.731516472828998e-17,,,,,2.525935499861232e-08,,
1685,4.061206671137152e-11,4.031079119001206e-06,9.72663150720031e-07,9.731516472828998e-17,,,,,0.3505435907173866,,
1686,3.628265980113264e-11,2.7085500344920635e-06,6.966076498675019e-07,9.731516472828998e-17,,,,,0.0011481549030670573,,
1687,2.0907086180158903e-11,1.9227730484539547e-06,5.94870343299795e-07,9.731516472828998e-17,,,,,0.00020036939713422822,,
1688,1.9249152450529116e-11,1.5426391626539264e-06,3.1581721233602356e-07,9.731516472828998e-17,,,,,0.00014275445893851803,,
1689,1.0116608514031843e-11,7.065284130923751e-07,1.7883333310673434e-07,9.731516472828998e-17,,,,,9.263493646347607e-05,,
1690,7.2315450203682876e-12,4.36294962388341e-07,1.3651097262537075e-07,9.731516472828998e-17,,,,,1.4443030946406174e-05,,
1691,3.4349726319113074e-12,1.876098852412718e-07,4.789693078665595e-08,9.731516472828998e-17,,,,,2.9023760896492185e-06,,
1692,2.6079710414101506e-12,1.126667406725694e-07,2.498379225626526e-08,9.731516472828998e-17,,,,,8.607330682138332e-07,,
1693,1.7783787456841038e-12,5.362150542436093e-08,1.730015659671204e-08,9.731516472828998e-17,,,,,3.724599728004428e-07,,
1694,1.25138394811167e-12,3.0298146207999804e-08,1.1046626815077868e-08,9.731516472828998e-17,,,,,2.449665252949743e-07,,
1695,8.578715967751041e-13,1.7947106443227624e-08,4.0895977408313445e-09,9.731516472828998e-17,,,,,1.2082902966498114e-07,,
1696,7.850632647227997e-13,1.5518486707549586e-08,2.159965904705306e-09,9.731516472828998e-17,,,,,8.322905069617292e-08,,
1697,5.756868743536692e-13,1.0810979408150856e-08,1.5190690709524193e-09,8.312671802911194e-17,,,,,3.6126327822400895e-08,,
1698,4.603083345859153e-13,5.8375526853851814e-09,1.1429702843138214e-09,2.971352893773014e-18,,,,,2.3919258298790075e-08,,
1699,2.9046079176587175e-13,2.3295637026985203e-09,4.26329278823067e-10,1.3087509583441506,,,,,0.3505435907192148,,
1700,2.0576185249708866e-13,1.1548492140296025e-09,1.5812369620783973e-10,0.5393268946213954,,,,,0.0011481549030507552,,
1701,1.5740804259850233e-13,3.451517638365661e-10,1.0963787315664082e-10,0.36301212020804613,,,,,0.00020036939712749326,,
1702,8.631180727417332e-14,1.5071881216770997e-10,2.805396852068967e-11,0.3630121201693591,,,,,0.00014275445893856885,,
1703,8.094703337424436e-14,1.0471305956075132e-10,2.3218588027995395e-11,0.21965039796495656,,,,,9.263493646125412e-05,,
1704,5.079670927269439e-14,8.198934916767505e-11,1.520548357107046e-11,0.040262302655608595,,,,,1.4443030946353182e-05,,
1705,3.361794267279994e-14,2.9369763344303044e-11,7.013520086930693e-12,0.01344984881172513,,,,,2.9023760895632374e-06,,
1706,3.004639851158443e-14,1.2257664664137884e-11,2.1906712477859193e-12,0.004322764869289402,,,,,8.607330682166344e-07,,
1707,2.357122207523934e-14,1.0080821373985898e-11,1.7543608022531007e-12,0.0019583984930176875,,,,,3.724599728082054e-07,,
1708,1.403160559872376e-14,8.757170698551898e-12,1.1489837522128638e-12,0.001958398489446077,,,,,2.4496652529622997e-07,,
1709,1.005792896158609e-14,7.035018503806102e-12,3.8843572512609644e-13,0.0007102181045857015,,,,,1.208290296499727e-07,,
1710,5.818860977264898e-15,1.2584267531828303e-12,1.9182171730940606e-13,0.0003893321644687415,,,,,8.322905069702101e-08,,
1711,5.624444081204268e-15,6.101316801803149e-13,1.1891630016710368e-13,0.00013802828158737852,,,,,3.612632782363303e-08,,
1712,4.6677434936010465e-15,5.239925407559497e-13,4.099683008359912e-14,0.00013802827888052257,,,,,2.3919258299986797e-08,,
1713,3.661155326420572e-15,3.0508489158077135e-13,1.0995346773393697e-14,6.312495163924383e-05,,,,,0.3525577853717294,,
1714,2.5886225756015816e-15,1.3336037810285276e-13,2.569312005860052e-15,5.0749863992281986e-05,,,,,0.0012725120566583923,,
1715,1.2256468796037371e-15,9.277706781922883e-14,1.7660201354302385e-15,5.074986300097037e-05,,,,,0.00019446307009828644,,
1716,1.1374903789572677e-15,5.3594077045960854e-14,1.93995818096498e-16,1.83131922717445e-05,,,,,0.0001366504585150135,,
1717,7.757536617304656e-16,3.054572659299499e-14,7.567969645840435e-17,1.3018410919659886e-05,,,,,8.118526309592622e-05,,
1718,6.0535167784071e-16,7.650065314737018e-15,7.567969645840435e-17,1.3018410836017466e-05,,,,,1.005199130735046e-05,,
1719,4.335404320581778e-16,3.2559737693017706e-15,7.567969645840435e-17,7.592479327113744e-07,,,,,1.799047822770262e-06,,
1720,4.276195146499094e-16,1.7368276806434623e-15,7.567969645840435e-17,2.41863458491543e-07,,,,,7.762614543814328e-07,,
1721,2.356428138530182e-16,1.4447279617441629e-15,7.567969645840435e-17,4.462391244686121e-08,,,,,2.5723308634466237e-07,,
1722,2.2615754123110866e-16,7.998262614724398e-16,7.567969645840435e-17,2.393306051125666e-08,,,,,1.4434830245070321e-07,,
1723,1.4560155984459695e-16,7.48006303566224e-17,7.567969645840435e-17,8.32192300472259e-09,,,,,5.388211430233864e-08,,
1724,1.1099684710000022e-16,7.48006303566224e-17,7.567969645840435e-17,8.140248468806806e-09,,,,,2.531118304080015e-08,,
1725,8.225597758025982e-17,7.48006303566224e-17,7.567969645840435e-17,8.140248467228661e-09,,,,,1.7817097910457134e-08,,
1726,8.225597758025982e-17,7.48006303566224e-17,7.567969645840435e-17,2.2856329071133167e-09,,,,,1.0778142559833699e-08,,
1727,8.225597758025982e-17,7.48006303566224e-17,7.567969645840435e-17,1.9477342997685408e-09,,,,,0.3525577853719074,,
1728,8.225597758025982e-17,3.0136535136459954e-17,3.0975741303517263e-17,3.545957615742072e-10,,,,,0.0012725120566587336,,
1729,8.225597758025982e-17,1.037094108743793,1.0693652121827455,3.5459575988682766e-10,,,,,0.00019446307009610315,,
1730,8.225597758025982e-17,0.46806895928428194,0.4439899092995585,8.487051443198175e-11,,,,,0.0001366504585153492,,
1731,8.225597758025982e-17,0.3182364321627294,0.34576697094653497,3.450297945298628e-12,,,,,8.118526309736276e-05,,
1732,8.225597758025982e-17,0.3138428750102703,0.29323478208058257,3.4502947390753127e-12,,,,,1.0051991306388016e-05,,
1733,8.225597758025982e-17,0.28932587378347663,0.28458962402417154,7.382471048253364e-14,,,,,1.7990478227446626e-06,,
1734,8.225597758025982e-17,0.0034277914052011815,0.002749514629770324,7.382064599245683e-14,,,,,7.762614543904711e-07,,
1735,8.225597758025982e-17,0.002355942792628286,0.0026066660138576348,1.5460397314621006e-14,,,,,2.5723308636144516e-07,,
1736,8.225597758025982e-17,0.001310427667702088,0.0014365907906879515,1.5460358888814817e-14,,,,,1.4434830244799438e-07,,
1737,8.225597758025982e-17,0.0010498842889973318,0.0008996014514058508,5.812021789815659e-16,,,,,5.3882114297648326e-08,,
1738,8.225597758025982e-17,0.0004065491499851482,0.0008290446517303336,3.001199955234204e-16,,,,,2.5311183041315438e-08,,
1739,8.225597758025982e-17,0.0002975896958336077,0.0007678207846182428,2.6695479598735256e-16,,,,,1.7817097909080074e-08,,
1740,8.225597758025982e-17,0.0002107449264885726,0.0004376450146008945,9.60678968478344e-17,,,,,1.0778142558976555e-08,,
1741,8.225597758025982e-17,9.65371063688913e-05,0.00019067388403027702,9.60678968478344e-17,,,,,0.3423642610780917,,
1742,8.225597758025982e-17,8.906099149368543e-05,0.00010319916472826358,9.60678968478344e-17,,,,,0.0010089194936754673,,
1743,7.176830987987441e-17,2.378084640176993e-05,4.8825049693187297e-05,9.60678968478344e-17,,,,,0.00018864616519007857,,
1744,1.5743816637122724e-17,2.1842489362694703e-05,2.8948169899087808e-05,9.60678968478344e-17,,,,,0.00015394377099567827,,
1745,1.0052937024283164,1.424440104322727e-05,1.4299692014905304e-05,9.60678968478344e-17,,,,,5.350941442958819e-05,,
1746,0.35973595161575067,1.0697818960791693e-05,7.847200626489219e-06,9.60678968478344e-17,,,,,6.184650915087475e-06,,
1747,0.31591785400700945,6.059794048565786e-06,2.513327261479315e-06,9.60678968478344e-17,,,,,1.3433223639906824e-06,,
1748,0.2938764470982937,5.7435208106006396e-06,2.04688146521107e-06,9.60678968478344e-17,,,,,6.105892112921285e-07,,
1749,0.21271053399037115,4.2334145412456405e-06,1.3463956726547257e-06,9.60678968478344e-17,,,,,1.1177760231049255e-07,,
1750,0.006186540516941815,2.088985570060639e-06,5.766472658266015e-07,9.60678968478344e-17,,,,,3.3698622380470684e-08,,
1751,0.003991022004808381,1.7073711788216162e-06,2.5749982517927756e-07,9.60678968478344e-17,,,,,2.5884335161440013e-08,,
1752,0.0008101605643670961,1.3089471214541293e-06,1.3517077531117422e-07,9.60678968478344e-17,,,,,1.7615281885409862e-08,,
1753,0.0004243001155701732,3.0868760402700774e-07,9.472321745936483e-08,9.60678968478344e-17,,,,,9.787577527439233e-09,,
1754,0.00042367832264141313,1.983878139838194e-07,4.144551237546219e-08,9.60678968478344e-17,,,,,2.7653696028415898e-09,,
1755,0.00023639681969273553,4.995647538943378e-08,2.2358212252816255e-08,9.60678968478344e-17,,,,,0.3423642610785747,,
1756,0.00015866479207945767,4.916841334990644e-08,1.0420573586588607e-08,9.60678968478344e-17,,,,,0.0010089194936798982,,
1757,0.00012340906739501334,3.919798375529815e-08,7.299198362772056e-09,9.60678968478344e-17,,,,,0.00018864616519031994,,
1758,0.0001186418432055218,1.1044886961040269e-08,3.3390738833200756e-09,9.60678968478344e-17,,,,,0.00015394377099559397,,
1759,6.862863215763923e-05,7.064787864579092e-09,2.6164035590063815e-09,9.60678968478344e-17,,,,,5.3509414429872105e-05,,
1760,5.4740649319043406e-05,4.231508164230436e-09,1.191119407284716e-09,9.60678968478344e-17,,,,,6.184650915138572e-06,,
1761,4.904804698312133e-05,1.6700437337461796e-09,8.232291091590687e-10,9.60678968478344e-17,,,,,1.3433223639746703e-06,,
1762,3.2202613992688575e-05,7.098073430134833e-10,3.159446151833099e-10,9.60678968478344e-17,,,,,6.105892112831944e-07,,
1763,2.1016464563150752e-05,5.001963468527275e-10,1.6264905045662633e-10,1.290619104800975,,,,,1.1177760230851703e-07,,
1764,9.525223165010208e-06,1.2560270209478175e-10,4.55543570619655e-11,0.5466789909276702,,,,,3.369862238427982e-08,,
1765,8.656716319093634e-06,6.024585834269229e-11,1.0646492398051899e-11,0.3395293626176144,,,,,2.5884335160388603e-08,,
1766,7.378761490241094e-06,3.331552578104989e-11,8.691374017226729e-12,0.3395293625674569,,,,,1.761528188625652e-08,,
1767,4.536082657443837e-06,2.043990598886854e-11,6.067976282778303e-12,0.22927577799000454,,,,,9.787577527163977e-09,,
1768,2.870159950995254e-06,1.6948543960081388e-11,1.770609294277018e-12,0.015483557761015522,,,,,2.765369602932132e-09,,
1769,1.0488483866889503e-06,8.754920813621791e-12,5.636710384845128e-13,0.008335297662388785,,,,,,,
1770,6.715507319033918e-07,8.599290296729391e-12,4.5123250098113063e-13,0.0030359030927740558,,,,,,,
1771,4.6386987970659364e-07,3.7778536588034124e-12,3.72289467310952e-13,0.0023911387667637845,,,,,,,
1772,2.979850713761078e-07,1.3165833231576084e-12,2.4729885317693427e-13,0.0023911387340074326,,,,,,,
1773,2.720031240415383e-07,9.998852762556919e-13,1.407965004855857e-13,0.000777635855662074,,,,,,,
1774,1.94006986891567e-07,4.3444854963660165e-13,8.605521226250053e-14,0.00034678709248836314,,,,,,,
1775,1.31982148270871e-07,1.703432963076532e-13,2.8333322167344392e-14,0.00019990704792340535,,,,,,,
1776,8.833899734423106e-08,1.1648481728138627e-13,1.4891813491552447e-14,0.00019990704732898175,,,,,,,
1777,8.176218411198543e-08,5.504141549461603e-14,1.0016484723798218e-14,7.338663065437965e-05,,,,,,,
1778,7.190222825344078e-08,3.4764602773016407e-14,4.780245140924015e-15,1.4780301662240873e-05,,,,,,,
1779,3.622512014691775e-08,2.3250513450677426e-14,3.9369447229285536e-16,1.4780301614695597e-05,,,,,,,
1780,1.668929775397545e-08,1.971721748390321e-14,7.562451999392977e-17,1.279724724853344e-05,,,,,,,
1781,1.3017333297998961e-08,9.350647243221887e-15,7.562451999392977e-17,1.4033992584230835e-06,,,,,,,
1782,1.068822219167642e-08,2.8110818384746672e-15,7.562451999392977e-17,1.4033992527018155e-06,,,,,,,
1783,1.0641794831837971e-08,2.2729716993320163e-15,7.562451999392977e-17,6.120651687627352e-07,,,,,,,
1784,8.731932805993585e-09,1.5348352850845722e-15,7.562451999392977e-17,3.87634695366313e-07,,,,,,,
1785,5.30891244100864e-09,5.248971790930315e-16,7.562451999392977e-17,3.5145792708930296e-08,,,,,,,
1786,2.7126250239367396e-09,7.478194453288851e-17,7.562451999392977e-17,1.614778247499272e-08,,,,,,,
1787,1.6609449927176264e-09,7.478194453288851e-17,7.562451999392977e-17,1.3196897274758143e-08,,,,,,,
1788,1.1290130150314328e-09,7.478194453288851e-17,7.562451999392977e-17,1.3196897132710465e-08,,,,,,,
1789,1.0228049793180776e-09,7.478194453288851e-17,7.562451999392977e-17,4.440937665111385e-09,,,,,,,
1790,6.189937965052822e-10,7.478194453288851e-17,7.562451999392977e-17,3.839304582194659e-09,,,,,,,
1791,1.8933581067676574e-10,7.478194453288851e-17,7.562451999392977e-17,1.142039663245157e-09,,,,,,,
1792,1.8433561621175943e-10,3.238911737197908e-17,1.4526665794936723e-17,7.337003887908835e-10,,,,,,,
1793,1.0989155774937204e-10,1.0335519985697073,1.0547991516522564,7.337003872848372e-10,,,,,,,
1794,8.499564792090688e-11,0.4609256196143807,0.44044248298856886,1.5901604577172016e-11,,,,,,,
1795,4.6501273851812693e-11,0.3203231297554528,0.3189500632893773,4.311459340687334e-13,,,,,,,
1796,4.265950029408192e-11,0.30901148838560455,0.29611921986455864,4.311440035151797e-13,,,,,,,
1797,2.0298796429425668e-11,0.29409722810168654,0.2876159354083378,1.0990667327223175e-14,,,,,,,
1798,1.845538505334228e-11,0.0020128170705256913,0.00281081953335579,1.0976740033619345e-14,,,,,,,
1799,1.2878592611451175e-11,0.0016213399809331661,0.0019562749651257667,3.017390920038889e-15,,,,,,,
1800,1.0283838416918932e-11,0.0010036852291071727,0.0013268082265031247,3.011219119429523e-15,,,,,,,
1801,5.826891604588694e-12,0.0008788899820245279,0.0010621661468961845,9.414576847334296e-17,,,,,,,
1802,5.0473342078951704e-12,0.0004079689010674153,0.0006570174397592651,9.414576847334296e-17,,,,,,,
1803,4.004358743958395e-12,0.00026725158586078483,0.0003301247796695082,9.414576847334296e-17,,,,,,,
1804,2.5459990877554576e-12,0.00012847948678890771,0.00012244844036146007,9.414576847334296e-17,,,,,,,
1805,1.5899857221288088e-12,3.266960786590853e-05,4.628423272044994e-05,9.414576847334296e-17,,,,,,,
1806,9.46077109161754e-13,3.0010045167287112e-05,2.1859743230872045e-05,9.414576847334296e-17,,,,,,,
1807,6.28342719745825e-13,1.5693326583190077e-05,1.2940544616426594e-05,9.414576847334296e-17,,,,,,,
1808,3.642971390636581e-13,1.4697808763654594e-05,7.16976411322445e-06,9.414576847334296e-17,,,,,,,
1809,3.0282319637688156e-13,8.802798718567908e-06,3.4773432870963425e-06,9.414576847334296e-17,,,,,,,
1810,2.2506415084466364e-13,7.481363687541251e-06,1.9826448977962533e-06,9.414576847334296e-17,,,,,,,
1811,1.6716143132474634e-13,3.4967430569488813e-06,9.953563277558586e-07,9.414576847334296e-17,,,,,,,
1812,8.643314939367289e-14,3.0487515406725335e-06,7.75062236597511e-07,9.414576847334296e-17,,,,,,,
1813,7.049601602788901e-14,1.1789343859972864e-06,4.7125850064851813e-07,9.414576847334296e-17,,,,,,,
1814,4.928496187744517e-14,6.593542167434239e-07,1.83098777616521e-07,9.414576847334296e-17,,,,,,,
1815,4.426777401430989e-14,1.941936452192656e-07,8.252024462803278e-08,9.414576847334296e-17,,,,,,,
1816,3.536175335779413e-14,1.2523713654869083e-07,6.727117314049755e-08,9.414576847334296e-17,,,,,,,
1817,1.7825708049139406e-14,1.1300944473361148e-07,3.504026693218368e-08,9.414576847334296e-17,,,,,,,
1818,1.7740034672925898e-14,6.054650369613758e-08,1.1965142942055344e-08,9.414576847334296e-17,,,,,,,
1819,1.0844059496908728e-14,4.993802561539618e-08,8.110389190251451e-09,9.414576847334296e-17,,,,,,,
1820,6.778856557345001e-15,8.251971872375277e-09,2.672496804965602e-09,9.414576847334296e-17,,,,,,,
1821,6.494306774139551e-15,3.2134753998243645e-09,7.027835136290613e-10,9.414576847334296e-17,,,,,,,
1822,4.606651067313676e-15,7.573154649374832e-10,5.120709801083737e-10,9.414576847334296e-17,,,,,,,
1823,4.004343748232042e-15,6.076874418010193e-10,1.482353551541672e-10,9.414576847334296e-17,,,,,,,
1824,2.4879113615832328e-15,5.841198796967151e-10,1.2325226851494682e-10,9.414576847334296e-17,,,,,,,
1825,2.487091876727846e-15,1.0357972380479772e-10,6.080006383574411e-11,8.001076745357965e-17,,,,,,,
1826,2.266857987735592e-15,5.308967156574416e-11,2.999885173312594e-11,1.2683885005769627e-18,,,,,,,
1827,9.290678282032292e-16,4.834174805410335e-11,2.8619941553191822e-11,1.1599269260029945,,,,,,,
1828,7.878849444885134e-16,3.975888419666009e-11,7.144355919822389e-12,0.5516778602222273,,,,,,,
1829,6.230654844260337e-16,2.7214003447225508e-11,2.4038091601764605e-12,0.35559457397098493,,,,,,,
1830,5.151918943670871e-16,2.319929199675185e-11,1.543004786513288e-12,0.35559457384233883,,,,,,,
1831,3.0642274405104737e-16,4.760759866769823e-12,1.541013118282109e-12,0.21702848013405393,,,,,,,
1832,2.488767116437734e-16,2.390934147810906e-12,8.357923070555324e-13,0.011934383748335229,,,,,,,
1833,1.7684078901944628e-16,1.3981833310378925e-12,2.940816731860366e-13,0.008390276720606429,,,,,,,
1834,1.4222284144641705e-16,8.089669658055798e-13,2.5000458960041455e-13,0.0015788537876021808,,,,,,,
1835,1.1697640923966505e-16,6.009725787421214e-13,1.0387628594066009e-13,0.0015788537799068902,,,,,,,
1836,8.216597223202571e-17,3.6599973466526295e-13,5.416259478114225e-14,0.00033616519294891913,,,,,,,
1837,8.216597223202571e-17,3.2025008715463677e-13,4.23041760712903e-14,0.00014156750683341096,,,,,,,
1838,8.216597223202571e-17,1.5890653928785408e-13,1.583632806140545e-14,9.379727136686325e-05,,,,,,,
1839,8.216597223202571e-17,8.817180473889363e-14,5.992066813293335e-15,1.8575201896448342e-05,,,,,,,
1840,8.216597223202571e-17,3.359033838468223e-14,2.6676889131610563e-15,1.6139134044166323e-05,,,,,,,
1841,8.216597223202571e-17,2.118482422345048e-14,2.5005080094701884e-15,1.6139133986747877e-05,,,,,,,
1842,8.216597223202571e-17,1.309297382410727e-14,4.738420125596268e-16,9.407060589451904e-06,,,,,,,
1843,8.216597223202571e-17,4.050718023334241e-15,3.1139894709356627e-16,3.157234961714147e-06,,,,,,,
1844,8.216597223202571e-17,2.5931086537033745e-15,8.69767825015169e-17,3.1572349350580834e-06,,,,,,,
1845,8.216597223202571e-17,2.3495216000352606e-15,7.52863172153069e-17,1.5877481586500734e-07,,,,,,,
1846,8.216597223202571e-17,4.545696313841611e-16,7.52863172153069e-17,1.587748157580007e-07,,,,,,,
1847,8.216597223202571e-17,2.503350466127171e-16,7.52863172153069e-17,1.5675650810860026e-07,,,,,,,
1848,8.216597223202571e-17,1.7878857993874966e-16,7.52863172153069e-17,2.984082135326717e-08,,,,,,,
1849,8.216597223202571e-17,1.1425437602289615e-16,7.52863172153069e-17,2.6718344592946094e-08,,,,,,,
1850,8.216597223202571e-17,7.470506175353136e-17,7.52863172153069e-17,5.890815468131801e-09,,,,,,,
1851,8.216597223202571e-17,7.470506175353136e-17,7.52863172153069e-17,1.508768341814191e-09,,,,,,,
1852,6.37469207499126e-17,7.470506175353136e-17,7.52863172153069e-17,5.817080328021875e-10,,,,,,,
1853,2.350319633243172e-17,7.470506175353136e-17,7.52863172153069e-17,4.75701979287428e-10,,,,,,,
1854,1.0054355605612866,7.470506175353136e-17,7.52863172153069e-17,4.757019645841535e-10,,,,,,,
1855,0.38342513537115824,7.470506175353136e-17,7.52863172153069e-17,8.518158977943473e-11,,,,,,,
1856,0.31654215439975164,2.0255883316016656e-17,1.3233283587759561e-17,1.2816269444608334e-11,,,,,,,
1857,0.2935896754061994,1.0370919576455941,1.0473602220894453,1.2816267497507113e-11,,,,,,,
1858,0.1973366588095618,0.4143593709382161,0.42538868919036366,1.1736636613762888e-12,,,,,,,
1859,0.008393567480472083,0.3036068870868129,0.3556536082323396,1.1736573290950761e-12,,,,,,,
1860,0.001740151137212264,0.30325129347434093,0.2984772864111951,6.917172128136167e-13,,,,,,,
1861,0.0010299880667707258,0.29615094966494093,0.28277986048610887,5.960408339989433e-15,,,,,,,
1862,0.0005588966573697577,0.0008277554822924771,0.0014012951604448823,5.957094028656485e-15,,,,,,,
1863,0.0004850926749252225,0.0006973359639218114,0.0008194542747468056,1.6814476422133585e-15,,,,,,,
1864,0.00040694977924897056,0.0005558202889848912,0.0007607806733424975,1.6782943217115114e-15,,,,,,,
1865,0.0002842532320174468,0.0001317365992404194,0.00019087751295926902,5.151110320524218e-16,,,,,,,
1866,0.00023075664298981649,6.660067588924313e-05,7.606102027961165e-05,2.9916067119941813e-16,,,,,,,
1867,0.0001285537846935704,1.602078306188698e-05,2.64171414797434e-05,8.16871812146306e-17,,,,,,,
1868,8.40289583980815e-05,1.5046886416066538e-05,1.9771906006861783e-05,8.16871812146306e-17,,,,,,,
1869,6.757625901415866e-05,8.503649179773522e-06,4.439721467356349e-06,8.16871812146306e-17,,,,,,,
1870,6.550884718863906e-05,5.522855220332497e-06,2.155235665557142e-06,8.16871812146306e-17,,,,,,,
1871,5.7331664601006685e-05,5.018089292022403e-06,2.1158430488340433e-06,8.16871812146306e-17,,,,,,,
1872,1.5120101244038116e-05,2.61849554202826e-06,1.0842921012505373e-06,8.16871812146306e-17,,,,,,,
1873,8.035326548689742e-06,8.881205576804719e-07,5.136304611705358e-07,8.16871812146306e-17,,,,,,,
1874,7.176786696895649e-06,5.657811038334669e-07,2.3231664145774573e-07,8.16871812146306e-17,,,,,,,
1875,5.181400556298495e-06,4.489597367414945e-07,1.392065033259264e-07,8.16871812146306e-17,,,,,,,
1876,2.4765647179345877e-06,1.6919787248045476e-07,9.154662270903472e-08,8.16871812146306e-17,,,,,,,
1877,1.4845236467011526e-06,1.0145481603109671e-07,5.777619954111932e-08,8.16871812146306e-17,,,,,,,
1878,8.914310715649653e-07,7.263295986021201e-08,2.2349238673926598e-08,8.16871812146306e-17,,,,,,,
1879,5.626167009793152e-07,6.117854113159763e-08,6.659839150978074e-09,8.16871812146306e-17,,,,,,,
1880,3.5705274897953945e-07,1.1378176627338176e-08,2.9290971751518704e-09,8.16871812146306e-17,,,,,,,
1881,2.8543970218515433e-07,6.052089002269484e-09,2.481108983500332e-09,8.16871812146306e-17,,,,,,,
1882,1.5343310177054832e-07,5.637468463645391e-09,8.585181389473551e-10,8.16871812146306e-17,,,,,,,
1883,1.4125998800458988e-07,1.1489604731550136e-09,6.762024305277429e-10,8.16871812146306e-17,,,,,,,
1884,9.976570704670719e-08,6.227130205082828e-10,4.108252112592182e-10,8.16871812146306e-17,,,,,,,
1885,6.301608827323303e-08,3.3365949104919255e-10,1.0619966302102277e-10,8.16871812146306e-17,,,,,,,
1886,6.28994592007263e-08,2.7625766769621855e-10,3.8086355047898834e-11,8.16871812146306e-17,,,,,,,
1887,3.348478616657188e-08,9.197244344833065e-11,2.7470745681677003e-11,8.16871812146306e-17,,,,,,,
1888,1.9790574893989302e-08,7.782554697485778e-11,1.9963749142975656e-11,8.16871812146306e-17,,,,,,,
1889,1.569351290067129e-08,3.626797374030524e-11,1.2461115205581382e-11,8.16871812146306e-17,,,,,,,
1890,1.0505076591612857e-08,1.5661662850738756e-11,6.787826733710315e-12,1.9064270124773602e-18,,,,,,,
1891,8.886744838748088e-09,1.3354777044780335e-11,5.168905027446936e-12,1.1927206977687703,,,,,,,
1892,5.123910767889656e-09,3.759690431794557e-12,7.250513619168732e-13,0.47485744106290123,,,,,,,
1893,3.974733062000852e-09,2.413786157200857e-12,4.630235502515383e-13,0.3309762961382184,,,,,,,
1894,2.637813309090349e-09,9.316555640889289e-13,3.978059770862077e-13,0.33097629606682744,,,,,,,
1895,1.2855232871876495e-09,7.525079527136169e-13,3.749664782677733e-13,0.2958754597557733,,,,,,,
1896,8.022422609810496e-10,4.569047603944824e-13,1.7075181268474293e-13,0.004534013217883471,,,,,,,
1897,5.523473042777855e-10,3.7200550858896055e-13,9.124903823192051e-14,0.0004813229533994975,,,,,,,
1898,4.3529117847293405e-10,2.872631776069168e-13,7.103529714774104e-14,0.0003534565838503767,,,,,,,
1899,2.0092025007481121e-10,2.029322201209939e-13,3.395409632619974e-14,0.00035345658339889266,,,,,,,
1900,1.639681161861773e-10,1.1850178817525534e-13,1.6701303627289993e-14,0.000315761454665547,,,,,,,
1901,1.443562116206784e-10,5.3841129180085446e-14,6.92117912525906e-15,0.000101074374268255,,,,,,,
1902,1.0714098711215302e-10,3.286308995835429e-14,3.7088503286208876e-15,1.0322551232407326e-05,,,,,,,
1903,7.268911466186451e-11,2.3616850725965133e-14,2.424462560993316e-15,1.6191477298233293e-06,,,,,,,
1904,4.074294173263438e-11,1.071515045709531e-14,1.7289561162802941e-15,1.6191477222778651e-06,,,,,,,
1905,2.9531981325554094e-11,3.697431771178654e-15,1.2451968305655667e-15,8.498324936435784e-07,,,,,,,
1906,2.6749593325617912e-11,1.7693633452215441e-15,1.0957367304907043e-15,5.201848566997827e-07,,,,,,,
1907,2.2558719636938078e-11,1.2451389677274414e-15,1.5507153976305842e-16,2.84742062225641e-07,,,,,,,
1908,1.3581464763593596e-11,8.256507471709802e-16,7.518074466707227e-17,2.8474205865267435e-07,,,,,,,
1909,1.1580481490439854e-11,5.333584687525527e-16,7.518074466707227e-17,9.418623635966471e-08,,,,,,,
1910,6.261668069352819e-12,7.489509531498959e-17,7.518074466707227e-17,5.216994209988289e-08,,,,,,,
1911,1.6901252984693478e-12,7.489509531498959e-17,7.518074466707227e-17,2.4935004961630247e-08,,,,,,,
1912,1.2554780321019117e-12,7.489509531498959e-17,7.518074466707227e-17,5.00660096633637e-09,,,,,,,
1913,1.0443218840366584e-12,7.489509531498959e-17,7.518074466707227e-17,5.0066009335501304e-09,,,,,,,
1914,8.25897228321507e-13,7.489509531498959e-17,7.518074466707227e-17,1.9380829930433917e-09,,,,,,,
1915,6.509559928246216e-13,7.489509531498959e-17,7.518074466707227e-17,4.041571667561149e-10,,,,,,,
1916,6.098928199799559e-13,7.489509531498959e-17,7.518074466707227e-17,4.041571650507387e-10,,,,,,,
1917,2.767194567760046e-13,7.489509531498959e-17,7.518074466707227e-17,5.6819663679969415e-11,,,,,,,
1918,2.3394943267598183e-13,7.489509531498959e-17,7.518074466707227e-17,1.5876828142941985e-11,,,,,,,
1919,2.0978249950428442e-13,6.002701569743902e-17,7.518074466707227e-17,7.084362790124923e-12,,,,,,,
1920,1.788459808815566e-13,5.987888023480295e-17,2.4133200844859855e-17,7.084361810912131e-12,,,,,,,
1921,7.958138732613658e-14,0.32754890656815205,0.2968966760588291,4.031270711444775e-12,,,,,,,
1922,5.4538771198770085e-14,0.0011346840652208382,0.0009378350434916072,2.2110325806804446e-13,,,,,,,
1923,3.639208804193374e-14,0.0003213236177320106,0.0005801308674148295,2.843178285587801e-14,,,,,,,
1924,3.2265541386935516e-14,0.0002570538724977841,0.00033867789165764226,2.8428750805739174e-14,,,,,,,
1925,2.3648815860556817e-14,0.00023945598244203166,0.00016082540824285618,1.5916003626687068e-15,,,,,,,
1926,2.278056836855634e-14,2.749443680276892e-05,1.5230140999134257e-05,1.5845301705788142e-15,,,,,,,
1927,9.743075807759486e-15,1.6737621712318618e-06,1.1170653158436462e-06,5.296743922430267e-16,,,,,,,
1928,7.028895906972903e-15,2.768175430127601e-07,4.860031730778119e-07,8.58812432212034e-17,,,,,,,
1929,6.819877885345427e-15,1.2733571009486523e-07,2.3176833567788797e-07,8.58812432212034e-17,,,,,,,
1930,5.039088365142539e-15,9.054540565981399e-08,1.0784019405109081e-07,8.58812432212034e-17,,,,,,,
1931,4.849510401272153e-15,7.807019572501272e-08,5.451461207172884e-08,8.58812432212034e-17,,,,,,,
1932,2.8136552900194795e-15,3.628261854694562e-08,2.816950118174938e-08,8.58812432212034e-17,,,,,,,
1933,2.697032443644064e-15,2.413889635407041e-08,2.621033088808384e-08,8.58812432212034e-17,,,,,,,
1934,2.417656984089304e-15,1.0335676124884147e-08,9.071934150243014e-09,8.58812432212034e-17,,,,,,,
1935,1.8905186506196136e-15,5.513799383854596e-09,1.6749868935945045e-09,8.58812432212034e-17,,,,,,,
1936,1.46780355129516e-15,1.6763161538596757e-09,1.1905137617597166e-09,8.58812432212034e-17,,,,,,,
1937,4.671493350591901e-16,1.429011952181434e-09,5.496275028195466e-10,8.58812432212034e-17,,,,,,,
1938,4.184210911039889e-16,2.026481433105271e-10,2.802545265378719e-10,8.58812432212034e-17,,,,,,,
1939,4.1656813766831617e-16,6.630940074228703e-11,1.2917475903249994e-10,8.58812432212034e-17,,,,,,,
1940,2.8485416552474847e-16,4.690187292149581e-11,1.0812150552331455e-10,8.58812432212034e-17,,,,,,,
1941,1.4943957766394063e-16,4.424987223920917e-11,6.803895080581492e-11,8.58812432212034e-17,,,,,,,
1942,8.218958600238844e-17,2.47390726274493e-11,1.838308927550689e-11,8.58812432212034e-17,,,,,,,
1943,8.218958600238844e-17,1.1721802063972639e-11,8.490657243079541e-12,8.58812432212034e-17,,,,,,,
1944,8.218958600238844e-17,5.0692380027819154e-12,9.44977622955581e-13,8.58812432212034e-17,,,,,,,
1945,8.218958600238844e-17,2.6067282127508493e-12,6.470110616096499e-13,8.58812432212034e-17,,,,,,,
1946,8.218958600238844e-17,2.533003583937153e-12,3.7668383009528253e-13,8.58812432212034e-17,,,,,,,
1947,8.218958600238844e-17,7.17510668405685e-13,2.615541673223524e-13,8.58812432212034e-17,,,,,,,
1948,8.218958600238844e-17,4.265229811360157e-13,1.9417879104736769e-13,8.58812432212034e-17,,,,,,,
1949,8.218958600238844e-17,8.051865420310796e-14,1.9748537025978218e-14,8.58812432212034e-17,,,,,,,
1950,8.218958600238844e-17,6.035377748097706e-14,4.800276426348824e-16,8.58812432212034e-17,,,,,,,
1951,8.218958600238844e-17,3.7027636263575636e-14,1.6050132409224183e-16,8.58812432212034e-17,,,,,,,
1952,8.218958600238844e-17,1.8794994992559746e-14,2.817090721579126e-17,8.58812432212034e-17,,,,,,,
1953,8.218958600238844e-17,6.5720827276521e-15,2.817090721579126e-17,8.58812432212034e-17,,,,,,,
1954,8.218958600238844e-17,2.965715848179492e-17,2.5496307920336143e-18,1.4199600879335223e-17,,,,,,,
1955,8.218958600238844e-17,0.3276397300746111,0.29690883719764594,0.21849158156346243,,,,,,,
1956,8.218958600238844e-17,0.0011356207232131466,0.0009378961175293002,0.0020278421227784803,,,,,,,
1957,8.218958600238844e-17,0.00032056688552715436,0.0005801321421562873,0.00045900455642050353,,,,,,,
1958,8.218958600238844e-17,0.0002571283672886768,0.00033855534503894765,0.00045900455539683345,,,,,,,
1959,8.218958600238844e-17,0.00023964869695131612,0.00016078901056316712,0.00032738197841441894,,,,,,,
1960,8.218958600238844e-17,2.748747709527498e-05,1.4905604489693692e-05,2.1679372968962935e-05,,,,,,,
1961,3.45984574703901e-17,1.674402150617327e-06,1.117012593509831e-06,1.775253648071013e-06,,,,,,,
1962,2.1320744519132898e-17,2.7682169715471446e-07,4.89746078044559e-07,4.688063092009839e-07,,,,,,,
1963,1.005967669750816,1.2754324850354538e-07,2.334156574562141e-07,2.912342953196477e-07,,,,,,,
1964,0.44307232275971553,9.046672389991954e-08,1.077480775216368e-07,2.912342934869678e-07,,,,,,,
1965,0.3531542149022559,7.803003438478397e-08,5.527827451045304e-08,1.1154541297735933e-07,,,,,,,
1966,0.3173674897392219,3.648152777889363e-08,2.816856422388815e-08,3.88688687652955e-08,,,,,,,
1967,0.18677859453414664,2.412559479016208e-08,2.6210456525046274e-08,2.2152473508937576e-09,,,,,,,
1968,0.00856793627420044,1.0334863002401632e-08,9.158855665498106e-09,1.0566574991258165e-09,,,,,,,
1969,0.00430887325483443,5.50264699236813e-09,1.6380787565214556e-09,2.4590967895232804e-10,,,,,,,
1970,0.0026649976970454757,1.6862219445971935e-09,1.1995437023286296e-09,2.45909674719081e-10,,,,,,,
1971,0.000571252957835452,1.4312461875889565e-09,5.496769666277582e-10,5.915536437968846e-11,,,,,,,
1972,0.00039073298849530403,2.0248995510735478e-10,2.8262808364508057e-10,5.915536224669145e-11,,,,,,,
1973,0.0003285592300619693,6.69663735110764e-11,1.280111529893368e-10,3.630270507347249e-11,,,,,,,
1974,0.0003139635415253851,4.737322297607784e-11,1.0871410902752566e-10,1.6701330739000497e-11,,,,,,,
1975,0.00019640428808142678,4.451718205728616e-11,6.803833127708729e-11,1.670133069905707e-11,,,,,,,
1976,9.922692950435356e-05,2.5026490026512725e-11,1.8528375666832832e-11,5.519517497018521e-12,,,,,,,
1977,9.34528744632657e-05,1.1733318651056792e-11,8.449475449284243e-12,3.40978409994157e-13,,,,,,,
1978,7.251774817530139e-05,4.988356753612548e-12,9.255142386045523e-13,3.4097839128911264e-13,,,,,,,
1979,5.7574149983039146e-05,2.6057414096338262e-12,6.578514375419183e-13,3.525987667194043e-16,,,,,,,
1980,5.6465433522420215e-05,2.5356208657828316e-12,3.8949705916154734e-13,3.5247755530290006e-16,,,,,,,
1981,3.324481919894652e-05,7.265640596307874e-13,2.615685432265761e-13,2.0502195835786632e-17,,,,,,,
1982,3.021249917516369e-05,4.3024444864786034e-13,1.6775036994378574e-13,2.0502195835786632e-17,,,,,,,
1983,1.5312862052859548e-05,7.971652290629009e-14,2.2374117669858076e-14,2.0502195835786632e-17,,,,,,,
1984,6.651515958518672e-06,5.987548273249819e-14,4.800579652029998e-16,2.0502195835786632e-17,,,,,,,
1985,3.7949558735456417e-06,3.7394227836898207e-14,1.6016372428111808e-16,2.0502195835786632e-17,,,,,,,
1986,2.4167105722728093e-06,1.9072220176979384e-14,2.817209806601406e-17,2.0502195835786632e-17,,,,,,,
1987,2.1940044809000215e-06,6.796800457616357e-15,2.817209806601406e-17,2.0502195835786632e-17,,,,,,,
1988,1.258742185460759e-06,3.095682326584613e-17,1.0121433910375728e-17,2.265738867769155e-19,,,,,,,
1989,1.0113154062682483e-06,0.32262333125818937,0.3067952801825744,,,,,,,,
1990,3.639877183946819e-07,0.001151166098390709,0.0007297418945364056,,,,,,,,
1991,3.1449086008056734e-07,0.00030589614268352445,0.0005098681956222977,,,,,,,,
1992,1.4035864912805303e-07,0.00025058382962459734,0.00033366802092154034,,,,,,,,
1993,1.2949862301868954e-07,0.00024093965077868568,0.00016128370814952244,,,,,,,,
1994,9.469334711544167e-08,7.1601299096906785e-06,1.3917996563446215e-05,,,,,,,,
1995,6.739133573113409e-08,1.6356773976669355e-06,2.022156141307788e-06,,,,,,,,
1996,5.240332773850637e-08,1.4394526592741298e-06,4.7504324748803595e-07,,,,,,,,
1997,4.889650646859879e-08,4.033992489689052e-07,3.6945315317390504e-07,,,,,,,,
1998,1.83523486773157e-08,2.0141263084920856e-07,2.1773804839893148e-07,,,,,,,,
1999,1.8346820771545623e-08,1.379946670621675e-07,2.1540404159674263e-07,,,,,,,,
2000,1.4115584567128768e-08,6.367531999453562e-08,7.588359131257123e-08,,,,,,,,
2001,1.2002109109737614e-08,4.51462081303531e-08,4.06305235053549e-08,,,,,,,,
2002,9.827264585413761e-09,1.8341418044628617e-08,5.379122212935125e-09,,,,,,,,
2003,5.44713265361393e-09,1.3960473900666054e-08,3.741265269482115e-09,,,,,,,,
2004,4.132553123306068e-09,3.3232585564171037e-09,1.4643381672086853e-09,,,,,,,,
2005,2.976104696977155e-09,2.2259571888199124e-09,4.039637030352096e-10,,,,,,,,
2006,1.3034328272316e-09,4.060238413214147e-10,2.9809339326686743e-10,,,,,,,,
2007,9.711841649367412e-10,2.2613042812801464e-10,1.051083087846077e-10,,,,,,,,
2008,7.207332632322927e-10,1.867873289810908e-10,9.680366480665546e-11,,,,,,,,
2009,5.626783265768591e-10,1.0181215844571821e-10,4.3731072248522614e-11,,,,,,,,
2010,2.879818113316326e-10,4.9513210034699e-11,2.5169356507974275e-11,,,,,,,,
2011,2.2227244864510977e-10,1.2456898889418175e-11,4.817769434389544e-12,,,,,,,,
2012,1.8296877041981504e-10,6.345122001169142e-12,2.2866178474996404e-12,,,,,,,,
2013,8.768400367118498e-11,3.6336147101763994e-12,1.3537731829795194e-12,,,,,,,,
2014,8.065347162234457e-11,1.4728972952887035e-12,4.389008863472059e-13,,,,,,,,
2015,5.117531355931437e-11,8.451893381093792e-13,2.1083865574614446e-13,,,,,,,,
2016,2.6989610027286546e-11,3.950547756784728e-13,1.7441306080087415e-13,,,,,,,,
2017,1.6732928495769996e-11,2.896154769524781e-13,1.4252235242342695e-13,,,,,,,,
2018,1.407773992250752e-11,1.421343670503758e-13,1.7299973734120392e-15,,,,,,,,
2019,6.9452872856668085e-12,1.0672088736505134e-13,7.491039116033962e-16,,,,,,,,
2020,3.6766931644449964e-12,4.7371788094235397e-14,2.914403143739106e-17,,,,,,,,
2021,2.5643044585804843e-12,1.4350167943076348e-14,2.914403143739106e-17,,,,,,,,
2022,2.0318636279968853e-12,1.1012834719659936e-14,1.5540554220358242e-17,,,,,,,,
2023,1.5115049829672373e-12,0.3226233312420756,0.3189453254455008,,,,,,,,
2024,8.819446681445208e-13,0.0011511660996772301,0.0008699183095383053,,,,,,,,
2025,5.311170294037555e-13,0.0003058961429009814,0.00040077857807601795,,,,,,,,
2026,4.782777260662847e-13,0.0002505838294898704,0.00038148618447089543,,,,,,,,
2027,3.116740939239587e-13,0.00024093965080086358,0.00015785283621010712,,,,,,,,
2028,1.843568757182183e-13,7.1601299339834335e-06,2.3854288759290532e-05,,,,,,,,
2029,1.5801020811207516e-13,1.63567740187136e-06,3.233388154373558e-06,,,,,,,,
2030,1.1183449418855026e-13,1.4394526592195849e-06,1.4826491236258917e-06,,,,,,,,
2031,5.424679888001454e-14,4.0339924817861574e-07,8.27956099676695e-07,,,,,,,,
2032,5.1779711207898974e-14,2.0141262973583852e-07,4.901398053554881e-07,,,,,,,,
2033,4.663698313644766e-14,1.379946674674521e-07,2.374014127773019e-07,,,,,,,,
2034,3.694551507996793e-14,6.367532012676711e-08,1.3137777739710613e-07,,,,,,,,
2035,3.2689544965336894e-14,4.5146208029846284e-08,5.5263548615404806e-08,,,,,,,,
2036,2.4912027198048045e-14,1.8341418091458494e-08,1.708760451450029e-08,,,,,,,,
2037,1.3249874637189542e-14,1.3960473961066803e-08,1.3276526077198075e-08,,,,,,,,
2038,1.1319154131569467e-14,3.3232586004013413e-09,5.277003084054901e-09,,,,,,,,
2039,7.258396982774453e-15,2.225957188154215e-09,2.0429950866423113e-09,,,,,,,,
2040,5.069886914755585e-15,4.0602385244299444e-10,2.041729517556827e-09,,,,,,,,
2041,4.1395370869443346e-15,2.2613042607340822e-10,1.567787851188266e-09,,,,,,,,
2042,2.10246051585912e-15,1.86787326541913e-10,1.214219193435674e-09,,,,,,,,
2043,1.83248639502816e-15,1.01812158029973e-10,1.8660824488481606e-10,,,,,,,,
2044,1.193239173066625e-15,4.951320982118017e-11,6.72014416664116e-11,,,,,,,,
2045,9.848366887317768e-16,1.245689890955966e-11,3.330638818495983e-11,,,,,,,,
2046,7.220445323806269e-16,6.345122127973892e-12,2.609700248574641e-11,,,,,,,,
2047,4.3028662234091723e-16,3.6336148777674643e-12,1.1458960239496321e-11,,,,,,,,
2048,3.497448946700057e-16,1.47289729853276e-12,2.801675646316573e-12,,,,,,,,
2049,2.877494756443852e-16,8.451893360669694e-13,9.114307918387133e-13,,,,,,,,
2050,1.9185230816088354e-16,3.9505493271163984e-13,7.178228125044531e-13,,,,,,,,
2051,9.801691773647934e-17,2.896154927420978e-13,3.902430688953839e-13,,,,,,,,
2052,8.22509574430058e-17,1.421344340051566e-13,8.791882761368351e-14,,,,,,,,
2053,8.22509574430058e-17,1.0672102787712116e-13,1.8255970318794973e-16,,,,,,,,
2054,8.22509574430058e-17,4.737182827255816e-14,3.0328536262331815e-17,,,,,,,,
2055,8.22509574430058e-17,1.4350227691778148e-14,3.0328536262331815e-17,,,,,,,,
2056,8.22509574430058e-17,1.1012843852198425e-14,1.7972512023094163e-18,,,,,,,,
2057,8.22509574430058e-17,0.33542430956099845,0.32372125210062747,,,,,,,,
2058,8.22509574430058e-17,0.0014015833859594008,0.001110246912415737,,,,,,,,
2059,8.22509574430058e-17,0.0005306229361288521,0.00042359042256748995,,,,,,,,
2060,8.22509574430058e-17,0.0002625550516157548,0.0004170916318618386,,,,,,,,
2061,8.22509574430058e-17,0.00023434290515416415,0.00016503758711954427,,,,,,,,
2062,8.22509574430058e-17,1.578105427543767e-05,4.3627170243131794e-05,,,,,,,,
2063,8.22509574430058e-17,3.8026849700114777e-06,5.353335668196051e-06,,,,,,,,
2064,8.22509574430058e-17,2.3348230151739554e-06,3.210238096047471e-06,,,,,,,,
2065,8.22509574430058e-17,1.5184668113653204e-06,5.46728520068598e-07,,,,,,,,
2066,8.22509574430058e-17,3.2235588565991393e-07,4.5310931693904965e-07,,,,,,,,
2067,8.22509574430058e-17,2.6257868017680276e-07,4.0286449155153807e-07,,,,,,,,
2068,8.22509574430058e-17,1.6160532698175895e-07,1.3163060893254289e-07,,,,,,,,
2069,8.22509574430058e-17,9.107972142591522e-08,6.842369900851106e-08,,,,,,,,
2070,5.346366564939808e-17,5.9508161112635524e-08,3.820740003391267e-08,,,,,,,,
2071,2.2641749829763042e-17,3.0408594399687975e-08,2.4490657380658086e-08,,,,,,,,
2072,1.001911196421897,1.4455828036176485e-08,1.9262313461768268e-08,,,,,,,,
2073,0.45618575348242796,1.0018703422317558e-08,7.707831982126799e-09,,,,,,,,
2074,0.3467206630557075,7.448099611114719e-09,6.119438945483007e-09,,,,,,,,
2075,0.3179608760244338,3.2528012880160904e-09,2.8287805627593453e-09,,,,,,,,
2076,0.2934195644240752,1.0248766197549073e-09,1.0666864987616102e-09,,,,,,,,
2077,0.005592573301323857,5.70147464330587e-10,5.26808707923025e-10,,,,,,,,
2078,0.0036913340731670615,2.572692815575043e-10,1.085558623868978e-10,,,,,,,,
2079,0.0009118135417102232,8.008612223971044e-11,5.2166469292635146e-11,,,,,,,,
2080,0.0005956209107843448,5.631980829337811e-11,4.3539146372382854e-11,,,,,,,,
2081,0.0005888055073957052,4.2342160385654665e-11,4.000735114609673e-11,,,,,,,,
2082,0.00037807085239999216,1.3935286050698444e-11,1.0916271894892224e-11,,,,,,,,
2083,0.00034877160035804485,7.40332581245432e-12,1.0272351563739083e-11,,,,,,,,
2084,0.00028496889645414705,2.180565357873657e-12,4.032903993285546e-12,,,,,,,,
2085,0.0002212954814344499,1.3631641757080997e-12,1.378242940696359e-12,,,,,,,,
2086,0.0001882913811176989,8.176021987271074e-13,4.706348673646402e-13,,,,,,,,
2087,7.748110162610343e-05,2.8339748515208797e-13,6.63222714281964e-16,,,,,,,,
2088,5.2357805655747675e-05,1.60914645074961e-13,3.472485792665099e-17,,,,,,,,
2089,4.7532411625801564e-05,7.250308433780071e-14,3.080518172999377e-17,,,,,,,,
2090,4.54381268738514e-05,5.240731727943554e-14,3.080518172999377e-17,,,,,,,,
2091,2.2590796823027674e-05,0.33542430955595753,0.3225182076583883,,,,,,,,
2092,1.2585617059447263e-05,0.0014015833858710264,0.0010909222118395776,,,,,,,,
2093,9.0817820809952e-06,0.0005306229364010281,0.00043027518634536344,,,,,,,,
2094,4.657107084828041e-06,0.0002625550517461619,0.00037948618307073707,,,,,,,,
2095,4.123945966492415e-06,0.000234342905183131,0.00016394012090135764,,,,,,,,
2096,1.3942258842013654e-06,1.578105426504678e-05,3.956405565611484e-05,,,,,,,,
2097,1.2412171464849384e-06,3.8026849802087997e-06,6.050502615051189e-06,,,,,,,,
2098,6.105586296883666e-07,2.334823015824347e-06,4.2811181353301936e-06,,,,,,,,
2099,4.331845688813349e-07,1.5184668117564376e-06,8.240352609705403e-07,,,,,,,,
2100,4.2507368740115424e-07,3.223558853264853e-07,5.358925071174738e-07,,,,,,,,
2101,2.3516505154572877e-07,2.625786789368585e-07,4.6215927998305557e-07,,,,,,,,
2102,1.704959048494027e-07,1.61605326694719e-07,1.2038859978001608e-07,,,,,,,,
2103,1.0671406092439203e-07,9.107972149833901e-08,6.637537790318717e-08,,,,,,,,
2104,7.778594740175375e-08,5.9508160937427864e-08,3.691113309382668e-08,,,,,,,,
2105,6.662114358979733e-08,3.040859410477766e-08,3.040131923252943e-08,,,,,,,,
2106,5.1056376305465027e-08,1.4455828081558022e-08,1.9252659530022636e-08,,,,,,,,
2107,2.5872481067036318e-08,1.0018703349662476e-08,5.57392391897359e-09,,,,,,,,
2108,1.435449217052497e-08,7.4480995685938714e-09,5.5139557398683905e-09,,,,,,,,
2109,1.40022942501571e-08,3.252801291518523e-09,3.93711242546524e-09,,,,,,,,
2110,8.182639346699845e-09,1.0248766172445509e-09,1.7282658349524824e-09,,,,,,,,
2111,6.450008436584203e-09,5.701474533801484e-10,1.1980464341498332e-09,,,,,,,,
2112,4.113108355620964e-09,2.5726928474026663e-10,4.507933342757559e-10,,,,,,,,
2113,2.6899128758081786e-09,8.008612255863988e-11,2.0083476072890933e-10,,,,,,,,
2114,1.8298574548741232e-09,5.6319808496765e-11,1.0202089864930927e-10,,,,,,,,
2115,1.2701434159453565e-09,4.2342160038166836e-11,6.081554152761534e-11,,,,,,,,
2116,8.584851642998885e-10,1.393528567047414e-11,3.749290368503649e-11,,,,,,,,
2117,7.241571496790129e-10,7.403325858880516e-12,2.3541264287437844e-11,,,,,,,,
2118,3.421527122949046e-10,2.180565378654524e-12,7.813334368980758e-12,,,,,,,,
2119,2.6875316433397466e-10,1.3631640405861456e-12,3.5051877522658862e-12,,,,,,,,
2120,1.8482202027161297e-10,8.176021517374668e-13,2.3684184394595823e-13,,,,,,,,
2121,7.391712533944258e-11,2.833974718926991e-13,7.230681877966822e-16,,,,,,,,
2122,7.182173825442107e-11,1.6091404104024154e-13,1.2441435563022264e-16,,,,,,,,
2123,6.20451522854808e-11,7.250281514516381e-14,3.0687038485695466e-17,,,,,,,,
2124,3.832314908946237e-11,5.2406794111896604e-14,1.0343889057959816e-17,,,,,,,,
2125,3.1113428354041856e-11,0.32958513686670404,0.32280361581461436,,,,,,,,
2126,2.1950991753059936e-11,0.0013487697315903826,0.0010082212095028702,,,,,,,,
2127,1.1778904240837672e-11,0.0005931506791524652,0.00042244053849042315,,,,,,,,
2128,6.059557284209444e-12,0.0003110498220050404,0.000400436526917151,,,,,,,,
2129,4.340873687021127e-12,0.00022797966969218838,0.00016385763316464701,,,,,,,,
2130,2.6272695414006733e-12,2.8647132608531925e-05,5.150081759554267e-05,,,,,,,,
2131,2.0653711458034385e-12,4.489177644972051e-06,6.378733022434972e-06,,,,,,,,
2132,1.3118314194171562e-12,2.1292470619343966e-06,3.7726444428066292e-06,,,,,,,,
2133,9.782211606946318e-13,1.7679003329491768e-06,5.455851059961646e-07,,,,,,,,
2134,8.230499791264169e-13,3.5454311930704953e-07,5.418110550785385e-07,,,,,,,,
2135,6.938388898318261e-13,3.367724546018782e-07,4.611800617144619e-07,,,,,,,,
2136,5.008581561998314e-13,2.2593565211433693e-07,1.2934468189171447e-07,,,,,,,,
2137,3.859266853511817e-13,1.6206705495413103e-07,7.153513643541256e-08,,,,,,,,
2138,1.1674453138115564e-13,9.746437322892624e-08,3.6646212720756896e-08,,,,,,,,
2139,7.282655833380274e-14,7.724768815838945e-08,3.257541818091297e-08,,,,,,,,
2140,6.176139873105389e-14,2.667671489473546e-08,2.4293596439633164e-08,,,,,,,,
2141,4.5397593500791513e-14,1.900738792067736e-08,5.8485400097282286e-09,,,,,,,,
2142,3.71225441094953e-14,1.0329251605116458e-08,4.9306449025845975e-09,,,,,,,,
2143,2.141373102293412e-14,3.345477777683427e-09,4.01025734743167e-09,,,,,,,,
2144,1.4923556215559443e-14,1.8219662993451458e-09,1.2717317840049399e-09,,,,,,,,
2145,1.4857627203141787e-14,1.6644467825256094e-09,7.088008191565143e-10,,,,,,,,
2146,8.713360446648394e-15,1.2203371563013807e-09,5.760978131466737e-10,,,,,,,,
2147,7.548731487661964e-15,9.4866584417568e-10,2.623614701888678e-10,,,,,,,,
2148,5.123898050469616e-15,2.1275267093885777e-10,1.1616917556319123e-10,,,,,,,,
2149,4.814535369964939e-15,8.778934426987191e-11,5.097272294555985e-11,,,,,,,,
2150,2.7413437708302526e-15,3.5825777739005465e-11,2.658576155312904e-11,,,,,,,,
2151,2.4463638582794402e-15,2.18664315685739e-11,2.3755451731370626e-11,,,,,,,,
2152,2.0880586059919426e-15,1.6612401004245635e-11,1.4926709499976982e-11,,,,,,,,
2153,1.4212615058597705e-15,1.3130532844130917e-11,4.378355184808778e-12,,,,,,,,
2154,8.566128764679613e-16,6.205705975169399e-12,4.590449099712336e-13,,,,,,,,
2155,3.32490257291351e-16,8.733635155192496e-13,1.2971525994351637e-13,,,,,,,,
2156,2.1632062927396981e-16,3.715613314738092e-13,4.732015501024697e-16,,,,,,,,
2157,1.5771965913597242e-16,1.7576721588655568e-13,3.071439040300197e-17,,,,,,,,
2158,1.1929284713277417e-16,5.720337340865439e-14,2.4017182496174612e-17,,,,,,,,
2159,8.176365579292081e-17,0.32958513684518775,0.3233444811675454,,,,,,,,
2160,8.176365579292081e-17,0.001348769732743252,0.0010025089050570513,,,,,,,,
2161,8.176365579292081e-17,0.0005931506787515812,0.0004244528171480435,,,,,,,,
2162,8.176365579292081e-17,0.0003110498219946227,0.00038822237551830376,,,,,,,,
2163,8.176365579292081e-17,0.00022797966947912332,0.00016444534987389967,,,,,,,,
2164,8.176365579292081e-17,2.8647132630182785e-05,5.0965814695404194e-05,,,,,,,,
2165,8.176365579292081e-17,4.489177636845682e-06,6.691064205876048e-06,,,,,,,,
2166,8.176365579292081e-17,2.129247058327711e-06,3.763371622841173e-06,,,,,,,,
2167,8.176365579292081e-17,1.7679003307932086e-06,7.090957913754358e-07,,,,,,,,
2168,8.176365579292081e-17,3.54543121454941e-07,5.527568867880589e-07,,,,,,,,
2169,8.176365579292081e-17,3.3677245477157224e-07,4.549378513452006e-07,,,,,,,,
2170,8.176365579292081e-17,2.2593565209517225e-07,1.2452042832163408e-07,,,,,,,,
2171,8.176365579292081e-17,1.620670547571564e-07,7.133277253138591e-08,,,,,,,,
2172,8.176365579292081e-17,9.746437322265629e-08,4.3903718059962756e-08,,,,,,,,
2173,8.176365579292081e-17,7.724768858354944e-08,3.9747755919495025e-08,,,,,,,,
2174,8.176365579292081e-17,2.6676714980550545e-08,2.435133492114564e-08,,,,,,,,
2175,8.176365579292081e-17,1.900738786995375e-08,7.650781455554634e-09,,,,,,,,
2176,8.176365579292081e-17,1.0329251550704373e-08,7.293927109109389e-09,,,,,,,,
2177,8.176365579292081e-17,3.345477750267621e-09,4.154295927922147e-09,,,,,,,,
2178,8.176365579292081e-17,1.8219662985933532e-09,1.648201163043665e-09,,,,,,,,
2179,4.2387204266398654e-17,1.664446784803796e-09,1.4873281564157831e-09,,,,,,,,
2180,3.8298332992878056e-17,1.2203371598154907e-09,5.815577987946874e-10,,,,,,,,
2181,1.0057692161513474,9.48665834179054e-10,2.787986767678887e-10,,,,,,,,
2182,0.319704841046425,2.1275267117392435e-10,1.452750343183503e-10,,,,,,,,
2183,0.30485024775071773,8.77893437848433e-11,1.2116960177307303e-10,,,,,,,,
2184,0.2711663513741958,3.5825778163329345e-11,5.95680986405062e-11,,,,,,,,
2185,0.20396129184038436,2.186643163129257e-11,2.1204226828461174e-11,,,,,,,,
2186,0.0035602434316186955,1.6612401062427044e-11,1.7155683556606646e-11,,,,,,,,
2187,0.0009402832483623823,1.3130532839430396e-11,8.588786490033679e-12,,,,,,,,
2188,0.0008735545784014843,6.205705997092294e-12,6.497753226670717e-12,,,,,,,,
2189,0.0005159002939934412,8.733635372225381e-13,1.0806541133661419e-13,,,,,,,,
2190,0.00036386498614839795,3.7156145464790733e-13,6.118952982498587e-16,,,,,,,,
2191,0.0002038356408379656,1.7576733280781358e-13,3.0767657437424744e-17,,,,,,,,
2192,0.00018837484860454045,5.720338753474585e-14,2.8563976677339783e-17,,,,,,,,
2193,0.00018450386356969381,0.3318473638639472,0.32397787422070645,,,,,,,,
2194,0.00012367219973013924,0.0013890070315590863,0.0009983690317948769,,,,,,,,
2195,9.326812252592814e-05,0.0005927583072003243,0.0004232655537754912,,,,,,,,
2196,4.453211987878418e-05,0.00031884783022578865,0.0003975683421865714,,,,,,,,
2197,4.10862358321406e-05,0.0002281199686392296,0.00016428925435579651,,,,,,,,
2198,3.5567717747945076e-05,6.204899986922062e-05,5.1187696404363744e-05,,,,,,,,
2199,1.3627853484298216e-05,6.373402798509009e-06,6.55169726991571e-06,,,,,,,,
2200,7.6191960010661465e-06,2.063138769911664e-06,3.6826724297577224e-06,,,,,,,,
2201,6.2369818844149366e-06,1.7009615864841762e-06,6.52791466361871e-07,,,,,,,,
2202,3.976126254318952e-06,5.753987038502621e-07,5.616171291300387e-07,,,,,,,,
2203,1.5811894014700514e-06,3.5024985830425595e-07,4.604543474230612e-07,,,,,,,,
2204,1.12533928961217e-06,2.3824771400961906e-07,1.245305395160197e-07,,,,,,,,
2205,8.52146266058485e-07,1.7081920766654995e-07,6.936756040579608e-08,,,,,,,,
2206,7.2065562726117e-07,1.0761494404204532e-07,4.130159556103964e-08,,,,,,,,
2207,4.901451343490801e-07,8.69327053244772e-08,3.8145140059675986e-08,,,,,,,,
2208,2.3347333023210462e-07,4.170159885176471e-08,2.287664305730199e-08,,,,,,,,
2209,1.6718138217661098e-07,2.1846674161623543e-08,1.1628936730886094e-08,,,,,,,,
2210,1.3327756906065964e-07,1.429556516858775e-08,7.311513367480934e-09,,,,,,,,
2211,6.447787496953903e-08,3.733024755712574e-09,4.155244225635213e-09,,,,,,,,
2212,5.7349575239099535e-08,3.4544098046916553e-09,1.7640018060202204e-09,,,,,,,,
2213,3.423466039789921e-08,1.6146826973814194e-09,1.4568041844645026e-09,,,,,,,,
2214,1.4805204706922357e-08,1.4499211086011214e-09,5.929539872369524e-10,,,,,,,,
2215,1.2796631740941323e-08,1.0755532303097731e-09,3.3223515789499867e-10,,,,,,,,
2216,1.0727301582213743e-08,2.2590276651871382e-10,2.7509641978790907e-10,,,,,,,,
2217,5.511437708992113e-09,1.8945822325228538e-10,1.1800304869582018e-10,,,,,,,,
2218,4.281529919318966e-09,1.1406848045983327e-10,6.30265205973228e-11,,,,,,,,
2219,3.876976074795675e-09,6.67166497982229e-11,2.4380513725940155e-11,,,,,,,,
2220,2.5729172075030797e-09,2.7294697955150427e-11,2.0853925417091634e-11,,,,,,,,
2221,1.865834691250571e-09,1.6016518633417056e-11,7.2083510377061734e-12,,,,,,,,
2222,1.0450823363066077e-09,1.0606541178386055e-11,1.3703294574152614e-12,,,,,,,,
2223,6.106049477164617e-10,6.9996625220769335e-12,1.3867881482987026e-13,,,,,,,,
2224,5.405165347639392e-10,2.0044021917200896e-12,2.9432612112530635e-15,,,,,,,,
2225,5.239363054180835e-10,5.340168665082362e-13,1.5791801672570612e-16,,,,,,,,
2226,2.0922323117445106e-10,2.1252353480318896e-13,2.4029858549084723e-17,,,,,,,,
2227,1.274240715932713e-10,0.33184736363736245,0.32413306753607823,,,,,,,,
2228,9.951894753053399e-11,0.0013890070319518021,0.0010161798140300323,,,,,,,,
2229,9.564787192895885e-11,0.0005927583083949519,0.0004241693736445846,,,,,,,,
2230,3.615571589921763e-11,0.0003188478302090978,0.00039276618183278116,,,,,,,,
2231,2.925352730729252e-11,0.00022811996864491356,0.000164268538020874,,,,,,,,
2232,2.063273023261391e-11,6.204899960137365e-05,5.259291154812391e-05,,,,,,,,
2233,1.512319284378053e-11,6.3734027979246615e-06,6.458267521972162e-06,,,,,,,,
2234,1.254905793787666e-11,2.0631387664517074e-06,3.725346906912116e-06,,,,,,,,
2235,7.662902261313865e-12,1.7009615817364737e-06,6.386672841872546e-07,,,,,,,,
2236,6.8774119212006175e-12,5.753987079514545e-07,5.545178906804066e-07,,,,,,,,
2237,3.564319491245471e-12,3.5024985869111384e-07,4.6193637820079367e-07,,,,,,,,
2238,2.6401169246014925e-12,2.382477142745469e-07,1.216497938806521e-07,,,,,,,,
2239,1.5387554564644379e-12,1.7081920748526224e-07,7.026683317974483e-08,,,,,,,,
2240,6.344317026358628e-13,1.0761494377072542e-07,4.350941280360027e-08,,,,,,,,
2241,4.270910331245094e-13,8.693270521531353e-08,3.9974084335908615e-08,,,,,,,,
2242,2.554925775388689e-13,4.1701598767672646e-08,2.2844832096841793e-08,,,,,,,,
2243,2.411093604521992e-13,2.1846674192568463e-08,8.767798956380336e-09,,,,,,,,
2244,1.6650558502150417e-13,1.429556514789994e-08,7.07993680137406e-09,,,,,,,,
2245,9.976611958558103e-14,3.733024731715286e-09,4.267024306439457e-09,,,,,,,,
2246,8.116445169013174e-14,3.4544098000534597e-09,1.7440454960362907e-09,,,,,,,,
2247,6.201450311380958e-14,1.6146826927165557e-09,1.6425569414160577e-09,,,,,,,,
2248,4.564545752199748e-14,1.4499211095929739e-09,6.030378283078957e-10,,,,,,,,
2249,4.112372592055147e-14,1.075553231017721e-09,2.6835911260188406e-10,,,,,,,,
2250,3.192615808132827e-14,2.259027661860927e-10,1.7805817820392907e-10,,,,,,,,
2251,2.3366074151681824e-14,1.894582226040692e-10,1.1894651304174931e-10,,,,,,,,
2252,1.4171842472037635e-14,1.1406848071180321e-10,6.075881186847482e-11,,,,,,,,
2253,8.321341168690014e-15,6.671664993964711e-11,2.4528366250641152e-11,,,,,,,,
2254,5.435713821608754e-15,2.7294698979905704e-11,1.9842583097318433e-11,,,,,,,,
2255,4.165804053994782e-15,1.601651876400987e-11,1.0301437710267895e-11,,,,,,,,
2256,2.4636801441624196e-15,1.0606541264179153e-11,8.417473865107287e-12,,,,,,,,
2257,2.347461915203509e-15,6.999662538574169e-12,1.0520107848792932e-13,,,,,,,,
2258,2.070509279534515e-15,2.004402167258132e-12,2.441238509543694e-14,,,,,,,,
2259,1.2865425726397928e-15,5.34016881189823e-13,5.083547952072074e-16,,,,,,,,
2260,8.368156787725434e-16,2.1252354136654885e-13,3.084573383442948e-17,,,,,,,,
2261,6.505357624231974e-16,0.3315860168540599,0.32411424252535614,,,,,,,,
2262,3.717834816810733e-16,0.0013995067006066038,0.0010143538817078655,,,,,,,,
2263,1.8948749048135724e-16,0.000594381820449196,0.00042319047585097206,,,,,,,,
2264,1.1921927242365076e-16,0.00031641183737737973,0.00039701343333775895,,,,,,,,
2265,8.221270945261885e-17,0.00022712739118164424,0.00016452445693964965,,,,,,,,
2266,8.221270945261885e-17,6.848438514071843e-05,5.1758800191533865e-05,,,,,,,,
2267,8.221270945261885e-17,5.900276730734559e-06,6.452831442382232e-06,,,,,,,,
2268,8.221270945261885e-17,2.117432425814302e-06,3.6765703737987822e-06,,,,,,,,
2269,8.221270945261885e-17,1.4231942415818006e-06,6.569262502317619e-07,,,,,,,,
2270,8.221270945261885e-17,6.056264369315238e-07,5.58503424647441e-07,,,,,,,,
2271,8.221270945261885e-17,3.59530598216121e-07,4.629581688546344e-07,,,,,,,,
2272,8.221270945261885e-17,2.2977241858972113e-07,1.2248741031271923e-07,,,,,,,,
2273,8.221270945261885e-17,1.7667661596908597e-07,6.976786915558125e-08,,,,,,,,
2274,8.221270945261885e-17,1.0837906585789684e-07,4.076038976423715e-08,,,,,,,,
2275,8.221270945261885e-17,8.453450079683076e-08,4.071286762221271e-08,,,,,,,,
2276,8.221270945261885e-17,4.3146840354830305e-08,2.2713898040803997e-08,,,,,,,,
2277,8.221270945261885e-17,1.987006219778127e-08,1.2747491846797619e-08,,,,,,,,
2278,8.221270945261885e-17,1.5572248595110865e-08,6.940648785807527e-09,,,,,,,,
2279,8.221270945261885e-17,4.4201742337517534e-09,4.189596780407104e-09,,,,,,,,
2280,8.221270945261885e-17,3.447703049981005e-09,1.7944902390112757e-09,,,,,,,,
2281,8.221270945261885e-17,1.7464928266582733e-09,1.5595878139446936e-09,,,,,,,,
2282,8.221270945261885e-17,1.501482196743631e-09,6.023541695830775e-10,,,,,,,,
2283,8.221270945261885e-17,1.193637422494362e-09,2.737011867816998e-10,,,,,,,,
2284,8.221270945261885e-17,2.484952659896924e-10,2.389341612041503e-10,,,,,,,,
2285,8.221270945261885e-17,1.9595962642995938e-10,1.1768072009705618e-10,,,,,,,,
2286,8.221270945261885e-17,1.8381229098884526e-10,6.062300463434976e-11,,,,,,,,
2287,8.221270945261885e-17,8.516208404473938e-11,2.4920334332387907e-11,,,,,,,,
2288,8.221270945261885e-17,3.0262285497848146e-11,2.0936476782390798e-11,,,,,,,,
2289,2.5549426221607798e-17,2.004190030745628e-11,7.825979327574475e-12,,,,,,,,
2290,1.0067439342905533,1.4873754876569216e-11,4.585889237897081e-12,,,,,,,,
2291,0.45847281506861753,6.856430874423307e-12,1.8729418485323595e-13,,,,,,,,
2292,0.37124349728129624,2.710299530716919e-12,4.4519822500204315e-14,,,,,,,,
2293,0.32027170876268674,7.044007012166442e-13,2.3415444130275406e-15,,,,,,,,
2294,0.1812795193165655,3.1490422762488134e-13,2.7532557753704144e-17,,,,,,,,
2295,0.006757825049037661,0.33158601683249866,0.32425257325680124,,,,,,,,
2296,0.003292495712792911,0.001399506704847132,0.00101914393979173,,,,,,,,
2297,0.0017761972972510916,0.0005943818204684607,0.00042361488323304654,,,,,,,,
2298,0.0008845799687038287,0.0003164118372850244,0.0003949272693356194,,,,,,,,
2299,0.0007455583996071084,0.00022712739105489027,0.00016420948465504,,,,,,,,
2300,0.00038479674452513834,6.848438467863688e-05,5.060081987210402e-05,,,,,,,,
2301,0.00035764683158417867,5.900276718288121e-06,6.458638476329324e-06,,,,,,,,
2302,0.00022637073172741102,2.117432426151639e-06,3.7202168216255418e-06,,,,,,,,
2303,0.0002049570430370963,1.4231942384049667e-06,6.219447046825374e-07,,,,,,,,
2304,0.0001733434980189752,6.056264405619261e-07,5.585962568893328e-07,,,,,,,,
2305,7.347889088397655e-05,3.5953059803279615e-07,4.6130611727098886e-07,,,,,,,,
2306,4.266458724895332e-05,2.2977241976993748e-07,1.2425774702043132e-07,,,,,,,,
2307,3.413246964192629e-05,1.7667661594592438e-07,6.990177049260425e-08,,,,,,,,
2308,3.1178229739846374e-05,1.0837906655811846e-07,4.135462683506251e-08,,,,,,,,
2309,1.455540629733783e-05,8.45345007660971e-08,4.08394610046939e-08,,,,,,,,
2310,1.1149742375524536e-05,4.314684047408742e-08,2.28459232708436e-08,,,,,,,,
2311,3.562295482104503e-06,1.9870062163406263e-08,1.0380312923707775e-08,,,,,,,,
2312,3.232837978339826e-06,1.557224854272491e-08,7.196494419061531e-09,,,,,,,,
2313,2.682496077285805e-06,4.4201742288283116e-09,4.147454037829252e-09,,,,,,,,
2314,1.647372255328947e-06,3.447703052106163e-09,1.7715968862309902e-09,,,,,,,,
2315,1.2836281405045706e-06,1.7464928326856307e-09,1.5408445608530156e-09,,,,,,,,
2316,8.069140923050971e-07,1.5014821924751933e-09,5.987192277351315e-10,,,,,,,,
2317,5.369329105410912e-07,1.1936374193590383e-09,2.8512955523445267e-10,,,,,,,,
2318,2.686906995842019e-07,2.4849526534601e-10,1.9472872709871825e-10,,,,,,,,
2319,1.358659729740864e-07,1.959596280154466e-10,1.1762380487505535e-10,,,,,,,,
2320,1.1724898848940636e-07,1.8381229148641805e-10,6.092312586279705e-11,,,,,,,,
2321,1.1469836469839809e-07,8.516208410290604e-11,2.4393611495907776e-11,,,,,,,,
2322,5.1577874294027404e-08,3.0262285038773395e-11,2.1085673352044616e-11,,,,,,,,
2323,4.955011828605524e-08,2.0041900195733187e-11,8.15769080387753e-12,,,,,,,,
2324,3.619127288648496e-08,1.487375433798154e-11,7.777179539569359e-12,,,,,,,,
2325,3.5402622535432576e-08,6.856430773063416e-12,1.0213456162812328e-13,,,,,,,,
2326,1.5286473083070507e-08,2.710299334471652e-12,4.20089833256046e-14,,,,,,,,
2327,1.0933599181442837e-08,7.044005770870808e-13,4.923503016803473e-15,,,,,,,,
2328,7.672957456254525e-09,3.149039197556415e-13,4.305469269614723e-17,,,,,,,,
2329,5.817191415850747e-09,0.33158829902706827,0.3242359623223635,,,,,,,,
2330,4.2014533218419965e-09,0.0013660894389115714,0.0010110694070833476,,,,,,,,
2331,2.956048893693976e-09,0.0005915898925180724,0.00042350179047417213,,,,,,,,
2332,2.5127991636933017e-09,0.00031768938904044733,0.00039672139413885225,,,,,,,,
2333,9.826502057719368e-10,0.0002265134577564876,0.0001641305252007804,,,,,,,,
2334,7.63235836547767e-10,6.320448285006944e-05,5.173537645586472e-05,,,,,,,,
2335,6.740352228612578e-10,5.536111172869178e-06,6.454230273681068e-06,,,,,,,,
2336,6.689585128112983e-10,2.104794890386656e-06,3.726808585847834e-06,,,,,,,,
2337,3.0280587962778435e-10,1.4986168296336991e-06,6.367777048197001e-07,,,,,,,,
2338,2.0798155963354132e-10,6.152111084491771e-07,5.605981077516912e-07,,,,,,,,
2339,8.621782127876924e-11,3.600197611908552e-07,4.614609867487376e-07,,,,,,,,
2340,7.965932874343763e-11,2.232378580721022e-07,1.2257263838243723e-07,,,,,,,,
2341,5.8735998176125e-11,1.7893788781563619e-07,6.994918361778532e-08,,,,,,,,
2342,2.8239693418292093e-11,1.014984697213896e-07,4.083855932724696e-08,,,,,,,,
2343,2.22403524634338e-11,8.463624670945329e-08,3.961469776751494e-08,,,,,,,,
2344,7.748688132105857e-12,4.474592396722571e-08,2.2804097832126668e-08,,,,,,,,
2345,7.70695136227004e-12,2.0917050185923187e-08,1.1788037980106149e-08,,,,,,,,
2346,4.633408685564929e-12,1.5053605922042417e-08,6.957526035180903e-09,,,,,,,,
2347,4.175651035055544e-12,4.697566199396268e-09,4.115090230442463e-09,,,,,,,,
2348,2.7898018178437947e-12,3.5327779666560063e-09,1.75167740125972e-09,,,,,,,,
2349,2.2707406543539957e-12,1.735935285151319e-09,1.6371673727782308e-09,,,,,,,,
2350,1.4713684522829526e-12,1.423839820482071e-09,6.065539106052664e-10,,,,,,,,
2351,5.148065766965478e-13,1.2136726157627664e-09,2.7907944671560143e-10,,,,,,,,
2352,3.649292313943487e-13,2.4357905477182024e-10,2.1371101638543424e-10,,,,,,,,
2353,2.877254743205598e-13,1.8633976738005028e-10,1.1749345044245306e-10,,,,,,,,
2354,1.4988284552223922e-13,1.6172835231117855e-10,6.076200667135782e-11,,,,,,,,
2355,1.1033811356842055e-13,1.0912682882402922e-10,2.432163700155771e-11,,,,,,,,
2356,1.0346943732046696e-13,3.353170823551998e-11,1.9769379763710237e-11,,,,,,,,
2357,8.068491190519591e-14,2.3561816275790998e-11,7.79209300768542e-12,,,,,,,,
2358,4.846771065717025e-14,1.83419940799301e-11,7.680423239868763e-12,,,,,,,,
2359,4.381828976782253e-14,6.998166161232523e-12,1.828337799749746e-13,,,,,,,,
2360,3.316924121871477e-14,2.389959387579791e-12,5.023272369522965e-14,,,,,,,,
2361,1.128655263345721e-14,7.82814292401423e-13,2.2745944390799777e-15,,,,,,,,
2362,1.061531658525963e-14,2.5914905394889347e-13,2.6189677607832574e-17,,,,,,,,
2363,8.018630814751057e-15,0.33158829925327765,0.3241686920287178,,,,,,,,
2364,4.653250914080967e-15,0.0013660894375419454,0.0010075628540993661,,,,,,,,
2365,3.560143437857885e-15,0.0005915898927160178,0.0004238415939509718,,,,,,,,
2366,2.4380225654754556e-15,0.0003176893890539208,0.00039576434959692395,,,,,,,,
2367,1.8853275043048623e-15,0.0002265134579006775,0.00016387482697335177,,,,,,,,
2368,1.2072046471041389e-15,6.320448301807352e-05,5.2564146316984984e-05,,,,,,,,
2369,7.63490847877315e-16,5.536111160072553e-06,6.456567719130387e-06,,,,,,,,
2370,4.751773895142756e-16,2.1047948952993422e-06,3.714330709515084e-06,,,,,,,,
2371,3.6625782236748015e-16,1.4986168257212203e-06,6.197461988175453e-07,,,,,,,,
2372,2.3365702522860363e-16,6.152111053932026e-07,5.591632635876966e-07,,,,,,,,
2373,1.0952887561953812e-16,3.6001976131379373e-07,4.6034950918117747e-07,,,,,,,,
2374,8.233369332898286e-17,2.232378572156666e-07,1.2488800479116103e-07,,,,,,,,
2375,8.233369332898286e-17,1.7893788765765467e-07,6.977036775351458e-08,,,,,,,,
2376,8.233369332898286e-17,1.0149846989677747e-07,4.1495713999160846e-08,,,,,,,,
2377,8.233369332898286e-17,8.463624700585909e-08,4.055584571809293e-08,,,,,,,,
2378,8.233369332898286e-17,4.4745924066754294e-08,2.248620206732814e-08,,,,,,,,
2379,8.233369332898286e-17,2.0917050243171553e-08,1.1023608862717818e-08,,,,,,,,
2380,8.233369332898286e-17,1.5053605898854334e-08,6.8651679890767685e-09,,,,,,,,
2381,8.233369332898286e-17,4.697566171526861e-09,4.114755210278762e-09,,,,,,,,
2382,8.233369332898286e-17,3.532777970418704e-09,1.7635773841452472e-09,,,,,,,,
2383,8.233369332898286e-17,1.7359352775800339e-09,1.5223804665316121e-09,,,,,,,,
2384,8.233369332898286e-17,1.4238398269726046e-09,5.818068745087525e-10,,,,,,,,
2385,8.233369332898286e-17,1.213672616038016e-09,2.8706745001110106e-10,,,,,,,,
2386,8.233369332898286e-17,2.435790549093241e-10,1.9910191617198252e-10,,,,,,,,
2387,8.233369332898286e-17,1.8633976774807808e-10,1.1800672708717868e-10,,,,,,,,
2388,8.233369332898286e-17,1.6172835365655837e-10,6.159792421646737e-11,,,,,,,,
2389,8.233369332898286e-17,1.0912682841693079e-10,2.4074636126985047e-11,,,,,,,,
2390,8.233369332898286e-17,3.353170862646753e-11,1.9782964847781623e-11,,,,,,,,
2391,8.233369332898286e-17,2.3561816389128923e-11,7.374974822046357e-12,,,,,,,,
2392,8.233369332898286e-17,1.834199411578455e-11,6.840142427829633e-12,,,,,,,,
2393,8.233369332898286e-17,6.998166066588106e-12,1.2724244788660465e-13,,,,,,,,
2394,8.233369332898286e-17,2.3899593883114453e-12,6.194525892565705e-14,,,,,,,,
2395,8.233369332898286e-17,7.828142963307857e-13,3.911171872834612e-15,,,,,,,,
2396,8.233369332898286e-17,2.5914908453628834e-13,8.29462385689728e-17,,,,,,,,
2397,5.1108857795051176e-17,0.3316650380715485,0.3241968148678847,,,,,,,,
2398,2.784424112120287e-17,0.0013587534017957957,0.000991225043143793,,,,,,,,
2399,1.005515923461052,0.0005921323419075095,0.0004241236848785282,,,,,,,,
2400,0.3695374512505535,0.0003177745230255373,0.0003964966961185816,,,,,,,,
2401,0.31937184813721753,0.00022632587799553206,0.00016356194663077713,,,,,,,,
2402,0.2873997820602215,6.202205881143319e-05,5.51103960604552e-05,,,,,,,,
2403,0.1927555980582655,5.379001497926393e-06,6.516328908730058e-06,,,,,,,,
2404,0.008557376634581677,2.112837877847902e-06,3.6549550872437053e-06,,,,,,,,
2405,0.002950889788107415,1.5774663137344852e-06,6.232889649604459e-07,,,,,,,,
2406,0.0023726181805134323,6.184696001465197e-07,5.568566497305989e-07,,,,,,,,
2407,0.0007932809118582402,3.590799126194607e-07,4.5863667623100123e-07,,,,,,,,
2408,0.00042950348851247366,2.252672940130508e-07,1.210779293976625e-07,,,,,,,,
2409,0.00036306855707216674,1.7888931407243337e-07,6.933497537238711e-08,,,,,,,,
2410,0.0003091113146991149,9.81005068217948e-08,4.061327979847812e-08,,,,,,,,
2411,0.00018994588573163898,8.440034967437609e-08,3.893348900689227e-08,,,,,,,,
2412,0.00017763244070342636,4.397815875610258e-08,2.219769800223832e-08,,,,,,,,
2413,9.337173363363921e-05,2.0845236517099924e-08,1.1016868369270086e-08,,,,,,,,
2414,5.0010794910852864e-05,1.5150407777593432e-08,7.2005396260957714e-09,,,,,,,,
2415,4.14842698250609e-05,4.6108664003632195e-09,4.210736608921747e-09,,,,,,,,
2416,3.5574448214904836e-05,3.4752531152015362e-09,1.7469514302557403e-09,,,,,,,,
2417,1.8076537727995538e-05,1.7838140434287477e-09,1.5057220990174568e-09,,,,,,,,
2418,1.3119144299038072e-05,1.4690413346511804e-09,6.059407307411152e-10,,,,,,,,
2419,5.401433071951548e-06,1.2111689046885068e-09,2.7406361296370406e-10,,,,,,,,
2420,3.9107709323788015e-06,2.4060387676406127e-10,2.2035057079453727e-10,,,,,,,,
2421,1.98140080405812e-06,1.8511721917568438e-10,1.178321868691485e-10,,,,,,,,
2422,1.5659882655714876e-06,1.636591040556023e-10,6.281205056248997e-11,,,,,,,,
2423,1.3151163960730107e-06,1.1442069040776803e-10,2.4152555316878537e-11,,,,,,,,
2424,5.9988867536542e-07,3.684629472818976e-11,1.815210248376683e-11,,,,,,,,
2425,5.343977518514643e-07,2.1120737946845755e-11,8.651140609314378e-12,,,,,,,,
2426,5.04154348329372e-07,1.9037241494081048e-11,7.646196076231185e-12,,,,,,,,
2427,1.612812459461368e-07,6.9665826273897065e-12,1.7474994489968998e-13,,,,,,,,
2428,1.1110949553329966e-07,2.4226155934452943e-12,5.088459996972778e-14,,,,,,,,
2429,1.0494336370973261e-07,8.394707744023521e-13,2.4495208794761434e-15,,,,,,,,
2430,9.402440761965131e-08,2.7305270972799577e-13,5.607891457117214e-17,,,,,,,,
2431,6.198753098317538e-08,0.3316650381935216,0.32428088511437586,,,,,,,,
2432,4.9634766502704815e-08,0.001358753394692265,0.0009966976768516188,,,,,,,,
2433,3.9620353427016794e-08,0.0005921323401877266,0.00042340026675404175,,,,,,,,
2434,1.6292585163829757e-08,0.0003177745230115531,0.00039610267255774985,,,,,,,,
2435,1.2822315386985569e-08,0.00022632587772481507,0.00016312626852912123,,,,,,,,
2436,8.195008845088569e-09,6.202205918106708e-05,5.533676912170456e-05,,,,,,,,
2437,6.82045360980091e-09,5.379001511395004e-06,6.5648390800861844e-06,,,,,,,,
2438,4.3598555396682305e-09,2.1128378810550982e-06,3.7122441753629685e-06,,,,,,,,
2439,3.305729671922659e-09,1.5774662877660936e-06,6.188134310251022e-07,,,,,,,,
2440,2.159354416849894e-09,6.184696048889413e-07,5.448695788467662e-07,,,,,,,,
2441,8.598562504477578e-10,3.5907991267289807e-07,4.596319932181167e-07,,,,,,,,
2442,8.068919949095353e-10,2.252672941541555e-07,1.2228815130845428e-07,,,,,,,,
2443,6.301347491648756e-10,1.7888931465968568e-07,7.013030231704442e-08,,,,,,,,
2444,5.271628796307948e-10,9.810050761690611e-08,4.175396861360032e-08,,,,,,,,
2445,3.098036332126928e-10,8.440034975166124e-08,4.051858273524803e-08,,,,,,,,
2446,2.625588165074581e-10,4.39781586655016e-08,2.2541988612015864e-08,,,,,,,,
2447,1.7604866967844455e-10,2.0845236466917676e-08,1.1016238188924987e-08,,,,,,,,
2448,9.548076092005616e-11,1.51504077483425e-08,6.6813087595436695e-09,,,,,,,,
2449,4.856328338651447e-11,4.610866418220294e-09,4.101054451638374e-09,,,,,,,,
2450,3.547213576809902e-11,3.4752531187891765e-09,1.7573478683828147e-09,,,,,,,,
2451,2.3750991120689634e-11,1.7838140462190754e-09,1.499705260865407e-09,,,,,,,,
2452,1.3362463074193611e-11,1.4690413427481695e-09,6.003732230217072e-10,,,,,,,,
2453,4.932439065865756e-12,1.2111689066818729e-09,2.785661027629948e-10,,,,,,,,
2454,3.3953447361976537e-12,2.4060387739501396e-10,2.08203439289723e-10,,,,,,,,
2455,2.675371041818349e-12,1.8511721898559484e-10,1.189672908342861e-10,,,,,,,,
2456,1.7955368057807636e-12,1.636591041848757e-10,6.068990801164894e-11,,,,,,,,
2457,1.0552494257607182e-12,1.1442069017105886e-10,2.403029751037305e-11,,,,,,,,
2458,6.339569802382017e-13,3.6846294839907265e-11,1.9469687650139933e-11,,,,,,,,
2459,4.0671070506201783e-13,2.1120738012387505e-11,7.31140432537967e-12,,,,,,,,
2460,3.3990871430063227e-13,1.9037241478908714e-11,7.111128120971339e-12,,,,,,,,
2461,2.4478399107671167e-13,6.9665827062132544e-12,1.7045898890655279e-13,,,,,,,,
2462,1.752310745102656e-13,2.4226156907325325e-12,5.919468392265608e-14,,,,,,,,
2463,7.767815776970209e-14,8.394708135439176e-13,2.5181048583080333e-15,,,,,,,,
2464,5.354527109073516e-14,2.730527688184347e-13,1.1355874149564384e-16,,,,,,,,
2465,3.73966462905343e-14,0.3315541682319939,0.32483766608801523,,,,,,,,
2466,2.7616098568820846e-14,0.0013598599588817942,0.0010786242985783992,,,,,,,,
2467,2.7603213127559515e-14,0.000590621779239935,0.00042444739114998523,,,,,,,,
2468,2.116740183943448e-14,0.0003182521367736176,0.00039630902862577744,,,,,,,,
2469,1.0470694902986952e-14,0.0002259700338699551,0.00016556526244521514,,,,,,,,
2470,9.820589323769047e-15,6.186511934431201e-05,4.253470728679031e-05,,,,,,,,
2471,7.206366851174296e-15,5.287164232129217e-06,6.3371975283755486e-06,,,,,,,,
2472,2.5801795657844734e-15,2.1209009002706272e-06,3.82153207202844e-06,,,,,,,,
2473,2.0226949538218737e-15,1.6058880116253667e-06,6.187987128756205e-07,,,,,,,,
2474,1.2648311983648494e-15,6.210988044537262e-07,5.741332775658057e-07,,,,,,,,
2475,1.1460342430039378e-15,3.588922314506872e-07,4.650415342783472e-07,,,,,,,,
2476,7.998377815446572e-16,2.2297319886205529e-07,1.2279609786457425e-07,,,,,,,,
2477,5.658099261245978e-16,1.787187187013716e-07,7.120423832164912e-08,,,,,,,,
2478,1.6706454091599624e-16,9.637228380305413e-08,4.056401362670691e-08,,,,,,,,
2479,9.263685444677473e-17,8.443515803060481e-08,3.905431153451992e-08,,,,,,,,
2480,8.220056324416188e-17,4.313633426832689e-08,2.378434378899273e-08,,,,,,,,
2481,8.220056324416188e-17,2.086990720296116e-08,1.0868589974158222e-08,,,,,,,,
2482,8.220056324416188e-17,1.5065120949065247e-08,7.112068087846285e-09,,,,,,,,
2483,8.220056324416188e-17,4.662696440994269e-09,3.999662503183858e-09,,,,,,,,
2484,8.220056324416188e-17,3.461333605463417e-09,1.754335694343877e-09,,,,,,,,
2485,8.220056324416188e-17,1.7721461666807835e-09,1.5412915404667546e-09,,,,,,,,
2486,8.220056324416188e-17,1.5108093207234668e-09,6.363987006640237e-10,,,,,,,,
2487,8.220056324416188e-17,1.2122796529044991e-09,2.7455791843307163e-10,,,,,,,,
2488,8.220056324416188e-17,2.376338326043908e-10,2.1916361675366958e-10,,,,,,,,
2489,8.220056324416188e-17,1.8282886885801258e-10,1.18814143094193e-10,,,,,,,,
2490,8.220056324416188e-17,1.7098657415325418e-10,6.136024130820293e-11,,,,,,,,
2491,8.220056324416188e-17,1.1577032861446248e-10,2.5384020271974847e-11,,,,,,,,
2492,8.220056324416188e-17,3.7034286141223124e-11,2.274609508282956e-11,,,,,,,,
2493,8.220056324416188e-17,2.2331917717997997e-11,8.000062742477114e-12,,,,,,,,
2494,8.220056324416188e-17,1.899950705803776e-11,7.667920870984352e-12,,,,,,,,
2495,8.220056324416188e-17,7.573309782955703e-12,1.8048180613922756e-13,,,,,,,,
2496,8.220056324416188e-17,2.8124276867219117e-12,5.517495703576702e-14,,,,,,,,
2497,8.220056324416188e-17,8.186985214525148e-13,2.2212427798612887e-15,,,,,,,,
2498,8.220056324416188e-17,2.7095656915206797e-13,9.377704186556534e-17,,,,,,,,
2499,8.220056324416188e-17,0.3315541684218365,0.32471762272986004,,,,,,,,
2500,8.220056324416188e-17,0.0013598599604543141,0.001082666159224076,,,,,,,,
2501,8.220056324416188e-17,0.0005906217782803512,0.0004244127290034099,,,,,,,,
2502,8.220056324416188e-17,0.00031825213670449943,0.00039631501154285137,,,,,,,,
2503,8.220056324416188e-17,0.00022597003439620732,0.00016546948991865066,,,,,,,,
2504,8.220056324416188e-17,6.186511925157103e-05,4.246155841898224e-05,,,,,,,,
2505,8.220056324416188e-17,5.287164239706718e-06,6.3565708030168605e-06,,,,,,,,
2506,8.220056324416188e-17,2.120900905521026e-06,3.907058384586604e-06,,,,,,,,
2507,2.6977050071322364e-17,1.6058879864859119e-06,6.18836575259961e-07,,,,,,,,
2508,1.0018822048345286,6.21098808914796e-07,5.719622500743592e-07,,,,,,,,
2509,0.40127555836849993,3.5889223149213493e-07,4.6672680652165726e-07,,,,,,,,
2510,0.3512913367386046,2.229731985936402e-07,1.213047189367224e-07,,,,,,,,
2511,0.3192436624013004,1.7871871843142663e-07,7.124770988580668e-08,,,,,,,,
2512,0.24856949434785922,9.637228439605197e-08,4.058569840363244e-08,,,,,,,,
2513,0.0037280286798831606,8.443515780422414e-08,4.056158169972377e-08,,,,,,,,
2514,0.002416612389426639,4.313633437358581e-08,2.4237260340202605e-08,,,,,,,,
2515,0.0008137983299353746,2.0869907184450524e-08,1.086910688436197e-08,,,,,,,,
2516,0.0007595322909419109,1.506512094090075e-08,7.113860500466289e-09,,,,,,,,
2517,0.00043304202959000565,4.662696453705335e-09,4.008393727662817e-09,,,,,,,,
2518,0.0003669690258017277,3.4613335984221617e-09,1.754289225793117e-09,,,,,,,,
2519,0.00019933254426243838,1.7721461659801006e-09,1.5446060686588697e-09,,,,,,,,
2520,0.00019020147882410136,1.5108093368173926e-09,6.323976639760235e-10,,,,,,,,
2521,0.00012362136560446906,1.2122796513492482e-09,2.773149716261028e-10,,,,,,,,
2522,9.76401965074281e-05,2.3763383110237154e-10,2.1912042479650764e-10,,,,,,,,
2523,4.4135418643746165e-05,1.8282886920731877e-10,1.1963803611119736e-10,,,,,,,,
2524,3.360967137622847e-05,1.7098657457045794e-10,6.107689172077287e-11,,,,,,,,
2525,3.2494488114881546e-05,1.1577032865773904e-10,2.5442050702518596e-11,,,,,,,,
2526,2.6236846419491138e-05,3.703428612108339e-11,2.2572134831495478e-11,,,,,,,,
2527,1.5382658676933464e-05,2.2331918135628602e-11,8.000574450548311e-12,,,,,,,,
2528,9.835271740468308e-06,1.899950709425451e-11,7.712669356407958e-12,,,,,,,,
2529,3.414820143068884e-06,7.573309749357268e-12,1.8045795979931084e-13,,,,,,,,
2530,3.040480062629086e-06,2.8124282582310418e-12,5.51771863787033e-14,,,,,,,,
2531,1.4965554941852507e-06,8.186985583097847e-13,2.221766985201255e-15,,,,,,,,
2532,1.4164441679318204e-06,2.709569048090259e-13,9.379214193234579e-17,,,,,,,,
2533,5.949073307950257e-07,0.3314785781177229,0.324353650273568,,,,,,,,
2534,5.243337792418062e-07,0.0013581534696919995,0.001002992258664655,,,,,,,,
2535,4.615370860443711e-07,0.0005902970823265963,0.00042384982971814886,,,,,,,,
2536,3.3512462231994905e-07,0.00031858541800971443,0.0003961068445067722,,,,,,,,
2537,1.5130964260502615e-07,0.00022571717589062396,0.00016321436474190195,,,,,,,,
2538,6.887270664066403e-08,6.145962479798933e-05,5.4159283295991166e-05,,,,,,,,
2539,5.841171271083411e-08,5.244306921342497e-06,6.43986051108433e-06,,,,,,,,
2540,4.951970073933251e-08,2.1166137212545947e-06,3.711696078346522e-06,,,,,,,,
2541,4.4321697996336676e-08,1.6032102590020265e-06,6.188082573973073e-07,,,,,,,,
2542,2.821773783105813e-08,6.215064552511516e-07,5.475352193275927e-07,,,,,,,,
2543,1.6513877530974123e-08,3.589242857636645e-07,4.593317394589051e-07,,,,,,,,
2544,1.1744300942507143e-08,2.2345112415433709e-07,1.2128859074300112e-07,,,,,,,,
2545,1.0465435748776258e-08,1.7910344341540394e-07,7.026893175324759e-08,,,,,,,,
2546,5.879277361047682e-09,9.582152000458179e-08,4.0649129662529677e-08,,,,,,,,
2547,5.27062930349854e-09,8.448790129027841e-08,4.0515800344993435e-08,,,,,,,,
2548,2.171363454500113e-09,4.287112493238284e-08,2.2472729189700237e-08,,,,,,,,
2549,1.9302238845839954e-09,2.081867005598036e-08,1.1016398232450605e-08,,,,,,,,
2550,7.891950305101458e-10,1.507118450680014e-08,6.775003908061564e-09,,,,,,,,
2551,4.3740505931717115e-10,4.649910644781399e-09,4.077252816148314e-09,,,,,,,,
2552,3.2859571270233894e-10,3.4690422268352728e-09,1.7574989390572892e-09,,,,,,,,
2553,1.4404972108260365e-10,1.7679436232054355e-09,1.456215382576714e-09,,,,,,,,
2554,1.3068866905430996e-10,1.5119196156202927e-09,6.122513143006962e-10,,,,,,,,
2555,1.1689724354725845e-10,1.2141576459632512e-09,2.7915445124465907e-10,,,,,,,,
2556,9.153352405279449e-11,2.384030143898616e-10,2.082458828885309e-10,,,,,,,,
2557,5.781061228131499e-11,1.8263377406736e-10,1.1786123183515335e-10,,,,,,,,
2558,4.466014088372136e-11,1.720217709431205e-10,6.096181329002168e-11,,,,,,,,
2559,2.318212288021983e-11,1.1231303517902234e-10,2.423516153790678e-11,,,,,,,,
2560,1.1966254522138258e-11,3.6459894323030753e-11,2.0569674451438293e-11,,,,,,,,
2561,7.569208882835178e-12,2.1332187015708436e-11,7.245665862861141e-12,,,,,,,,
2562,3.0470345472404944e-12,1.899571828148908e-11,7.109911198428613e-12,,,,,,,,
2563,2.453921503407962e-12,7.732228137532807e-12,1.7047438925040105e-13,,,,,,,,
2564,2.399276802786775e-12,2.775001621982056e-12,5.919774581427838e-14,,,,,,,,
2565,1.4031065458717303e-12,8.915760418484827e-13,2.517651738658947e-15,,,,,,,,
2566,1.094497801756813e-12,2.554950371706982e-13,1.1355439175913548e-16,,,,,,,,
2567,5.38554247522442e-13,0.33147857808385456,0.3243136378198867,,,,,,,,
2568,3.1589689820287244e-13,0.0013581534705253472,0.001003818367385022,,,,,,,,
2569,2.663556036653573e-13,0.0005902970830235253,0.0004240041640128686,,,,,,,,
2570,2.1500161649350735e-13,0.00031858541791539806,0.0003964970689025061,,,,,,,,
2571,1.951149638905036e-13,0.00022571717533156972,0.0001642383542587743,,,,,,,,
2572,1.0186459110895692e-13,6.145962446227304e-05,5.2797397314928634e-05,,,,,,,,
2573,5.861822172798568e-14,5.244306908603049e-06,6.44668736922938e-06,,,,,,,,
2574,3.8622847416591874e-14,2.1166137237344954e-06,3.6777944630938823e-06,,,,,,,,
2575,1.570762440404388e-14,1.6032102806579201e-06,6.233145963458147e-07,,,,,,,,
2576,1.0561707094530734e-14,6.215064505033705e-07,5.524054047460397e-07,,,,,,,,
2577,7.73576575236831e-15,3.589242856261594e-07,4.597358267547422e-07,,,,,,,,
2578,5.978204806784745e-15,2.234511247648364e-07,1.2206351151986247e-07,,,,,,,,
2579,1.904817479126314e-15,1.7910344405249948e-07,7.019804431538666e-08,,,,,,,,
2580,1.3758023952495131e-15,9.58215204863317e-08,4.0616667784931796e-08,,,,,,,,
2581,6.127402240983042e-16,8.448790153668883e-08,3.984183118319577e-08,,,,,,,,
2582,3.2243749332239235e-16,4.2871124962199934e-08,2.229326173606509e-08,,,,,,,,
2583,2.616914541146045e-16,2.081867010860699e-08,1.1015931446782345e-08,,,,,,,,
2584,1.2346119206180975e-16,1.50711845064005e-08,7.149275600618848e-09,,,,,,,,
2585,8.174625256006225e-17,4.6499106680202925e-09,4.229699599327911e-09,,,,,,,,
2586,8.174625256006225e-17,3.4690422307439034e-09,1.7469021140982315e-09,,,,,,,,
2587,8.174625256006225e-17,1.7679436217508436e-09,1.4955182484606438e-09,,,,,,,,
2588,8.174625256006225e-17,1.5119196204603984e-09,6.179271236559568e-10,,,,,,,,
2589,8.174625256006225e-17,1.2141576477373659e-09,2.807683574236492e-10,,,,,,,,
2590,8.174625256006225e-17,2.3840301457750035e-10,2.2029253742237673e-10,,,,,,,,
2591,8.174625256006225e-17,1.8263377384334684e-10,1.2010373769987791e-10,,,,,,,,
2592,8.174625256006225e-17,1.7202177026488277e-10,6.280974921626304e-11,,,,,,,,
2593,8.174625256006225e-17,1.123130361550798e-10,2.4298360009378567e-11,,,,,,,,
2594,8.174625256006225e-17,3.645989514607029e-11,1.8931749462947034e-11,,,,,,,,
2595,8.174625256006225e-17,2.1332187514943562e-11,8.651389474195897e-12,,,,,,,,
2596,8.174625256006225e-17,1.899571827728268e-11,7.751127907653625e-12,,,,,,,,
2597,8.174625256006225e-17,7.732228107462241e-12,1.7474209955089714e-13,,,,,,,,
2598,8.174625256006225e-17,2.7750021274855725e-12,5.0882902534645614e-14,,,,,,,,
2599,8.174625256006225e-17,8.915761239671793e-13,2.4493401063148497e-15,,,,,,,,
2600,8.174625256006225e-17,2.5549532351827673e-13,5.60609041969426e-17,,,,,,,,
2601,8.174625256006225e-17,0.331482163011903,0.3242409797446109,,,,,,,,
2602,8.174625256006225e-17,0.0013553784053263501,0.0010048653878406803,,,,,,,,
2603,8.174625256006225e-17,0.000590080110052238,0.0004239350883080319,,,,,,,,
2604,8.174625256006225e-17,0.00031868780849902604,0.00039575894697690554,,,,,,,,
2605,8.174625256006225e-17,0.00022561073052050886,0.00016446342673185789,,,,,,,,
2606,8.174625256006225e-17,6.0662676539815194e-05,5.178890363477354e-05,,,,,,,,
2607,8.174625256006225e-17,5.220920456221004e-06,6.40727891863889e-06,,,,,,,,
2608,8.174625256006225e-17,2.116162996149239e-06,3.6775860669887426e-06,,,,,,,,
2609,8.174625256006225e-17,1.585483025863274e-06,6.197249617036162e-07,,,,,,,,
2610,8.174625256006225e-17,6.224526856340072e-07,5.634903114818339e-07,,,,,,,,
2611,8.174625256006225e-17,3.5891345422920395e-07,4.6042267066157777e-07,,,,,,,,
2612,8.174625256006225e-17,2.2259010745141613e-07,1.221148380075737e-07,,,,,,,,
2613,8.174625256006225e-17,1.7823364992879971e-07,7.002291787747895e-08,,,,,,,,
2614,8.174625256006225e-17,9.542523262713784e-08,4.07994100915678e-08,,,,,,,,
2615,3.898120134099416e-17,8.452220339316431e-08,4.055863933429196e-08,,,,,,,,
2616,3.505619003293568e-17,4.270414681045698e-08,2.23316492903329e-08,,,,,,,,
2617,1.00617848531539,2.0812149398123044e-08,1.1022872145120429e-08,,,,,,,,
2618,0.31987394263684876,1.5099197266846432e-08,7.003688594723916e-09,,,,,,,,
2619,0.30133245026752775,4.620867259954564e-09,4.1087840278501385e-09,,,,,,,,
2620,0.2752238010548348,3.4669115512236405e-09,1.7635974734084594e-09,,,,,,,,
2621,0.20216116569888942,1.768218175262133e-09,1.4812987274789441e-09,,,,,,,,
2622,0.004169438562072102,1.508446112969878e-09,6.045981714251999e-10,,,,,,,,
2623,0.001992010776452773,1.2148820853075664e-09,2.8122293577234917e-10,,,,,,,,
2624,0.0007548833530136275,2.3911604396576745e-10,1.9911615845272244e-10,,,,,,,,
2625,0.0005619803688471753,1.826327669392729e-10,1.1798335061231559e-10,,,,,,,,
2626,0.00039583597243967916,1.7269772285390273e-10,6.155937102935516e-11,,,,,,,,
2627,0.0003436707237568309,1.0988028852551731e-10,2.4644244803989728e-11,,,,,,,,
2628,0.00015626660563716917,3.588016608544667e-11,2.1906337002826283e-11,,,,,,,,
2629,0.0001513362975370959,2.132675793249335e-11,7.17539952993639e-12,,,,,,,,
2630,0.00011231933641016227,1.899273263260648e-11,6.838700754358587e-12,,,,,,,,
2631,8.032834864105921e-05,7.521362183278345e-12,1.272512907095912e-13,,,,,,,,
2632,4.652816017648773e-05,2.767109688864871e-12,6.193715511216923e-14,,,,,,,,
2633,3.17214515866684e-05,8.311533397349733e-13,3.9105135572393015e-15,,,,,,,,
2634,2.849810117959219e-05,2.702866328625506e-13,8.287025250059913e-17,,,,,,,,
2635,2.5589308334135417e-05,0.331482163388017,0.3242549078823552,,,,,,,,
2636,1.6897129752954235e-05,0.0013553784076859603,0.001023805206515399,,,,,,,,
2637,6.342637966889339e-06,0.0005900801101111408,0.000423537760731076,,,,,,,,
2638,5.511019755288907e-06,0.00031868780857540006,0.0003967288481443922,,,,,,,,
2639,3.18762547168023e-06,0.00022561073006140204,0.00016465898689882672,,,,,,,,
2640,8.900359586258883e-07,6.066267682360068e-05,5.020179897576349e-05,,,,,,,,
2641,7.847312600159919e-07,5.220920446632579e-06,6.38064861963991e-06,,,,,,,,
2642,5.331951780033951e-07,2.1161630092187638e-06,3.777654218968151e-06,,,,,,,,
2643,5.049000733251272e-07,1.5854830251764933e-06,6.368318437132348e-07,,,,,,,,
2644,2.980210154073848e-07,6.224526767054001e-07,5.582597709484578e-07,,,,,,,,
2645,2.1974254661175272e-07,3.5891345430291604e-07,4.629411237100571e-07,,,,,,,,
2646,1.0157164903277719e-07,2.2259010591484515e-07,1.2387377566077002e-07,,,,,,,,
2647,9.17667625082626e-08,1.7823365041728303e-07,7.05048057029714e-08,,,,,,,,
2648,6.430172788669626e-08,9.542523254288184e-08,4.083547819521041e-08,,,,,,,,
2649,3.842427811416425e-08,8.452220351721402e-08,3.9996487270001926e-08,,,,,,,,
2650,1.9756756989772284e-08,4.270414669387892e-08,2.3221309671337657e-08,,,,,,,,
2651,1.96247136605593e-08,2.0812149429323483e-08,1.1787937914672774e-08,,,,,,,,
2652,1.0575739750620588e-08,1.509919727928574e-08,7.0617073746042185e-09,,,,,,,,
2653,9.442856749249129e-09,4.6208672712867084e-09,4.162108805951657e-09,,,,,,,,
2654,7.056960846003307e-09,3.4669115440210186e-09,1.7518295304900002e-09,,,,,,,,
2655,3.9789704259722454e-09,1.768218175859768e-09,1.6049630391421303e-09,,,,,,,,
2656,2.9209405790097475e-09,1.50844610769949e-09,6.168873179016757e-10,,,,,,,,
2657,8.302381901433792e-10,1.214882085312037e-09,2.830800290805778e-10,,,,,,,,
2658,7.728670748317636e-10,2.391160447145892e-10,2.1369266374319966e-10,,,,,,,,
2659,7.317070601248695e-10,1.8263276718280916e-10,1.1864980777127817e-10,,,,,,,,
2660,2.229175441365994e-10,1.7269772238584062e-10,6.096680710403241e-11,,,,,,,,
2661,1.823418729854901e-10,1.0988028865840993e-10,2.4335971354723627e-11,,,,,,,,
2662,1.661111794651777e-10,3.588016512384868e-11,2.0620724005719815e-11,,,,,,,,
2663,1.4134940933494985e-10,2.1326757246706625e-11,7.99464901444903e-12,,,,,,,,
2664,4.9452180378841844e-11,1.899273265985457e-11,7.680485684751286e-12,,,,,,,,
2665,4.172044413460828e-11,7.521362087975965e-12,1.828187716210014e-13,,,,,,,,
2666,3.9223784446300816e-11,2.767108956645778e-12,5.0238163386368444e-14,,,,,,,,
2667,2.7706070206032977e-11,8.311532612870758e-13,2.275054410186834e-15,,,,,,,,
2668,2.0113830172430875e-11,2.702862535678352e-13,9.67629881935726e-18,,,,,,,,
2669,7.454388246563568e-12,0.33148886827310725,0.32423099438530123,,,,,,,,
2670,4.940883842455678e-12,0.0013536678470550292,0.0010176566625467063,,,,,,,,
2671,2.7918270618353545e-12,0.0005901513753148393,0.0004234552499293786,,,,,,,,
2672,1.234293519526832e-12,0.00031870179325866775,0.00039492871901387774,,,,,,,,
2673,9.23252906653635e-13,0.00022556445370443108,0.000164638604912148,,,,,,,,
2674,3.781621081001686e-13,6.0119871467987534e-05,5.095141816999118e-05,,,,,,,,
2675,3.187168622323909e-13,5.1956576492132355e-06,6.418513956978647e-06,,,,,,,,
2676,1.921684942562929e-13,2.115713495092667e-06,3.725364704444035e-06,,,,,,,,
2677,1.126164997159865e-13,1.5837887129577758e-06,6.219338923386825e-07,,,,,,,,
2678,9.176650310604122e-14,6.233873260347885e-07,5.641412345239227e-07,,,,,,,,
2679,7.592125331160512e-14,3.589319943329673e-07,4.6166909216183895e-07,,,,,,,,
2680,5.815726204043665e-14,2.2208623483106976e-07,1.2303424772972967e-07,,,,,,,,
2681,3.1315964452175185e-14,1.7792711155446936e-07,7.040552433610893e-08,,,,,,,,
2682,1.456483217589477e-14,9.506563696657728e-08,4.135142984915028e-08,,,,,,,,
2683,1.1385382186400432e-14,8.444763544749967e-08,4.068243345644163e-08,,,,,,,,
2684,9.826296522227685e-15,4.2615939974984056e-08,2.2634539505874135e-08,,,,,,,,
2685,3.5151583801706748e-15,2.0784782725409247e-08,1.0380652555786624e-08,,,,,,,,
2686,2.454305075701712e-15,1.5091278199926423e-08,7.189589874029404e-09,,,,,,,,
2687,7.798253361991856e-16,4.583573636114612e-09,4.126415429777552e-09,,,,,,,,
2688,5.232329487662658e-16,3.4672505987022324e-09,1.7717781977089946e-09,,,,,,,,
2689,3.774990829911238e-16,1.7654562714235976e-09,1.5232563413633343e-09,,,,,,,,
2690,3.3205014971737985e-16,1.50105958010326e-09,6.091366787095968e-10,,,,,,,,
2691,2.2513696535955107e-16,1.2153326648346846e-09,2.813844645626566e-10,,,,,,,,
2692,1.1200768677092057e-16,2.397016193397044e-10,1.9473652398719152e-10,,,,,,,,
2693,1.1107714190659784e-16,1.8236891046073005e-10,1.1796200884823166e-10,,,,,,,,
2694,8.2256938569267e-17,1.7276576745726886e-10,6.062666055751473e-11,,,,,,,,
2695,8.2256938569267e-17,1.094944818328423e-10,2.5534129280821782e-11,,,,,,,,
2696,8.2256938569267e-17,3.5944814421079536e-11,2.213717318715309e-11,,,,,,,,
2697,8.2256938569267e-17,2.157265230064797e-11,8.157323254539359e-12,,,,,,,,
2698,8.2256938569267e-17,1.896833988756613e-11,7.548034586395561e-12,,,,,,,,
2699,8.2256938569267e-17,7.462051378957075e-12,1.0213187711303079e-13,,,,,,,,
2700,8.2256938569267e-17,2.7505588856314355e-12,4.200882112168769e-14,,,,,,,,
2701,8.2256938569267e-17,8.106295048653224e-13,4.9235754342546884e-15,,,,,,,,
2702,8.2256938569267e-17,2.831827066832458e-13,4.3018546638916935e-17,,,,,,,,
2703,8.2256938569267e-17,0.33148886859168264,0.3241131474306629,,,,,,,,
2704,8.2256938569267e-17,0.0013536678419904184,0.0010238027579399743,,,,,,,,
2705,8.2256938569267e-17,0.0005901513761306043,0.00042348509549643566,,,,,,,,
2706,8.2256938569267e-17,0.0003187017931502445,0.0003970130590986436,,,,,,,,
2707,8.2256938569267e-17,0.00022556445290466707,0.0001647329152237188,,,,,,,,
2708,8.2256938569267e-17,6.01198717104176e-05,5.112907325357233e-05,,,,,,,,
2709,8.2256938569267e-17,5.195657623646028e-06,6.430545020135866e-06,,,,,,,,
2710,8.2256938569267e-17,2.1157135014839977e-06,3.6900368562937494e-06,,,,,,,,
2711,8.2256938569267e-17,1.5837887348997902e-06,6.56950531385772e-07,,,,,,,,
2712,8.2256938569267e-17,6.233873200235682e-07,5.543107502779405e-07,,,,,,,,
2713,8.2256938569267e-17,3.5893199428706394e-07,4.639190071413666e-07,,,,,,,,
2714,8.2256938569267e-17,2.2208623359482716e-07,1.2402270811882292e-07,,,,,,,,
2715,8.2256938569267e-17,1.7792711103240916e-07,7.012330055006222e-08,,,,,,,,
2716,8.2256938569267e-17,9.506563665943012e-08,4.0781249890170796e-08,,,,,,,,
2717,8.2256938569267e-17,8.444763570359692e-08,4.076253218221275e-08,,,,,,,,
2718,8.2256938569267e-17,4.261594013232497e-08,2.2954938351162062e-08,,,,,,,,
2719,8.2256938569267e-17,2.0784782769214787e-08,1.2746587745112324e-08,,,,,,,,
2720,8.2256938569267e-17,1.509127820947319e-08,7.0336550442509115e-09,,,,,,,,
2721,8.2256938569267e-17,4.583573658139438e-09,4.228005610190498e-09,,,,,,,,
2722,8.2256938569267e-17,3.46725059209262e-09,1.7944647950233672e-09,,,,,,,,
2723,8.2256938569267e-17,1.7654562684223928e-09,1.5581457983571326e-09,,,,,,,,
2724,8.04126690500733e-17,1.5010595896413773e-09,6.055838347189057e-10,,,,,,,,
2725,3.235660404475987e-17,1.2153326677276258e-09,2.757355424066487e-10,,,,,,,,
2726,1.0055453106728325,2.3970161811170997e-10,2.3890916561867067e-10,,,,,,,,
2727,0.41850191551720495,1.8236890978723272e-10,1.178222962117842e-10,,,,,,,,
2728,0.3511232933135707,1.7276576616416117e-10,6.109903756242729e-11,,,,,,,,
2729,0.32059091156365555,1.0949448294237358e-10,2.4559897752231243e-11,,,,,,,,
2730,0.19318169854855508,3.594481385186654e-11,2.1391179083961955e-11,,,,,,,,
2731,0.004978407929657906,2.1572652493849465e-11,8.047337676621522e-12,,,,,,,,
2732,0.003417622399596619,1.8968339907561256e-11,4.5859455818252265e-12,,,,,,,,
2733,0.0007354203815744329,7.462051395802297e-12,1.8728784185774127e-13,,,,,,,,
2734,0.0006530596208951673,2.750558891222587e-12,4.4521328807716886e-14,,,,,,,,
2735,0.0005319431942062513,8.106294953842389e-13,2.340849130646195e-15,,,,,,,,
2736,0.0004567717039102481,2.8318269925210085e-13,1.8492679163896968e-17,,,,,,,,
2737,0.00032118282373022486,0.3314834675507558,0.3241414139586689,,,,,,,,
2738,0.00024732532614084605,0.0013525020525396992,0.0010109817493836137,,,,,,,,
2739,0.00014512014259242628,0.0005900881280723146,0.00042416746642390414,,,,,,,,
2740,0.00013583084083641623,0.0003187344896676991,0.0003927601531342903,,,,,,,,
2741,7.20602716567987e-05,0.00022548565942616297,0.0001644145692203038,,,,,,,,
2742,5.425668464460645e-05,5.9898261430336785e-05,5.338115582094837e-05,,,,,,,,
2743,3.3429286468194036e-05,5.183465979086089e-06,6.428185229944959e-06,,,,,,,,
2744,2.046891397197745e-05,2.114454457576641e-06,3.7147775739913913e-06,,,,,,,,
2745,1.3314986346873552e-05,1.5887512300955625e-06,6.386372667749883e-07,,,,,,,,
2746,1.0922305466906523e-05,6.23929643253001e-07,5.588918353130575e-07,,,,,,,,
2747,4.531073273342038e-06,3.5890321023274445e-07,4.6125847550573316e-07,,,,,,,,
2748,3.5457704605403435e-06,2.2200810814287797e-07,1.218094572859351e-07,,,,,,,,
2749,2.330602081228798e-06,1.7757312723812125e-07,7.041866491504173e-08,,,,,,,,
2750,6.732859001172056e-07,9.477828574207968e-08,4.351234402653032e-08,,,,,,,,
2751,6.475951423245273e-07,8.44346256731608e-08,3.995607499499511e-08,,,,,,,,
2752,5.317854335020703e-07,4.256058261750815e-08,2.2614222440144764e-08,,,,,,,,
2753,4.559628652542322e-07,2.0771953195310724e-08,8.767489556671681e-09,,,,,,,,
2754,2.45841565586703e-07,1.5088174584499024e-08,7.1078218182469576e-09,,,,,,,,
2755,1.3270807319183372e-07,4.581385882648146e-09,4.225532726772435e-09,,,,,,,,
2756,1.2104283956330812e-07,3.467311059917508e-09,1.7439727768941747e-09,,,,,,,,
2757,7.127096392653798e-08,1.763550964634892e-09,1.6195531268586126e-09,,,,,,,,
2758,4.5448993431754504e-08,1.5030839900741732e-09,6.10473427520887e-10,,,,,,,,
2759,3.2415271489430294e-08,1.2153613089775767e-09,2.7246587427302086e-10,,,,,,,,
2760,2.856150738452738e-08,2.399325204237668e-10,1.7805559580570256e-10,,,,,,,,
2761,1.6566140853155244e-08,1.822496638258368e-10,1.190601605215715e-10,,,,,,,,
2762,1.0649936413526227e-08,1.7187820234035777e-10,6.05279919494704e-11,,,,,,,,
2763,7.042376462443215e-09,1.0938685948270123e-10,2.5103771848434707e-11,,,,,,,,
2764,3.282893429160285e-09,3.61800256246392e-11,2.017770829401485e-11,,,,,,,,
2765,2.654576396952521e-09,2.1526817604120578e-11,1.030090513354828e-11,,,,,,,,
2766,1.428939044342032e-09,1.896579172147375e-11,8.120087071914664e-12,,,,,,,,
2767,8.669964075281077e-10,7.463586260509682e-12,1.0520301109897812e-13,,,,,,,,
2768,8.52248753893617e-10,2.718283160993389e-12,2.4410362694520504e-14,,,,,,,,
2769,6.310840414823076e-10,8.085517379446116e-13,5.08622838117745e-16,,,,,,,,
2770,3.4682457037630295e-10,2.8067635825016835e-13,2.1141508506995194e-18,,,,,,,,
2771,1.1061462904774274e-10,0.33148346802116696,0.32398904943872764,,,,,,,,
2772,1.0871233610590423e-10,0.0013525020597224906,0.0010046526343944113,,,,,,,,
2773,8.636187432367079e-11,0.0005900881275185243,0.000423549831626904,,,,,,,,
2774,5.199768569109946e-11,0.0003187344897616256,0.00039757533765588345,,,,,,,,
2775,4.002288302278812e-11,0.0002254856599941524,0.00016436932766888092,,,,,,,,
2776,2.3082995043650524e-11,5.989826153048092e-05,5.10529171952976e-05,,,,,,,,
2777,7.871995555128608e-12,5.183466037602088e-06,6.548328472630612e-06,,,,,,,,
2778,3.0312383140675732e-12,2.114454461022346e-06,3.6952032999793403e-06,,,,,,,,
2779,2.023149308809894e-12,1.5887512414461392e-06,6.528478148461504e-07,,,,,,,,
2780,1.0926501015559904e-12,6.239296386245558e-07,5.583903411492335e-07,,,,,,,,
2781,8.037236487012607e-13,3.5890321033261424e-07,4.607174754667193e-07,,,,,,,,
2782,5.506229570215416e-13,2.220081092160586e-07,1.2615889125779417e-07,,,,,,,,
2783,4.543878410401243e-13,1.7757312720300734e-07,6.960222812320074e-08,,,,,,,,
2784,1.1386032251354124e-13,9.477828625672949e-08,4.1299222026155665e-08,,,,,,,,
2785,9.71696225756237e-14,8.443462514785686e-08,3.814117734012152e-08,,,,,,,,
2786,8.830731188979494e-14,4.25605824866624e-08,2.310471240561121e-08,,,,,,,,
2787,7.235213734842431e-14,2.0771953224679854e-08,1.1629157792022255e-08,,,,,,,,
2788,5.007153472128488e-14,1.5088174588940673e-08,7.318741175660037e-09,,,,,,,,
2789,3.757226980395291e-14,4.581385961314426e-09,4.203460980050327e-09,,,,,,,,
2790,5.68328631761346e-15,3.4673110550882394e-09,1.7641710668351542e-09,,,,,,,,
2791,3.925350372080995e-15,1.763550982678764e-09,1.4782789261944544e-09,,,,,,,,
2792,3.386713512236247e-15,1.5030839697374544e-09,5.935798929779263e-10,,,,,,,,
2793,1.8370044765996786e-15,1.2153613094469934e-09,3.3221605726387357e-10,,,,,,,,
2794,1.5021501946129238e-15,2.3993252076333786e-10,2.7835809066141644e-10,,,,,,,,
2795,9.661676146860571e-16,1.8224966434774955e-10,1.181615232528088e-10,,,,,,,,
2796,9.153428406830856e-16,1.7187820066456574e-10,6.356458618050105e-11,,,,,,,,
2797,3.998212931410842e-16,1.0938685940359136e-10,2.4251147073451144e-11,,,,,,,,
2798,2.1136876040219489e-16,3.618002562596305e-11,2.1347166227045812e-11,,,,,,,,
2799,1.8708644120759774e-16,2.1526817171117054e-11,7.438285392922141e-12,,,,,,,,
2800,1.1175751122069285e-16,1.8965791718607503e-11,1.3706029363744987e-12,,,,,,,,
2801,1.0888188203991977e-16,7.463586216388128e-12,1.3867009189331358e-13,,,,,,,,
2802,8.220280371143175e-17,2.718282666607459e-12,2.9430059246110316e-15,,,,,,,,
2803,8.220280371143175e-17,8.085517054109202e-13,1.5778513946543924e-16,,,,,,,,
2804,8.220280371143175e-17,2.806761340971136e-13,2.5540558400629636e-17,,,,,,,,
2805,8.220280371143175e-17,0.3314739051650512,0.3233511720005707,,,,,,,,
2806,8.220280371143175e-17,0.0013519805122192692,0.0009964660276733021,,,,,,,,
2807,8.220280371143175e-17,0.0005899773237434716,0.00042441437440436034,,,,,,,,
2808,8.220280371143175e-17,0.0003187507174057925,0.00038822393051163903,,,,,,,,
2809,8.220280371143175e-17,0.000225452867321368,0.00016446241041503414,,,,,,,,
2810,8.220280371143175e-17,5.97418251612421e-05,5.296043313914018e-05,,,,,,,,
2811,8.220280371143175e-17,5.173927609630557e-06,6.688142434812056e-06,,,,,,,,
2812,8.220280371143175e-17,2.114236605952384e-06,3.7591317520273174e-06,,,,,,,,
2813,8.220280371143175e-17,1.587411449123139e-06,7.090768366054761e-07,,,,,,,,
2814,8.220280371143175e-17,6.242268902614249e-07,5.557245929115565e-07,,,,,,,,
2815,8.220280371143175e-17,3.588960019932235e-07,4.54708719325123e-07,,,,,,,,
2816,8.220280371143175e-17,2.2169809326669227e-07,1.2494616194851082e-07,,,,,,,,
2817,8.220280371143175e-17,1.7753752153617304e-07,7.128549681241546e-08,,,,,,,,
2818,8.220280371143175e-17,9.475600755440395e-08,4.3900944890921476e-08,,,,,,,,
2819,8.220280371143175e-17,8.440550743901417e-08,3.979866017760503e-08,,,,,,,,
2820,8.220280371143175e-17,4.254271224318576e-08,2.4334081975209765e-08,,,,,,,,
2821,8.220280371143175e-17,2.077345394376793e-08,7.679614407402219e-09,,,,,,,,
2822,8.220280371143175e-17,1.5084126918079707e-08,7.294210499804375e-09,,,,,,,,
2823,8.220280371143175e-17,4.579606592228533e-09,4.116893791378083e-09,,,,,,,,
2824,8.220280371143175e-17,3.4671756933102817e-09,1.6482529052454176e-09,,,,,,,,
2825,8.220280371143175e-17,1.763825414296555e-09,1.4832745162722736e-09,,,,,,,,
2826,8.220280371143175e-17,1.5025356094035268e-09,5.868842048561802e-10,,,,,,,,
2827,8.220280371143175e-17,1.215367310402111e-09,2.801246128739823e-10,,,,,,,,
2828,8.220280371143175e-17,2.400758522928863e-10,1.4528758098697174e-10,,,,,,,,
2829,8.220280371143175e-17,1.8208915299235117e-10,1.2128102119834057e-10,,,,,,,,
2830,8.220280371143175e-17,1.7071568273893598e-10,5.957565085320251e-11,,,,,,,,
2831,8.220280371143175e-17,1.0960430867763787e-10,2.1674463525343375e-11,,,,,,,,
2832,8.220280371143175e-17,3.6101132100106016e-11,1.75579240702279e-11,,,,,,,,
2833,4.3329630048542856e-17,2.1390574633267145e-11,8.588485073041771e-12,,,,,,,,
2834,1.1356293918873073e-17,1.8964006630057573e-11,6.3266451573814225e-12,,,,,,,,
2835,1.0050855121559539,7.410391855239934e-12,1.0806679145529336e-13,,,,,,,,
2836,0.37260109002487707,2.7260667687737732e-12,6.11959535293487e-16,,,,,,,,
2837,0.35753019957169774,8.032331500528499e-13,3.076825910368863e-17,,,,,,,,
2838,0.32219978137963323,2.7304107257118505e-13,2.5341181210368373e-17,,,,,,,,
2839,0.1960729162867307,0.3314739052134774,0.32280114311892255,,,,,,,,
2840,0.005713856340095977,0.0013519805215765667,0.0010116073892438198,,,,,,,,
2841,0.0037059766815168344,0.0005899773223829761,0.00042269910768727686,,,,,,,,
2842,0.0015014061738878788,0.00031875071743813724,0.0004004351427895092,,,,,,,,
2843,0.0006576012009364692,0.0002254528679230821,0.00016381250913055328,,,,,,,,
2844,0.0005499843883353336,5.974182540371703e-05,5.255249199832591e-05,,,,,,,,
2845,0.00042769360016977075,5.173927608734991e-06,6.383574368334088e-06,,,,,,,,
2846,0.0003443477954787005,2.1142366152294557e-06,3.796010429113312e-06,,,,,,,,
2847,0.00018111720077558367,1.5874114299421193e-06,5.423403883187854e-07,,,,,,,,
2848,0.00014098007849236413,6.242268937581967e-07,5.417656730179567e-07,,,,,,,,
2849,0.0001014782470513801,3.5889600196808694e-07,4.6128808454188357e-07,,,,,,,,
2850,9.20038894976412e-05,2.2169809289368863e-07,1.3131918444431446e-07,,,,,,,,
2851,3.992037148987022e-05,1.7753752159418892e-07,7.178619930328839e-08,,,,,,,,
2852,3.433927364726304e-05,9.475600828109291e-08,3.66066008865354e-08,,,,,,,,
2853,2.069183567417604e-05,8.440550796556463e-08,3.2576710413924297e-08,,,,,,,,
2854,1.5657864003869714e-05,4.254271215024097e-08,2.4474514063491842e-08,,,,,,,,
2855,8.626665945916606e-06,2.0773453848758786e-08,5.877704935840723e-09,,,,,,,,
2856,7.3101523410900385e-06,1.5084126844180344e-08,4.930703854947751e-09,,,,,,,,
2857,5.096246882219158e-06,4.579606614129328e-09,4.014128046452998e-09,,,,,,,,
2858,2.8085727075626873e-06,3.4671756848202343e-09,1.301640126242201e-09,,,,,,,,
2859,7.683430825680468e-07,1.7638254131156594e-09,7.08745042075282e-10,,,,,,,,
2860,6.162129220588897e-07,1.502535616186096e-09,5.777447441947006e-10,,,,,,,,
2861,3.8671624195282184e-07,1.21536731221371e-09,2.670122466794528e-10,,,,,,,,
2862,2.386608873815379e-07,2.4007585273127675e-10,1.1606520869113626e-10,,,,,,,,
2863,1.948078651710743e-07,1.8208915255897272e-10,5.1472424261662e-11,,,,,,,,
2864,1.605809571251031e-07,1.7071568433022497e-10,2.6578564623272922e-11,,,,,,,,
2865,1.0935124055639725e-07,1.0960430725427241e-10,2.4146338097222923e-11,,,,,,,,
2866,6.468817130734007e-08,3.6101133079616584e-11,1.5774233049577686e-11,,,,,,,,
2867,3.056289702636895e-08,2.139057433793023e-11,4.518876750722033e-12,,,,,,,,
2868,1.6104333367418438e-08,1.8964006607275203e-11,4.591865201861963e-13,,,,,,,,
2869,1.025154964293802e-08,7.410391766531239e-12,1.2971806943343157e-13,,,,,,,,
2870,7.671229993422159e-09,2.7260664253882473e-12,4.729497325091674e-16,,,,,,,,
2871,4.3097111573685166e-09,8.032331116527556e-13,3.0714173114195735e-17,,,,,,,,
2872,3.5677618331110943e-09,2.7304089422104536e-13,1.6904314512795484e-17,,,,,,,,
2873,1.9304652502614097e-09,0.3314775492916054,0.3225267154253055,,,,,,,,
2874,1.5922563370381006e-09,0.0013516378719390417,0.0010819051789755965,,,,,,,,
2875,9.019006443515766e-10,0.0005900154212315143,0.00043026951579490456,,,,,,,,
2876,5.532377621312892e-10,0.0003187692856248984,0.00037948061476067815,,,,,,,,
2877,3.521035969758781e-10,0.00022543492089648477,0.00016395568167075074,,,,,,,,
2878,3.203155438263015e-10,5.961732514722937e-05,4.178385202226709e-05,,,,,,,,
2879,1.1953416490999625e-10,5.171469878085732e-06,6.084817774222183e-06,,,,,,,,
2880,7.683126439198288e-11,2.114353711682217e-06,4.2652625329426025e-06,,,,,,,,
2881,5.900258062589007e-11,1.588379480930081e-06,8.240579907575139e-07,,,,,,,,
2882,3.933839374511632e-11,6.241053559213304e-07,5.373032809842763e-07,,,,,,,,
2883,9.595473193298962e-12,3.58900303933005e-07,4.622805109428146e-07,,,,,,,,
2884,6.6697406575278196e-12,2.2156737471594154e-07,1.2206638556837634e-07,,,,,,,,
2885,3.5403597780863372e-12,1.7742711616628423e-07,6.656887077743822e-08,,,,,,,,
2886,1.905060857334253e-12,9.465997444879311e-08,3.683700674422942e-08,,,,,,,,
2887,1.7631541491717248e-12,8.441251676395107e-08,3.040082630993046e-08,,,,,,,,
2888,7.037006862520899e-13,4.253061162334318e-08,1.952191523061301e-08,,,,,,,,
2889,6.80840760405076e-13,2.077658994153592e-08,5.597074742308813e-09,,,,,,,,
2890,2.0887490176268306e-13,1.5081025197168378e-08,5.513865902551305e-09,,,,,,,,
2891,1.4272490625738717e-13,4.578986859928642e-09,3.921336915986116e-09,,,,,,,,
2892,9.033851225639235e-14,3.4672755635634793e-09,1.7362444153300243e-09,,,,,,,,
2893,3.4858547733556725e-14,1.7637738531966612e-09,1.198074076728494e-09,,,,,,,,
2894,1.4964583290567346e-14,1.50184839863168e-09,4.559758771204414e-10,,,,,,,,
2895,1.243000539832163e-14,1.2154088250904306e-09,2.0266281445147814e-10,,,,,,,,
2896,7.909626656115965e-15,2.4008575549677687e-10,1.0423567450100683e-10,,,,,,,,
2897,5.873729586255199e-15,1.820845436894952e-10,6.081656137131711e-11,,,,,,,,
2898,5.667759675593806e-15,1.7039733765665511e-10,3.7711415418702516e-11,,,,,,,,
2899,3.5422501736875984e-15,1.0950673879008306e-10,2.4785451631393094e-11,,,,,,,,
2900,1.8495666044561546e-15,3.607892944729876e-11,8.079707185225756e-12,,,,,,,,
2901,1.6526424125791079e-15,2.1234879958772013e-11,3.4112200203158257e-12,,,,,,,,
2902,4.897810671191023e-16,1.8962523813366852e-11,2.368435762260405e-13,,,,,,,,
2903,4.4197609597912577e-16,7.4224338048966e-12,7.230259594371141e-16,,,,,,,,
2904,4.2583726427112026e-16,2.7135749620963703e-12,1.2168437309745804e-16,,,,,,,,
2905,3.336392372172964e-16,7.999662176391886e-13,3.068779653422925e-17,,,,,,,,
2906,9.765268946318708e-17,2.6692890157146785e-13,2.918559098820452e-17,,,,,,,,
2907,8.215641290207685e-17,0.3314775493967808,0.32368198133849574,,,,,,,,
2908,8.215641290207685e-17,0.0013516378532678409,0.0011125041755659692,,,,,,,,
2909,8.215641290207685e-17,0.0005900154209937486,0.0004237697831161898,,,,,,,,
2910,8.215641290207685e-17,0.00031876928565309335,0.00041709077279830864,,,,,,,,
2911,8.215641290207685e-17,0.0002254349209323921,0.0001650210723082607,,,,,,,,
2912,8.215641290207685e-17,5.961732546819285e-05,4.48732329005373e-05,,,,,,,,
2913,8.215641290207685e-17,5.17146988266293e-06,5.384570388577945e-06,,,,,,,,
2914,8.215641290207685e-17,2.1143537139272924e-06,3.252414871123454e-06,,,,,,,,
2915,8.215641290207685e-17,1.5883794937041344e-06,5.45879445752415e-07,,,,,,,,
2916,8.215641290207685e-17,6.241053515678586e-07,4.5338470947993457e-07,,,,,,,,
2917,8.215641290207685e-17,3.589003039789334e-07,4.029047092005718e-07,,,,,,,,
2918,8.215641290207685e-17,2.2156737374351125e-07,1.3310509336700187e-07,,,,,,,,
2919,8.215641290207685e-17,1.7742711710977499e-07,6.836741327725991e-08,,,,,,,,
2920,8.215641290207685e-17,9.465997380100449e-08,3.83054091004688e-08,,,,,,,,
2921,8.215641290207685e-17,8.441251681765047e-08,2.4488896623371626e-08,,,,,,,,
2922,8.215641290207685e-17,4.253061154799133e-08,1.9930611899358073e-08,,,,,,,,
2923,8.215641290207685e-17,2.0776589991598545e-08,7.707399368552025e-09,,,,,,,,
2924,8.215641290207685e-17,1.5081025185452983e-08,6.210727732350998e-09,,,,,,,,
2925,8.215641290207685e-17,4.578986803580763e-09,2.8317504692294933e-09,,,,,,,,
2926,8.215641290207685e-17,3.4672755674846893e-09,1.0711983780863545e-09,,,,,,,,
2927,8.215641290207685e-17,1.7637738381718996e-09,5.282126608851057e-10,,,,,,,,
2928,8.215641290207685e-17,1.5018484004532053e-09,1.1130703643120452e-10,,,,,,,,
2929,8.215641290207685e-17,1.2154088225713784e-09,5.363499147694354e-11,,,,,,,,
2930,8.215641290207685e-17,2.4008575534260157e-10,4.354111399873017e-11,,,,,,,,
2931,8.215641290207685e-17,1.8208454403372368e-10,4.057362989026467e-11,,,,,,,,
2932,8.215641290207685e-17,1.70397338368123e-10,1.0918455351470675e-11,,,,,,,,
2933,8.215641290207685e-17,1.0950673917657172e-10,1.085873728940147e-11,,,,,,,,
2934,8.215641290207685e-17,3.607893008138071e-11,4.070260637464544e-12,,,,,,,,
2935,8.215641290207685e-17,2.1234880275565217e-11,1.390781451392556e-12,,,,,,,,
2936,8.215641290207685e-17,1.8962523825449793e-11,4.706327818336253e-13,,,,,,,,
2937,8.215641290207685e-17,7.422433838638826e-12,6.631751217341439e-16,,,,,,,,
2938,8.215641290207685e-17,2.713575145462991e-12,4.694404338867713e-17,,,,,,,,
2939,8.215641290207685e-17,7.999662187717384e-13,3.0801284018764435e-17,,,,,,,,
2940,8.215641290207685e-17,2.6692899091323243e-13,1.0303867894838694e-17,,,,,,,,
2941,8.215641290207685e-17,0.33147944488731973,0.31896841489163874,,,,,,,,
2942,4.2959473727527524e-17,0.0013512190309747014,0.0008696945614115456,,,,,,,,
2943,1.805818637225921e-17,0.0005899880388943235,0.000400713390091943,,,,,,,,
2944,1.005480096743281,0.00031875456960862516,0.00038148812505368575,,,,,,,,
2945,0.37960674921052806,0.00022542589701153644,0.000157791612838629,,,,,,,,
2946,0.36302097251969767,5.950800921844603e-05,2.46143635042027e-05,,,,,,,,
2947,0.3240433790139606,5.169561407784684e-06,3.2719689630123992e-06,,,,,,,,
2948,0.19827872353105078,2.1141942070257946e-06,1.501183226165005e-06,,,,,,,,
2949,0.008387935716425779,1.5901717182013503e-06,8.27922424835021e-07,,,,,,,,
2950,0.00414757871139929,6.242133037391576e-07,4.90877789167411e-07,,,,,,,,
2951,0.001572022826650544,3.588879753030641e-07,2.400115899947917e-07,,,,,,,,
2952,0.0004773335183474267,2.2149019565781444e-07,1.3113777209975654e-07,,,,,,,,
2953,0.00042138777943152405,1.774331398502543e-07,5.5109956260553675e-08,,,,,,,,
2954,0.00033692347947195616,9.462714293647788e-08,1.711291546596422e-08,,,,,,,,
2955,0.0003250772953351698,8.441148004452304e-08,1.327641578988682e-08,,,,,,,,
2956,0.00014113815885566838,4.2521961410434e-08,5.295047727377793e-09,,,,,,,,
2957,8.402479167451205e-05,2.0778066668075307e-08,2.041916286236569e-09,,,,,,,,
2958,7.492016894702376e-05,1.5081446257851203e-08,2.038580290032556e-09,,,,,,,,
2959,3.525937555867243e-05,4.579385800951869e-09,1.5889366867057073e-09,,,,,,,,
2960,2.53771325915184e-05,3.4672217617977968e-09,1.223924494355343e-09,,,,,,,,
2961,1.6448477555419467e-05,1.763646658759501e-09,1.862818117855266e-10,,,,,,,,
2962,1.1918879747628074e-05,1.500290261573499e-09,6.695041154320744e-11,,,,,,,,
2963,6.838093831016851e-06,1.2155014629615571e-09,3.330894383279356e-11,,,,,,,,
2964,6.446437482428225e-06,2.40119917350972e-10,2.699349514422093e-11,,,,,,,,
2965,2.4649861799327007e-06,1.820526842587045e-10,1.1440928356924824e-11,,,,,,,,
2966,1.7121537790467535e-06,1.7030338975990173e-10,2.801444801934005e-12,,,,,,,,
2967,6.178034332196819e-07,1.094220736632776e-10,8.832870117864807e-13,,,,,,,,
2968,5.337262685557045e-07,3.606012360642017e-11,7.179338973705322e-13,,,,,,,,
2969,3.862477488601274e-07,2.1172025999778134e-11,4.03198978751891e-13,,,,,,,,
2970,2.9201692183778403e-07,1.8959847249560844e-11,8.791529141698134e-14,,,,,,,,
2971,1.9614638572375687e-07,7.407875195730475e-12,1.8329078332485653e-16,,,,,,,,
2972,9.830645922524553e-08,2.716830116619974e-12,3.0330826672647955e-17,,,,,,,,
2973,9.312146044527188e-08,7.968397090731731e-13,3.0330826672647955e-17,,,,,,,,
2974,5.472368754284346e-08,2.647769446410484e-13,1.5290557651351873e-17,,,,,,,,
2975,4.1841899096749224e-08,0.33147944474001906,0.30680654022030807,,,,,,,,
2976,2.7640786921332712e-08,0.001351219027192912,0.0007308681322097232,,,,,,,,
2977,1.4600665635897834e-08,0.0005899880385038413,0.0005098670548466211,,,,,,,,
2978,6.854589333764674e-09,0.0003187545694075781,0.0003337033691457208,,,,,,,,
2979,5.51311086560677e-09,0.00022542589698898612,0.00016120874834313456,,,,,,,,
2980,4.9939331920439065e-09,5.950800939337613e-05,1.3853894302858179e-05,,,,,,,,
2981,3.343233547531119e-09,5.169561415369951e-06,2.0243318563784854e-06,,,,,,,,
2982,1.160394099049613e-09,2.1141942012827113e-06,4.611004087680934e-07,,,,,,,,
2983,5.503161406927403e-10,1.5901717109212459e-06,3.6923764788843743e-07,,,,,,,,
2984,2.131136832326602e-10,6.242133043108656e-07,2.177337075316009e-07,,,,,,,,
2985,1.3495683896519657e-10,3.5888797512614763e-07,2.150217664921895e-07,,,,,,,,
2986,5.894165564237468e-11,2.2149019610638064e-07,7.479854232827273e-08,,,,,,,,
2987,4.311464462721342e-11,1.7743313987890664e-07,4.090399893190868e-08,,,,,,,,
2988,2.6233272296350038e-11,9.462714283994612e-08,5.379978793923993e-09,,,,,,,,
2989,1.9805832672705517e-11,8.441147986520706e-08,3.746359990286366e-09,,,,,,,,
2990,1.0682349435557396e-11,4.252196132572856e-08,1.489633641850702e-09,,,,,,,,
2991,3.590411729758581e-12,2.0778066636868645e-08,3.997928536403706e-10,,,,,,,,
2992,2.6702045004906888e-12,1.5081446236496044e-08,2.961273845028282e-10,,,,,,,,
2993,2.3915478491644064e-12,4.579385792868744e-09,1.0511653149314806e-10,,,,,,,,
2994,1.370334373683744e-12,3.467221758839439e-09,9.673124738673134e-11,,,,,,,,
2995,3.772538438165488e-13,1.763646657135131e-09,4.411797772510975e-11,,,,,,,,
2996,2.588924888563829e-13,1.5002902617937866e-09,2.5162662165865247e-11,,,,,,,,
2997,2.011792531650869e-13,1.2155014645767406e-09,5.065834691173173e-12,,,,,,,,
2998,9.365897185825598e-14,2.401199166188165e-10,2.2834886376283592e-12,,,,,,,,
2999,8.30198121510864e-14,1.820526837542742e-10,1.5319018349758931e-12,,,,,,,,
3000,3.395365146441614e-14,1.7030339118690303e-10,4.395298947693073e-13,,,,,,,,
3001,1.7425843893457612e-14,1.0942207306272307e-10,2.108728069209165e-13,,,,,,,,
3002,6.834965543584347e-15,3.606012314125728e-11,1.828772448122964e-13,,,,,,,,
3003,6.709766966149748e-15,2.117202590225108e-11,1.423284747014087e-13,,,,,,,,
3004,4.787357139442175e-15,1.8959847256221383e-11,1.7296769298981566e-15,,,,,,,,
3005,3.415893849274194e-15,7.40787514078353e-12,7.48937931494948e-16,,,,,,,,
3006,1.5723682896387732e-15,2.7168299329315443e-12,2.9145152954251526e-17,,,,,,,,
3007,1.5702809940580125e-15,7.968397097220538e-13,2.9145152954251526e-17,,,,,,,,
3008,1.047553791450729e-15,2.6477687956636477e-13,1.1388424091638117e-17,,,,,,,,
3009,7.091027600135907e-16,0.33147749640820223,,,,,,,,,
3010,4.2666982583281665e-16,0.0013512417998530946,,,,,,,,,
3011,1.7765239144505937e-16,0.0005899984981435601,,,,,,,,,
3012,1.5909188664882467e-16,0.0003187611972536988,,,,,,,,,
3013,1.1239798565124795e-16,0.00022542665770282813,,,,,,,,,
3014,8.219385466359988e-17,5.950894039449624e-05,,,,,,,,,
3015,8.219385466359988e-17,5.169551646830633e-06,,,,,,,,,
3016,8.219385466359988e-17,2.1142947052804657e-06,,,,,,,,,
3017,8.219385466359988e-17,1.5902071102487746e-06,,,,,,,,,
3018,8.219385466359988e-17,6.242226303197826e-07,,,,,,,,,
3019,8.219385466359988e-17,3.588907451753912e-07,,,,,,,,,
3020,8.219385466359988e-17,2.214928797060004e-07,,,,,,,,,
3021,8.219385466359988e-17,1.7743500345585578e-07,,,,,,,,,
3022,8.219385466359988e-17,9.462557590857648e-08,,,,,,,,,
3023,8.219385466359988e-17,8.44164329454679e-08,,,,,,,,,
3024,8.219385466359988e-17,4.2521889858824754e-08,,,,,,,,,
3025,8.219385466359988e-17,2.077892403618886e-08,,,,,,,,,
3026,8.219385466359988e-17,1.5082085147230952e-08,,,,,,,,,
3027,8.219385466359988e-17,4.579389825467822e-09,,,,,,,,,
3028,8.219385466359988e-17,3.4672967788888925e-09,,,,,,,,,
3029,8.219385466359988e-17,1.7636409553991847e-09,,,,,,,,,
3030,8.219385466359988e-17,1.5003986441761864e-09,,,,,,,,,
3031,8.219385466359988e-17,1.2154685863861927e-09,,,,,,,,,
3032,8.219385466359988e-17,2.4011959184420427e-10,,,,,,,,,
3033,8.219385466359988e-17,1.8206917090405691e-10,,,,,,,,,
3034,8.219385466359988e-17,1.7028901517547734e-10,,,,,,,,,
3035,8.219385466359988e-17,1.094261632507461e-10,,,,,,,,,
3036,8.219385466359988e-17,3.606394359544467e-11,,,,,,,,,
3037,8.219385466359988e-17,2.1172757516040187e-11,,,,,,,,,
3038,8.219385466359988e-17,1.895710966379246e-11,,,,,,,,,
3039,8.219385466359988e-17,7.407520825293896e-12,,,,,,,,,
3040,8.219385466359988e-17,2.7167182039444636e-12,,,,,,,,,
3041,8.219385466359988e-17,7.969021703597344e-13,,,,,,,,,
3042,8.219385466359988e-17,2.6477138950438457e-13,,,,,,,,,
3043,8.219385466359988e-17,0.33147749602541265,,,,,,,,,
3044,8.219385466359988e-17,0.0013512418039065789,,,,,,,,,
3045,8.219385466359988e-17,0.000589998499659967,,,,,,,,,
3046,8.219385466359988e-17,0.00031876119714724317,,,,,,,,,
3047,8.219385466359988e-17,0.0002254266576711376,,,,,,,,,
3048,8.219385466359988e-17,5.9508939367748064e-05,,,,,,,,,
3049,8.219385466359988e-17,5.169551624169256e-06,,,,,,,,,
3050,6.058381602363933e-17,2.1142947154041277e-06,,,,,,,,,
3051,5.844472998796631e-17,1.5902070937734877e-06,,,,,,,,,
3052,2.6156581753513502e-17,6.242226354259252e-07,,,,,,,,,
3053,1.001588166399744,3.588907451262746e-07,,,,,,,,,
3054,0.3697730124991997,2.2149287912293028e-07,,,,,,,,,
3055,0.33243558938313894,1.774350030721504e-07,,,,,,,,,
3056,0.3213770537619228,9.462557615483535e-08,,,,,,,,,
3057,0.3032480179361797,8.441643317309877e-08,,,,,,,,,
3058,0.004152827688238944,4.252188991857933e-08,,,,,,,,,
3059,0.0013340932557759774,2.0778924009868668e-08,,,,,,,,,
3060,0.000693576353932987,1.508208513889465e-08,,,,,,,,,
3061,0.0006785338756731169,4.579389865759241e-09,,,,,,,,,
3062,0.0004322237776398935,3.467296777988658e-09,,,,,,,,,
3063,0.00028878369863713244,1.763640944221194e-09,,,,,,,,,
3064,0.00017574136015815133,1.5003986418731406e-09,,,,,,,,,
3065,9.958327009970238e-05,1.2154685887538794e-09,,,,,,,,,
3066,4.019294698024749e-05,2.4011959099940616e-10,,,,,,,,,
3067,3.7267049054983316e-05,1.8206917076906205e-10,,,,,,,,,
3068,2.173844057016771e-05,1.7028901518549486e-10,,,,,,,,,
3069,1.54835259679794e-05,1.0942616339147454e-10,,,,,,,,,
3070,1.2990717077273448e-05,3.606394379090268e-11,,,,,,,,,
3071,6.2700298560670045e-06,2.1172757207867404e-11,,,,,,,,,
3072,3.770559823676591e-06,1.8957109634699426e-11,,,,,,,,,
3073,3.049154032815728e-06,7.407520788477845e-12,,,,,,,,,
3074,9.071496134390097e-07,2.7167179887556963e-12,,,,,,,,,
3075,4.529429192902381e-07,7.969021594496636e-13,,,,,,,,,
3076,4.414203160448027e-07,2.6477128390071e-13,,,,,,,,,
3077,2.891869809030523e-07,0.33147848785446954,,,,,,,,,
3078,1.0434724924771626e-07,0.0013516329297799804,,,,,,,,,
3079,6.78590128542534e-08,0.0005900146685854106,,,,,,,,,
3080,4.828958016441959e-08,0.0003187667556849426,,,,,,,,,
3081,3.88901770137808e-08,0.00022543419011924044,,,,,,,,,
3082,1.796034664924116e-08,5.961623031568369e-05,,,,,,,,,
3083,1.691217012027944e-08,5.171380553062576e-06,,,,,,,,,
3084,1.005931347982127e-08,2.1143561374041356e-06,,,,,,,,,
3085,5.31314189730199e-09,1.5884321347721463e-06,,,,,,,,,
3086,4.915191709523173e-09,6.241035408511913e-07,,,,,,,,,
3087,4.3268925257293604e-09,3.588980544379878e-07,,,,,,,,,
3088,3.0911144332953926e-09,2.215684069155044e-07,,,,,,,,,
3089,1.660291326546672e-09,1.7742936817632945e-07,,,,,,,,,
3090,8.095387630621501e-10,9.465921067282792e-08,,,,,,,,,
3091,1.913443313266981e-10,8.441292970972937e-08,,,,,,,,,
3092,1.2250876745880857e-10,4.2531053307481866e-08,,,,,,,,,
3093,9.846312698357823e-11,2.0775897696873653e-08,,,,,,,,,
3094,5.1968114701859234e-11,1.508069585396106e-08,,,,,,,,,
3095,2.3922019016588618e-11,4.579033815848231e-09,,,,,,,,,
3096,5.075262525535303e-12,3.467154438526931e-09,,,,,,,,,
3097,3.0019647542320775e-12,1.7637543657843576e-09,,,,,,,,,
3098,1.725261561384325e-12,1.5018545505055973e-09,,,,,,,,,
3099,1.689481687433347e-12,1.2154116190316437e-09,,,,,,,,,
3100,1.0550598676061286e-12,2.400970827553535e-10,,,,,,,,,
3101,5.958477401655683e-13,1.8204020933219008e-10,,,,,,,,,
3102,4.65085123037811e-13,1.7042683726230776e-10,,,,,,,,,
3103,3.470084784861134e-13,1.0950671029426555e-10,,,,,,,,,
3104,2.3903533518951147e-13,3.608466899407606e-11,,,,,,,,,
3105,8.379917074266413e-14,2.124565492168093e-11,,,,,,,,,
3106,5.229955645204073e-14,1.8954923690404723e-11,,,,,,,,,
3107,4.707396725491866e-14,7.424006065621707e-12,,,,,,,,,
3108,3.1710636085293475e-14,2.7134197627225154e-12,,,,,,,,,
3109,1.601923090832528e-14,8.000647277070567e-13,,,,,,,,,
3110,8.350980231279612e-15,2.6690403442334585e-13,,,,,,,,,
3111,6.486362127686975e-15,0.3314784879075771,,,,,,,,,
3112,4.9680479201515665e-15,0.0013516329268027428,,,,,,,,,
3113,2.1053818388520342e-15,0.0005900146686892936,,,,,,,,,
3114,2.0467585836330476e-15,0.00031876675573978754,,,,,,,,,
3115,8.858403007471896e-16,0.0002254341903589358,,,,,,,,,
3116,7.443047387321674e-16,5.9616230460369985e-05,,,,,,,,,
3117,3.572152097896738e-16,5.171380552348087e-06,,,,,,,,,
3118,2.968945742457375e-16,2.114356125030421e-06,,,,,,,,,
3119,1.5031166228514978e-16,1.588432142611493e-06,,,,,,,,,
3120,8.224507105306266e-17,6.241035454684762e-07,,,,,,,,,
3121,8.174405654541022e-17,3.5889805439536433e-07,,,,,,,,,
3122,8.174405654541022e-17,2.2156840719475176e-07,,,,,,,,,
3123,8.174405654541022e-17,1.774293679336775e-07,,,,,,,,,
3124,8.174405654541022e-17,9.465921017932099e-08,,,,,,,,,
3125,8.174405654541022e-17,8.441292961452792e-08,,,,,,,,,
3126,8.174405654541022e-17,4.253105323006104e-08,,,,,,,,,
3127,8.174405654541022e-17,2.0775897687592813e-08,,,,,,,,,
3128,8.174405654541022e-17,1.5080695907533414e-08,,,,,,,,,
3129,8.174405654541022e-17,4.579033773551566e-09,,,,,,,,,
3130,8.174405654541022e-17,3.467154445037435e-09,,,,,,,,,
3131,8.174405654541022e-17,1.7637543614666882e-09,,,,,,,,,
3132,8.174405654541022e-17,1.5018545498455635e-09,,,,,,,,,
3133,8.174405654541022e-17,1.215411617255045e-09,,,,,,,,,
3134,8.174405654541022e-17,2.400970833879026e-10,,,,,,,,,
3135,8.174405654541022e-17,1.820402093967814e-10,,,,,,,,,
3136,8.174405654541022e-17,1.704268373755464e-10,,,,,,,,,
3137,8.174405654541022e-17,1.095067093230714e-10,,,,,,,,,
3138,8.174405654541022e-17,3.608466870296429e-11,,,,,,,,,
3139,8.174405654541022e-17,2.1245654781207856e-11,,,,,,,,,
3140,8.174405654541022e-17,1.8954923707493428e-11,,,,,,,,,
3141,8.174405654541022e-17,7.424006155196204e-12,,,,,,,,,
3142,8.174405654541022e-17,2.7134196574581966e-12,,,,,,,,,
3143,8.174405654541022e-17,8.000647297065873e-13,,,,,,,,,
3144,8.174405654541022e-17,2.669039940553794e-13,,,,,,,,,
3145,8.174405654541022e-17,0.33147314528836563,,,,,,,,,
3146,8.174405654541022e-17,0.0013519912037999672,,,,,,,,,
3147,8.174405654541022e-17,0.0005899817213856032,,,,,,,,,
3148,8.174405654541022e-17,0.0003187537179670896,,,,,,,,,
3149,8.174405654541022e-17,0.00022545340063184394,,,,,,,,,
3150,8.174405654541022e-17,5.9743900625763434e-05,,,,,,,,,
3151,8.174405654541022e-17,5.173803906295649e-06,,,,,,,,,
3152,8.174405654541022e-17,2.1142788660165197e-06,,,,,,,,,
3153,8.174405654541022e-17,1.5874286920073094e-06,,,,,,,,,
3154,8.174405654541022e-17,6.242289839363991e-07,,,,,,,,,
3155,8.174405654541022e-17,3.588993153801077e-07,,,,,,,,,
3156,8.174405654541022e-17,2.2169831800972062e-07,,,,,,,,,
3157,8.174405654541022e-17,1.7754358246492321e-07,,,,,,,,,
3158,8.174405654541022e-17,9.475365365063027e-08,,,,,,,,,
3159,8.174405654541022e-17,8.441125162811972e-08,,,,,,,,,
3160,8.174405654541022e-17,4.2542596554899876e-08,,,,,,,,,
3161,2.6718790881754794e-17,2.0773604056341817e-08,,,,,,,,,
3162,1.0005079294984336,1.5084321127383066e-08,,,,,,,,,
3163,0.3446407778232532,4.579884011123231e-09,,,,,,,,,
3164,0.32048628679893737,3.467197826197344e-09,,,,,,,,,
3165,0.3125495343873166,1.7638153771755456e-09,,,,,,,,,
3166,0.30265737268819715,1.5027022236801881e-09,,,,,,,,,
3167,0.0007525574760955937,1.2153104342621007e-09,,,,,,,,,
3168,0.0005780690266831489,2.400886819464337e-10,,,,,,,,,
3169,0.0003393150356574027,1.8209063491370653e-10,,,,,,,,,
3170,0.00032448862283471794,1.7069031597056833e-10,,,,,,,,,
3171,0.00011335402126525663,1.0960780024045474e-10,,,,,,,,,
3172,3.720923843253277e-05,3.6112715269103866e-11,,,,,,,,,
3173,2.7004306466490563e-05,2.13979229092742e-11,,,,,,,,,
3174,2.0877299885337896e-05,1.895562215223392e-11,,,,,,,,,
3175,3.3557671701914915e-06,7.410801241021634e-12,,,,,,,,,
3176,2.775232090875392e-06,2.7254271665575964e-12,,,,,,,,,
3177,2.605011158516335e-06,8.034675178148195e-13,,,,,,,,,
3178,1.2136372520677787e-06,2.730486926561355e-13,,,,,,,,,
3179,8.121383234423409e-07,0.3314731451124368,,,,,,,,,
3180,3.029405104246916e-07,0.0013519912019596342,,,,,,,,,
3181,2.529339751607863e-07,0.0005899817222921045,,,,,,,,,
3182,1.581482976251811e-07,0.0003187537181266314,,,,,,,,,
3183,1.1870992797029442e-07,0.0002254534001171595,,,,,,,,,
3184,9.243872910879301e-08,5.9743900243215945e-05,,,,,,,,,
3185,4.5179497657314316e-08,5.173803897441324e-06,,,,,,,,,
3186,4.0491653695335105e-08,2.1142788679546963e-06,,,,,,,,,
3187,2.573983109922983e-08,1.587428698131242e-06,,,,,,,,,
3188,1.1867642124678225e-08,6.242289827658715e-07,,,,,,,,,
3189,8.618666567012334e-09,3.5889931530592773e-07,,,,,,,,,
3190,8.153384575530995e-09,2.2169831909779599e-07,,,,,,,,,
3191,4.489641218570209e-09,1.7754358203704936e-07,,,,,,,,,
3192,3.056944560194173e-09,9.475365296997075e-08,,,,,,,,,
3193,8.80255003492985e-10,8.441125162236603e-08,,,,,,,,,
3194,7.585125359294176e-10,4.254259649684925e-08,,,,,,,,,
3195,3.5050543637695007e-10,2.077360409304499e-08,,,,,,,,,
3196,3.3510045213830557e-10,1.5084321128910395e-08,,,,,,,,,
3197,1.9342915417649963e-10,4.579883991842162e-09,,,,,,,,,
3198,1.0940449948564977e-10,3.4671978340309932e-09,,,,,,,,,
3199,8.661229985789884e-11,1.7638153796193088e-09,,,,,,,,,
3200,4.3161952044616983e-11,1.5027022085386354e-09,,,,,,,,,
3201,1.8976189050323283e-11,1.2153104334583134e-09,,,,,,,,,
3202,1.5150470641367717e-11,2.4008868335218744e-10,,,,,,,,,
3203,7.603082655933387e-12,1.820906352064221e-10,,,,,,,,,
3204,4.5056275372228935e-12,1.7069031604961753e-10,,,,,,,,,
3205,1.885246964927637e-12,1.0960780100919068e-10,,,,,,,,,
3206,7.916529590910256e-13,3.611271575898815e-11,,,,,,,,,
3207,6.459346036637159e-13,2.139792259978506e-11,,,,,,,,,
3208,4.737731351851832e-13,1.8955622185135288e-11,,,,,,,,,
3209,3.3326615506864957e-13,7.41080126890134e-12,,,,,,,,,
3210,1.9375086122859813e-13,2.725426740025702e-12,,,,,,,,,
3211,6.560159858986651e-14,8.034674565527799e-13,,,,,,,,,
3212,4.698585754815524e-14,2.7304844257629866e-13,,,,,,,,,
3213,3.91197008649391e-14,0.33148273313105486,,,,,,,,,
3214,1.689106825425827e-14,0.0013525070019076875,,,,,,,,,
3215,1.0191286230073849e-14,0.0005900932565121787,,,,,,,,,
3216,7.236915203506292e-15,0.00031873796708854855,,,,,,,,,
3217,7.22872159419564e-15,0.0002254862422019926,,,,,,,,,
3218,4.438494270285038e-15,5.9899495598098236e-05,,,,,,,,,
3219,3.997370148734653e-15,5.183264244772292e-06,,,,,,,,,
3220,2.188498552490784e-15,2.114501256596083e-06,,,,,,,,,
3221,1.1106154550214197e-15,1.5888741993737125e-06,,,,,,,,,
3222,4.2392941056099496e-16,6.239231321375601e-07,,,,,,,,,
3223,3.3404864126444624e-16,3.5890768530201515e-07,,,,,,,,,
3224,3.3023031335991714e-16,2.2200752506753146e-07,,,,,,,,,
3225,1.7785296782429956e-16,1.7758115223317584e-07,,,,,,,,,
3226,1.5114916563824367e-16,9.477516316463617e-08,,,,,,,,,
3227,1.1156469947927516e-16,8.444124743424044e-08,,,,,,,,,
3228,9.904827504622533e-17,4.256107450618938e-08,,,,,,,,,
3229,8.163471560542228e-17,2.0771975560477907e-08,,,,,,,,,
3230,8.163471560542228e-17,1.5088365056827933e-08,,,,,,,,,
3231,8.163471560542228e-17,4.581893375570608e-09,,,,,,,,,
3232,8.163471560542228e-17,3.4672383922517293e-09,,,,,,,,,
3233,8.163471560542228e-17,1.7635295911371072e-09,,,,,,,,,
3234,8.163471560542228e-17,1.5032920663219906e-09,,,,,,,,,
3235,8.163471560542228e-17,1.2152433240949627e-09,,,,,,,,,
3236,8.163471560542228e-17,2.399385585403937e-10,,,,,,,,,
3237,8.163471560542228e-17,1.8216715850222662e-10,,,,,,,,,
3238,8.163471560542228e-17,1.7194109407962456e-10,,,,,,,,,
3239,8.163471560542228e-17,1.0938586813927898e-10,,,,,,,,,
3240,8.163471560542228e-17,3.619715175571862e-11,,,,,,,,,
3241,8.163471560542228e-17,2.153649920685999e-11,,,,,,,,,
3242,8.163471560542228e-17,1.895927647072367e-11,,,,,,,,,
3243,8.163471560542228e-17,7.466266555496954e-12,,,,,,,,,
3244,8.163471560542228e-17,2.7170750926325305e-12,,,,,,,,,
3245,8.163471560542228e-17,8.088120903064171e-13,,,,,,,,,
3246,8.163471560542228e-17,2.8061135490631934e-13,,,,,,,,,
3247,8.163471560542228e-17,0.33148273277592627,,,,,,,,,
3248,8.163471560542228e-17,0.001352507011321434,,,,,,,,,
3249,8.163471560542228e-17,0.0005900932578951835,,,,,,,,,
3250,8.163471560542228e-17,0.00031873796724363385,,,,,,,,,
3251,8.163471560542228e-17,0.0002254862420988595,,,,,,,,,
3252,8.163471560542228e-17,5.989949496897175e-05,,,,,,,,,
3253,8.163471560542228e-17,5.183264267625205e-06,,,,,,,,,
3254,8.163471560542228e-17,2.114501254758766e-06,,,,,,,,,
3255,8.163471560542228e-17,1.5888742191706396e-06,,,,,,,,,
3256,8.163471560542228e-17,6.239231320300129e-07,,,,,,,,,
3257,8.163471560542228e-17,3.589076853094678e-07,,,,,,,,,
3258,8.163471560542228e-17,2.2200752488522297e-07,,,,,,,,,
3259,8.163471560542228e-17,1.775811522143863e-07,,,,,,,,,
3260,8.163471560542228e-17,9.477516266364348e-08,,,,,,,,,
3261,8.163471560542228e-17,8.444124685738819e-08,,,,,,,,,
3262,8.163471560542228e-17,4.256107451178174e-08,,,,,,,,,
3263,8.163471560542228e-17,2.077197562053781e-08,,,,,,,,,
3264,8.163471560542228e-17,1.5088365073874488e-08,,,,,,,,,
3265,8.163471560542228e-17,4.581893325767123e-09,,,,,,,,,
3266,8.163471560542228e-17,3.467238398457528e-09,,,,,,,,,
3267,8.163471560542228e-17,1.7635295971601825e-09,,,,,,,,,
3268,8.163471560542228e-17,1.5032920695944766e-09,,,,,,,,,
3269,2.94187550623128e-17,1.2152433181181527e-09,,,,,,,,,
3270,2.4682762481257833e-17,2.399385589578904e-10,,,,,,,,,
3271,0.30627639316676786,1.821671592811697e-10,,,,,,,,,
3272,0.000916813543022443,1.7194109314710095e-10,,,,,,,,,
3273,0.0003001376759648484,1.0938586773518822e-10,,,,,,,,,
3274,0.00028321011021551564,3.619715194236427e-11,,,,,,,,,
3275,0.00015227565914559818,2.153649900976439e-11,,,,,,,,,
3276,2.4908314257658815e-05,1.8959276483226636e-11,,,,,,,,,
3277,1.8367120226221683e-06,7.466266594554272e-12,,,,,,,,,
3278,9.908126541274925e-07,2.7170751138431264e-12,,,,,,,,,
3279,4.354987182820497e-07,8.088120644958102e-13,,,,,,,,,
3280,3.7615696387800465e-07,2.8061138619741464e-13,,,,,,,,,
3281,1.1311898923517672e-07,0.3314899761938342,,,,,,,,,
3282,6.473676701605401e-08,0.0013536586232470091,,,,,,,,,
3283,4.049318100020263e-08,0.0005901526543638827,,,,,,,,,
3284,2.395571932956874e-08,0.00031869968261110407,,,,,,,,,
3285,5.082051171248909e-09,0.00022556532748940444,,,,,,,,,
3286,4.999275388893109e-09,6.011983668857731e-05,,,,,,,,,
3287,3.2231729836572903e-09,5.195220213726079e-06,,,,,,,,,
3288,1.1415532952257824e-09,2.1156699557468797e-06,,,,,,,,,
3289,1.0883268806168537e-09,1.5839529988048375e-06,,,,,,,,,
3290,8.054508275002484e-10,6.233756203444556e-07,,,,,,,,,
3291,2.719285789963678e-10,3.589341990173787e-07,,,,,,,,,
3292,2.4953346861588857e-10,2.2208765231487648e-07,,,,,,,,,
3293,1.8140642175838154e-10,1.7793549323479928e-07,,,,,,,,,
3294,4.735589456410509e-11,9.50617081663621e-08,,,,,,,,,
3295,1.207862228251799e-11,8.445607671276328e-08,,,,,,,,,
3296,8.94735467812571e-12,4.261579951025501e-08,,,,,,,,,
3297,5.299059185025918e-12,2.078415559234982e-08,,,,,,,,,
3298,3.407561492013845e-12,1.509110191407425e-08,,,,,,,,,
3299,1.5676964209291001e-12,4.583870104943507e-09,,,,,,,,,
3300,1.4894704079138883e-12,3.4672949187898806e-09,,,,,,,,,
3301,8.211933906755984e-13,1.7654529757566083e-09,,,,,,,,,
3302,4.85224262959781e-13,1.5013778054287594e-09,,,,,,,,,
3303,4.144238519722225e-13,1.2151390646500042e-09,,,,,,,,,
3304,2.40447375194943e-13,2.397406262570057e-10,,,,,,,,,
3305,1.4437544187980182e-13,1.8236748418742396e-10,,,,,,,,,
3306,5.4292120634444676e-14,1.7270820523254692e-10,,,,,,,,,
3307,2.339236615606621e-14,1.0949790928845517e-10,,,,,,,,,
3308,1.260741313129745e-14,3.596374961224702e-11,,,,,,,,,
3309,4.272652598886872e-15,2.1588754547656187e-11,,,,,,,,,
3310,4.072531734667246e-15,1.895750901866465e-11,,,,,,,,,
3311,2.750105915397839e-15,7.463253140723438e-12,,,,,,,,,
3312,1.7046658095485102e-15,2.7490443041204086e-12,,,,,,,,,
3313,1.3411551896022744e-15,8.111084582913546e-13,,,,,,,,,
3314,4.802239021231946e-16,2.8322621858581014e-13,,,,,,,,,
3315,4.1247275163272176e-16,0.33148997622196646,,,,,,,,,
3316,3.435202403650161e-16,0.0013536586285189942,,,,,,,,,
3317,1.182308950500821e-16,0.0005901526542623257,,,,,,,,,
3318,1.1012241690340337e-16,0.0003186996828276234,,,,,,,,,
3319,4.930834751465948e-17,0.00022556532690507454,,,,,,,,,
3320,3.085762519380509e-17,6.011983700692136e-05,,,,,,,,,
3321,3.041621501688589e-17,5.195220254736798e-06,,,,,,,,,
3322,3.041621501688589e-17,2.115669954544374e-06,,,,,,,,,
3323,3.041621501688589e-17,1.5839529890414005e-06,,,,,,,,,
3324,3.041621501688589e-17,6.233756231724868e-07,,,,,,,,,
3325,3.041621501688589e-17,3.589341990474271e-07,,,,,,,,,
3326,3.041621501688589e-17,2.220876524726494e-07,,,,,,,,,
3327,3.041621501688589e-17,1.779354932440866e-07,,,,,,,,,
3328,3.041621501688589e-17,9.506170747365972e-08,,,,,,,,,
3329,3.041621501688589e-17,8.44560763512547e-08,,,,,,,,,
3330,3.041621501688589e-17,4.261579940437508e-08,,,,,,,,,
3331,3.041621501688589e-17,2.0784155581215935e-08,,,,,,,,,
3332,2.4790093235528053e-17,1.5091101909216394e-08,,,,,,,,,
3333,1.4442215690174815e-17,4.583870091674111e-09,,,,,,,,,
3334,0.3051270413900979,3.467294920009709e-09,,,,,,,,,
3335,0.0009155697044191193,1.7654529970872444e-09,,,,,,,,,
3336,0.000300304713987186,1.5013778085332262e-09,,,,,,,,,
3337,0.0002892673291354714,1.2151390636745856e-09,,,,,,,,,
3338,0.00014885694130915237,2.3974062814540524e-10,,,,,,,,,
3339,1.9316983586867376e-05,1.8236748441268184e-10,,,,,,,,,
3340,1.8469339425960888e-06,1.7270820465278397e-10,,,,,,,,,
3341,5.578151672435581e-07,1.0949790892328954e-10,,,,,,,,,
3342,4.338362168816679e-07,3.5963749501804456e-11,,,,,,,,,
3343,3.8814431698029534e-07,2.1588754445336543e-11,,,,,,,,,
3344,8.868965428200843e-08,1.8957509056291823e-11,,,,,,,,,
3345,6.857268136549097e-08,7.463253161102345e-12,,,,,,,,,
3346,4.250320588326037e-08,2.7490441179472337e-12,,,,,,,,,
3347,2.0093159424946528e-08,8.111084451650401e-13,,,,,,,,,
3348,5.830741782077538e-09,2.8322612193251e-13,,,,,,,,,
3349,5.101639035618755e-09,0.3314818170178359,,,,,,,,,
3350,4.183948038535246e-09,0.0013553936632923935,,,,,,,,,
3351,1.3549464841770332e-09,0.0005900904614723117,,,,,,,,,
3352,1.0871262291857649e-09,0.0003186922143385343,,,,,,,,,
3353,8.064197064895058e-10,0.0002256133511133894,,,,,,,,,
3354,3.819210203245642e-10,6.066692214963973e-05,,,,,,,,,
3355,2.8873454801719285e-10,5.220422553524357e-06,,,,,,,,,
3356,1.431869560616552e-10,2.116190162276178e-06,,,,,,,,,
3357,7.088333072070706e-11,1.5856353195603038e-06,,,,,,,,,
3358,1.2044994116442192e-11,6.224406571437461e-07,,,,,,,,,
3359,8.90166579910351e-12,3.5892537300926934e-07,,,,,,,,,
3360,7.076689892786979e-12,2.226020326562166e-07,,,,,,,,,
3361,4.80781773630005e-12,1.7824338935991444e-07,,,,,,,,,
3362,2.7126840377817802e-12,9.542008736520763e-08,,,,,,,,,
3363,1.4822215119103408e-12,8.453683839871485e-08,,,,,,,,,
3364,9.066284701198545e-13,4.2704962264166784e-08,,,,,,,,,
3365,8.410868104594061e-13,2.0811994777889942e-08,,,,,,,,,
3366,3.9115659269762055e-13,1.509980381942835e-08,,,,,,,,,
3367,2.6116526363637867e-13,4.621287104070919e-09,,,,,,,,,
3368,1.7249172982175253e-13,3.467127559149907e-09,,,,,,,,,
3369,5.82643868091348e-14,1.7682405426648684e-09,,,,,,,,,
3370,1.975516805333629e-14,1.5089195053164875e-09,,,,,,,,,
3371,1.7963223691996915e-14,1.2145647050993133e-09,,,,,,,,,
3372,3.7926949254088094e-15,2.391830414446905e-10,,,,,,,,,
3373,3.3963846841251376e-15,1.8254538856424464e-10,,,,,,,,,
3374,1.9734504297986343e-15,1.7273270795754505e-10,,,,,,,,,
3375,1.219359128851101e-15,1.0988847837118601e-10,,,,,,,,,
3376,1.1749245892085738e-15,3.592561064240651e-11,,,,,,,,,
3377,3.691946383353574e-16,2.1366708504068694e-11,,,,,,,,,
3378,2.7911002594189165e-16,1.89588678613405e-11,,,,,,,,,
3379,1.709902532208538e-16,7.527142098449521e-12,,,,,,,,,
3380,8.978603974979567e-17,2.7651278127170997e-12,,,,,,,,,
3381,8.685043593584317e-17,8.318202388321054e-13,,,,,,,,,
3382,4.609476410636942e-17,2.701561529774782e-13,,,,,,,,,
3383,3.030153610548751e-17,0.3314818168625311,,,,,,,,,
3384,3.030153610548751e-17,0.0013553936667939734,,,,,,,,,
3385,3.030153610548751e-17,0.0005900904635888952,,,,,,,,,
3386,3.030153610548751e-17,0.00031869221437447393,,,,,,,,,
3387,3.030153610548751e-17,0.00022561335097368474,,,,,,,,,
3388,3.030153610548751e-17,6.066692196438959e-05,,,,,,,,,
3389,3.030153610548751e-17,5.220422553488311e-06,,,,,,,,,
3390,3.030153610548751e-17,2.1161901582009453e-06,,,,,,,,,
3391,3.030153610548751e-17,1.5856353261941697e-06,,,,,,,,,
3392,3.030153610548751e-17,6.224406567990805e-07,,,,,,,,,
3393,3.030153610548751e-17,3.5892537324226915e-07,,,,,,,,,
3394,3.030153610548751e-17,2.2260203172005999e-07,,,,,,,,,
3395,1.6109491172567648e-17,1.7824338927150376e-07,,,,,,,,,
3396,1.2294078290610942e-17,9.542008658860225e-08,,,,,,,,,
3397,0.3124494190507906,8.453683817447462e-08,,,,,,,,,
3398,0.0008420408553606946,4.270496246646794e-08,,,,,,,,,
3399,0.00029720434790112145,2.081199485405489e-08,,,,,,,,,
3400,0.00022742517230877612,1.509980382738152e-08,,,,,,,,,
3401,0.00011987510171538136,4.621287106931704e-09,,,,,,,,,
3402,5.83362580881887e-06,3.467127559515419e-09,,,,,,,,,
3403,2.9541929449813244e-06,1.768240540416539e-09,,,,,,,,,
3404,1.153320295406326e-06,1.508919505905402e-09,,,,,,,,,
3405,1.0264728130736474e-06,1.2145647039716749e-09,,,,,,,,,
3406,4.838711042520895e-07,2.39183040393145e-10,,,,,,,,,
3407,3.0499035657897714e-07,1.825453892127911e-10,,,,,,,,,
3408,1.1861887406374928e-07,1.727327071299778e-10,,,,,,,,,
3409,9.23743226008533e-08,1.0988847885986616e-10,,,,,,,,,
3410,1.8931069415780966e-08,3.592561028933068e-11,,,,,,,,,
3411,1.6100443963126956e-08,2.1366708617707736e-11,,,,,,,,,
3412,4.564255086458729e-09,1.895886788914866e-11,,,,,,,,,
3413,2.6060699095865053e-09,7.527142099449382e-12,,,,,,,,,
3414,1.8265197173532896e-09,2.7651278673512785e-12,,,,,,,,,
3415,1.1305842805219095e-09,8.318202563883201e-13,,,,,,,,,
3416,5.998278607876468e-10,2.7015617884982554e-13,,,,,,,,,
3417,4.036601859877433e-10,0.33147973518804297,,,,,,,,,
3418,2.7871101282498574e-10,0.0013581400719897842,,,,,,,,,
3419,1.382673471766517e-10,0.0005903022024786629,,,,,,,,,
3420,5.866304742424429e-11,0.00031858470115097334,,,,,,,,,
3421,2.6958953829994345e-11,0.0002257194492208318,,,,,,,,,
3422,1.8880399692367677e-11,6.14645331183197e-05,,,,,,,,,
3423,9.808104353262144e-12,5.243560612613826e-06,,,,,,,,,
3424,4.260299138443728e-12,2.116537042058472e-06,,,,,,,,,
3425,4.133263830278125e-12,1.6035327740373015e-06,,,,,,,,,
3426,2.8954061426677934e-12,6.214826121156267e-07,,,,,,,,,
3427,1.3391520834402797e-12,3.589329831549504e-07,,,,,,,,,
3428,1.0012607604149222e-12,2.2346408490679952e-07,,,,,,,,,
3429,7.835202998283583e-13,1.791174881982077e-07,,,,,,,,,
3430,2.703641985361487e-13,9.581752409756579e-08,,,,,,,,,
3431,1.772663752390136e-13,8.450799345858163e-08,,,,,,,,,
3432,9.79480062299479e-14,4.2870298546904645e-08,,,,,,,,,
3433,5.794627426044827e-14,2.0817466399595512e-08,,,,,,,,,
3434,2.5047143098710425e-14,1.5071436175722378e-08,,,,,,,,,
3435,1.0610119331941419e-14,4.6508277676670975e-09,,,,,,,,,
3436,6.52671251684966e-15,3.46895719356175e-09,,,,,,,,,
3437,3.569587021617166e-15,1.767919196867162e-09,,,,,,,,,
3438,3.323095334306159e-15,1.5127039837087605e-09,,,,,,,,,
3439,2.001188349205188e-15,1.2134562217215994e-09,,,,,,,,,
3440,3.937515096036446e-16,2.3854802302986605e-10,,,,,,,,,
3441,3.611058815800897e-16,1.8256373892477837e-10,,,,,,,,,
3442,2.450168179684552e-16,1.7198182934795097e-10,,,,,,,,,
3443,1.586748840358131e-16,1.1232550299788456e-10,,,,,,,,,
3444,1.3022090442601145e-16,3.6498199749022356e-11,,,,,,,,,
3445,7.859203604958888e-17,2.134981695742941e-11,,,,,,,,,
3446,3.972365459824836e-17,1.898426375476186e-11,,,,,,,,,
3447,3.1032141099063445e-17,7.73615500367256e-12,,,,,,,,,
3448,3.1032141099063445e-17,2.7726027743810545e-12,,,,,,,,,
3449,3.1032141099063445e-17,8.925676647918237e-13,,,,,,,,,
3450,3.1032141099063445e-17,2.5524179840139123e-13,,,,,,,,,
3451,3.1032141099063445e-17,0.33147973488318844,,,,,,,,,
3452,3.1032141099063445e-17,0.0013581400822826979,,,,,,,,,
3453,3.1032141099063445e-17,0.0005903022031907624,,,,,,,,,
3454,3.1032141099063445e-17,0.0003185847010224108,,,,,,,,,
3455,3.1032141099063445e-17,0.00022571944869367343,,,,,,,,,
3456,3.1032141099063445e-17,6.146453249397286e-05,,,,,,,,,
3457,3.1032141099063445e-17,5.243560648437812e-06,,,,,,,,,
3458,3.1032141099063445e-17,2.1165370453296093e-06,,,,,,,,,
3459,5.133149630282533e-18,1.603532774541102e-06,,,,,,,,,
3460,0.31244941485156114,6.214826095314022e-07,,,,,,,,,
3461,0.0008420407691189419,3.589329831276275e-07,,,,,,,,,
3462,0.0002972043459416801,2.2346408440484544e-07,,,,,,,,,
3463,0.00022742517049095633,1.791174882283388e-07,,,,,,,,,
3464,0.00011987510099114017,9.581752389173433e-08,,,,,,,,,
3465,5.83362616059493e-06,8.45079930852686e-08,,,,,,,,,
3466,2.9541932814907494e-06,4.2870298512888205e-08,,,,,,,,,
3467,1.153320244283211e-06,2.0817466464946715e-08,,,,,,,,,
3468,1.0264726257669796e-06,1.5071436167022618e-08,,,,,,,,,
3469,4.838709808991853e-07,4.650827774746143e-09,,,,,,,,,
3470,3.0499041556815873e-07,3.4689571937130604e-09,,,,,,,,,
3471,1.1861890117846578e-07,1.7679192001689727e-09,,,,,,,,,
3472,9.237431448532022e-08,1.5127039928567534e-09,,,,,,,,,
3473,1.8931065260239888e-08,1.2134562212357501e-09,,,,,,,,,
3474,1.610044725044659e-08,2.3854802313003514e-10,,,,,,,,,
3475,4.564256924676735e-09,1.825637388696502e-10,,,,,,,,,
3476,2.6060715192431145e-09,1.7198183030917532e-10,,,,,,,,,
3477,1.826519880010168e-09,1.1232550371031823e-10,,,,,,,,,
3478,1.130583646974807e-09,3.649819878349657e-11,,,,,,,,,
3479,5.998279383287934e-10,2.1349817262930535e-11,,,,,,,,,
3480,4.036602706832822e-10,1.8984263745421044e-11,,,,,,,,,
3481,2.7871095407564575e-10,7.73615495988716e-12,,,,,,,,,
3482,1.3826734932810927e-10,2.772603021043063e-12,,,,,,,,,
3483,5.86630326878328e-11,8.925676689192715e-13,,,,,,,,,
3484,2.6958951372970302e-11,2.552418967745719e-13,,,,,,,,,
3485,1.888039783279378e-11,0.33155667491508894,,,,,,,,,
3486,9.80809998980419e-12,0.0013598351067795828,,,,,,,,,
3487,4.26029856684707e-12,0.0005906316744304039,,,,,,,,,
3488,4.133262754367439e-12,0.00031825199826369916,,,,,,,,,
3489,2.895405115236539e-12,0.000225974088610768,,,,,,,,,
3490,1.339151298189815e-12,6.186483725975247e-05,,,,,,,,,
3491,1.0012619857219907e-12,5.286409540640194e-06,,,,,,,,,
3492,7.835200746703885e-13,2.120846522750894e-06,,,,,,,,,
3493,2.703640885713708e-13,1.6062182562074167e-06,,,,,,,,,
3494,1.7726624414057615e-13,6.210747109493641e-07,,,,,,,,,
3495,9.794782051996957e-14,3.5890167384465183e-07,,,,,,,,,
3496,5.794572901629443e-14,2.2298177658134085e-07,,,,,,,,,
3497,2.5047223649413316e-14,1.7874416600767433e-07,,,,,,,,,
3498,1.0610059532213584e-14,9.636110495473948e-08,,,,,,,,,
3499,6.526310573316627e-15,8.446249739049206e-08,,,,,,,,,
3500,3.570567278439743e-15,4.313155345260319e-08,,,,,,,,,
3501,3.3231859808340104e-15,2.0869742356352338e-08,,,,,,,,,
3502,2.0024777032713227e-15,1.506537675230707e-08,,,,,,,,,
3503,3.9415065740568264e-16,4.66386201933754e-09,,,,,,,,,
3504,3.6254608135463644e-16,3.4619655766870816e-09,,,,,,,,,
3505,2.4503803917090324e-16,1.7720824758827147e-09,,,,,,,,,
3506,1.5876414919080565e-16,1.5118615373985422e-09,,,,,,,,,
3507,1.3018294029307185e-16,1.2116028643141294e-09,,,,,,,,,
3508,7.896582459321271e-17,2.37675605186442e-10,,,,,,,,,
3509,3.8174372098306987e-17,1.82750975047377e-10,,,,,,,,,
3510,3.103214067986329e-17,1.710224495254619e-10,,,,,,,,,
3511,3.103214067986329e-17,1.157728827315172e-10,,,,,,,,,
3512,3.103214067986329e-17,3.709945330727016e-11,,,,,,,,,
3513,3.103214067986329e-17,2.2371054182934324e-11,,,,,,,,,
3514,3.103214067986329e-17,1.8971260345768392e-11,,,,,,,,,
3515,3.103214067986329e-17,7.576912017292265e-12,,,,,,,,,
3516,3.103214067986329e-17,2.809213651635446e-12,,,,,,,,,
3517,3.103214067986329e-17,8.199842852695619e-13,,,,,,,,,
3518,3.103214067986329e-17,2.7067224623045175e-13,,,,,,,,,
3519,3.103214067986329e-17,0.331556674840626,,,,,,,,,
3520,3.103214067986329e-17,0.001359835114480343,,,,,,,,,
3521,3.103214067986329e-17,0.0005906316745102963,,,,,,,,,
3522,6.751303545722237e-18,0.00031825199838663045,,,,,,,,,
3523,0.30849942336579445,0.00022597408846894746,,,,,,,,,
3524,0.0007232199379086311,6.186483675933843e-05,,,,,,,,,
3525,0.0004522629886796881,5.286409548233403e-06,,,,,,,,,
3526,0.0002696155378265222,2.1208465286214447e-06,,,,,,,,,
3527,0.00024049151526341623,1.6062182543698687e-06,,,,,,,,,
3528,1.5113187519087876e-05,6.210747104581916e-07,,,,,,,,,
3529,5.707613929037176e-06,3.589016738335682e-07,,,,,,,,,
3530,4.014296287093259e-06,2.2298177626842483e-07,,,,,,,,,
3531,2.574120523654611e-06,1.7874416661658866e-07,,,,,,,,,
3532,1.0960447443909162e-06,9.636110540335138e-08,,,,,,,,,
3533,7.294554577287633e-07,8.446249726317914e-08,,,,,,,,,
3534,2.689534001248823e-07,4.313155335601499e-08,,,,,,,,,
3535,1.759005934574762e-07,2.0869742347576057e-08,,,,,,,,,
3536,8.097136872714519e-08,1.5065376746371913e-08,,,,,,,,,
3537,4.9771497133402685e-08,4.663862033398713e-09,,,,,,,,,
3538,2.262318500186233e-08,3.4619655817856914e-09,,,,,,,,,
3539,1.8122284219737724e-08,1.7720824740699635e-09,,,,,,,,,
3540,9.389120058893098e-09,1.5118615351384087e-09,,,,,,,,,
3541,4.226574990002946e-09,1.211602861715389e-09,,,,,,,,,
3542,2.410035865103102e-09,2.3767560603639673e-10,,,,,,,,,
3543,1.3353280135096076e-09,1.8275097479371722e-10,,,,,,,,,
3544,9.104647414482632e-10,1.7102245044132133e-10,,,,,,,,,
3545,4.996888376000848e-10,1.1577288369483693e-10,,,,,,,,,
3546,2.6918118302308073e-10,3.7099453022601115e-11,,,,,,,,,
3547,1.8194478855580806e-10,2.2371054380068958e-11,,,,,,,,,
3548,6.112589468835729e-11,1.8971260316502445e-11,,,,,,,,,
3549,3.981477370176258e-11,7.57691194137891e-12,,,,,,,,,
3550,2.4956364036228425e-11,2.809213867827733e-12,,,,,,,,,
3551,1.6871168702503528e-11,8.19984311221884e-13,,,,,,,,,
3552,8.828558910965302e-12,2.7067237096174626e-13,,,,,,,,,
3553,7.760906183430503e-12,0.3316672213727715,,,,,,,,,
3554,2.6994712625515715e-12,0.0013587808555425892,,,,,,,,,
3555,1.6115316224167295e-12,0.0005921624838316337,,,,,,,,,
3556,7.329132041656944e-13,0.0003177747582020563,,,,,,,,,
3557,5.460681322518656e-13,0.00022633523533380275,,,,,,,,,
3558,4.903649734548462e-13,6.202779384323067e-05,,,,,,,,,
3559,2.584443621097693e-13,5.378228576177514e-06,,,,,,,,,
3560,9.246031574934039e-14,2.1128791140851683e-06,,,,,,,,,
3561,4.8455190218712466e-14,1.5777973432155849e-06,,,,,,,,,
3562,3.631818297092205e-14,6.184169700078175e-07,,,,,,,,,
3563,1.7750492682760596e-14,3.590888337309632e-07,,,,,,,,,
3564,1.1106786175395421e-14,2.2536987990241842e-07,,,,,,,,,
3565,9.602183994115946e-15,1.789232085611329e-07,,,,,,,,,
3566,7.438327295757221e-15,9.809078151981464e-08,,,,,,,,,
3567,2.8631449473371283e-15,8.444198051465632e-08,,,,,,,,,
3568,2.232807026615911e-15,4.397062147060891e-08,,,,,,,,,
3569,8.100860953524577e-16,2.084706051682527e-08,,,,,,,,,
3570,3.6306202019766587e-16,1.5152469957714203e-08,,,,,,,,,
3571,2.2136380493570174e-16,4.6134199621161946e-09,,,,,,,,,
3572,1.3106757507369107e-16,3.4758873325578794e-09,,,,,,,,,
3573,1.095483550748191e-16,1.7839426079920364e-09,,,,,,,,,
3574,7.198458814143589e-17,1.4716656361943322e-09,,,,,,,,,
3575,3.063631568595459e-17,1.2090088274518508e-09,,,,,,,,,
3576,3.063631568595459e-17,2.408277920811228e-10,,,,,,,,,
3577,3.063631568595459e-17,1.8456518810117838e-10,,,,,,,,,
3578,3.063631568595459e-17,1.640683582039701e-10,,,,,,,,,
3579,3.063631568595459e-17,1.144641095702765e-10,,,,,,,,,
3580,3.063631568595459e-17,3.6960553976485515e-11,,,,,,,,,
3581,3.063631568595459e-17,2.121037747605778e-11,,,,,,,,,
3582,3.063631568595459e-17,1.893928652727477e-11,,,,,,,,,
3583,3.063631568595459e-17,6.974954517449513e-12,,,,,,,,,
3584,1.7653946294795003e-17,2.424261406738625e-12,,,,,,,,,
3585,1.3121105923750799e-17,8.412649777730465e-13,,,,,,,,,
3586,0.3084994287886974,2.733084375710557e-13,,,,,,,,,
3587,0.0007232198941583411,0.3316672219176883,,,,,,,,,
3588,0.0004522630024523449,0.0013587808587054878,,,,,,,,,
3589,0.00026961547433969,0.0005921624816006606,,,,,,,,,
3590,0.0002404915196256275,0.0003177747582012239,,,,,,,,,
3591,1.5113186754174727e-05,0.0002263352350707936,,,,,,,,,
3592,5.707613745432013e-06,6.20277936664044e-05,,,,,,,,,
3593,4.0142961423435824e-06,5.378228554575602e-06,,,,,,,,,
3594,2.574120190351498e-06,2.112879115037631e-06,,,,,,,,,
3595,1.0960448411879878e-06,1.577797330523201e-06,,,,,,,,,
3596,7.294554036698858e-07,6.184169698538581e-07,,,,,,,,,
3597,2.6895337086119844e-07,3.590888337289583e-07,,,,,,,,,
3598,1.7590063535939744e-07,2.2536987822227594e-07,,,,,,,,,
3599,8.097136260795558e-08,1.7892320970626956e-07,,,,,,,,,
3600,4.9771504812893084e-08,9.809078200726094e-08,,,,,,,,,
3601,2.2623183508091538e-08,8.444198064061523e-08,,,,,,,,,
3602,1.8122282824485525e-08,4.397062143650381e-08,,,,,,,,,
3603,9.389121892456098e-09,2.0847060489462542e-08,,,,,,,,,
3604,4.226575449230501e-09,1.5152469955101364e-08,,,,,,,,,
3605,2.4100367487634964e-09,4.613419930347645e-09,,,,,,,,,
3606,1.3353279807538654e-09,3.4758873312081316e-09,,,,,,,,,
3607,9.104648791429905e-10,1.783942604388745e-09,,,,,,,,,
3608,4.996889298890106e-10,1.4716656353156977e-09,,,,,,,,,
3609,2.69181137732685e-10,1.2090088261821532e-09,,,,,,,,,
3610,1.819448142996019e-10,2.408277927481081e-10,,,,,,,,,
3611,6.112587965730307e-11,1.8456518868972925e-10,,,,,,,,,
3612,3.981478535139296e-11,1.6406835882605418e-10,,,,,,,,,
3613,2.495636970336123e-11,1.144641098738169e-10,,,,,,,,,
3614,1.6871171888295327e-11,3.6960554187056876e-11,,,,,,,,,
3615,8.828550669786364e-12,2.1210377147694234e-11,,,,,,,,,
3616,7.760901382776351e-12,1.893928651493807e-11,,,,,,,,,
3617,2.6994711312835562e-12,6.97495455338234e-12,,,,,,,,,
3618,1.6115311657664564e-12,2.424261101569832e-12,,,,,,,,,
3619,7.329127882722973e-13,8.41264972798659e-13,,,,,,,,,
3620,5.460682138463975e-13,2.7330828748249213e-13,,,,,,,,,
3621,4.903652667289475e-13,0.33158972878637544,,,,,,,,,
3622,2.584430656609611e-13,0.001366217363447353,,,,,,,,,
3623,9.246016919751559e-14,0.0005916313610670495,,,,,,,,,
3624,4.845424172054037e-14,0.0003176933160544295,,,,,,,,,
3625,3.631806057712266e-14,0.00022652681570433934,,,,,,,,,
3626,1.7749544313269647e-14,6.324018710868861e-05,,,,,,,,,
3627,1.1106717849231087e-14,5.535134285338957e-06,,,,,,,,,
3628,9.60213855090325e-15,2.104865429108316e-06,,,,,,,,,
3629,7.43829800011245e-15,1.499336658979582e-06,,,,,,,,,
3630,2.8630794549140213e-15,6.150745360889395e-07,,,,,,,,,
3631,2.2324814626430967e-15,3.6004933922095075e-07,,,,,,,,,
3632,8.091216160747553e-16,2.2344044856632028e-07,,,,,,,,,
3633,3.6213325114178035e-16,1.7895639015039882e-07,,,,,,,,,
3634,2.2134238928106718e-16,1.0146737477379138e-07,,,,,,,,,
3635,1.3077343914961026e-16,8.470806581406266e-08,,,,,,,,,
3636,1.0974596960217245e-16,4.4730596121397294e-08,,,,,,,,,
3637,7.148273240717656e-17,2.0915900333599415e-08,,,,,,,,,
3638,3.0636316227038134e-17,1.5058119580933523e-08,,,,,,,,,
3639,3.0636316227038134e-17,4.697379150733346e-09,,,,,,,,,
3640,3.0636316227038134e-17,3.535570619899558e-09,,,,,,,,,
3641,3.0636316227038134e-17,1.7361592673464954e-09,,,,,,,,,
3642,3.0636316227038134e-17,1.4261661538889597e-09,,,,,,,,,
3643,3.0636316227038134e-17,1.2123625286500924e-09,,,,,,,,,
3644,3.0636316227038134e-17,2.437390753361369e-10,,,,,,,,,
3645,3.0636316227038134e-17,1.8538836590349536e-10,,,,,,,,,
3646,3.0636316227038134e-17,1.6277451183619179e-10,,,,,,,,,
3647,1.7682129531374203e-17,1.0906548258521937e-10,,,,,,,,,
3648,1.2873621542440056e-17,3.3500123258889315e-11,,,,,,,,,
3649,0.3081687355242542,2.3583128206681594e-11,,,,,,,,,
3650,0.0007962762563567565,1.829506355871832e-11,,,,,,,,,
3651,0.0004944602106780892,7.0191804202811905e-12,,,,,,,,,
3652,0.0002691552485828185,2.3915969718259362e-12,,,,,,,,,
3653,0.00024199033570846903,7.855128492081459e-13,,,,,,,,,
3654,2.9603878498784387e-05,2.6206491824119634e-13,,,,,,,,,
3655,7.48071117264408e-06,0.3315897290853371,,,,,,,,,
3656,6.2536889079104855e-06,0.001366217360951097,,,,,,,,,
3657,3.004889277148561e-06,0.0005916313593012179,,,,,,,,,
3658,1.144911570265048e-06,0.00031769331610286537,,,,,,,,,
3659,8.994744246474816e-07,0.00022652681563287779,,,,,,,,,
3660,6.040425632988723e-07,6.32401876282982e-05,,,,,,,,,
3661,3.643903139018683e-07,5.535134284068597e-06,,,,,,,,,
3662,2.1611279244489308e-07,2.1048654314490003e-06,,,,,,,,,
3663,4.8911186993319614e-08,1.499336646538122e-06,,,,,,,,,
3664,3.947208977014009e-08,6.150745411077273e-07,,,,,,,,,
3665,2.336243070546245e-08,3.6004933915190544e-07,,,,,,,,,
3666,1.9561242615406947e-08,2.234404489773434e-07,,,,,,,,,
3667,1.1007115791195984e-08,1.789563908767305e-07,,,,,,,,,
3668,5.346412574525101e-09,1.01467375444708e-07,,,,,,,,,
3669,3.255400318235356e-09,8.47080656155821e-08,,,,,,,,,
3670,2.45080209096139e-09,4.4730596021394665e-08,,,,,,,,,
3671,1.2906084294606962e-09,2.0915900255060945e-08,,,,,,,,,
3672,6.967953087845053e-10,1.505811959320113e-08,,,,,,,,,
3673,5.520917314817382e-10,4.697379157479945e-09,,,,,,,,,
3674,3.7145782079055195e-10,3.5355706262946065e-09,,,,,,,,,
3675,2.8920753710280624e-10,1.7361592735019032e-09,,,,,,,,,
3676,1.221563286932984e-10,1.4261661394848454e-09,,,,,,,,,
3677,8.90564053325409e-11,1.2123625283558791e-09,,,,,,,,,
3678,2.174893813216912e-11,2.4373907516936574e-10,,,,,,,,,
3679,1.4476095922241486e-11,1.8538836593860572e-10,,,,,,,,,
3680,1.0576933875532558e-11,1.6277451136788589e-10,,,,,,,,,
3681,7.32399413905433e-12,1.0906548209956412e-10,,,,,,,,,
3682,6.743848974240846e-12,3.350012347931474e-11,,,,,,,,,
3683,2.5491120150139664e-12,2.358312795329083e-11,,,,,,,,,
3684,1.1753973603597517e-12,1.8295063594142257e-11,,,,,,,,,
3685,1.0797618891156192e-12,7.01918037497338e-12,,,,,,,,,
3686,6.002987334172459e-13,2.3915966239984064e-12,,,,,,,,,
3687,3.3687347350027903e-13,7.855128043370107e-13,,,,,,,,,
3688,2.0540298479055448e-13,2.620646989145831e-13,,,,,,,,,
3689,9.155777858071011e-14,0.33158783799844294,,,,,,,,,
3690,3.936376755513577e-14,0.0013996175084403193,,,,,,,,,
3691,2.0222796044414162e-14,0.0005944207262318429,,,,,,,,,
3692,1.281003338156817e-14,0.0003164140870132012,,,,,,,,,
3693,6.994303782410235e-15,0.00022713530648287518,,,,,,,,,
3694,3.6643414273058424e-15,6.84930430391016e-05,,,,,,,,,
3695,2.5129936106746322e-15,5.901422209001714e-06,,,,,,,,,
3696,1.5751586066652124e-15,2.1172635618505074e-06,,,,,,,,,
3697,8.053173729738938e-16,1.422895232651521e-06,,,,,,,,,
3698,6.54483099695874e-16,6.054692687399196e-07,,,,,,,,,
3699,2.6846171092925233e-16,3.5959429624113284e-07,,,,,,,,,
3700,2.301181458683054e-16,2.2981870194536434e-07,,,,,,,,,
3701,1.4994813823951222e-16,1.7667996920047053e-07,,,,,,,,,
3702,8.371907475329487e-17,1.08373683774696e-07,,,,,,,,,
3703,4.792627784941699e-17,8.463907588382244e-08,,,,,,,,,
3704,3.060335571448238e-17,4.3117940472750366e-08,,,,,,,,,
3705,3.060335571448238e-17,1.9874419141620138e-08,,,,,,,,,
3706,3.060335571448238e-17,1.5574717988519267e-08,,,,,,,,,
3707,3.060335571448238e-17,4.426287262825591e-09,,,,,,,,,
3708,3.060335571448238e-17,3.4472375057056013e-09,,,,,,,,,
3709,3.060335571448238e-17,1.7468258972643073e-09,,,,,,,,,
3710,3.060335571448238e-17,1.5033556084247437e-09,,,,,,,,,
3711,8.853294478432732e-18,1.1931332307666665e-09,,,,,,,,,
3712,0.3081687273253715,2.473574836088583e-10,,,,,,,,,
3713,0.000796276198201801,1.9717909038839957e-10,,,,,,,,,
3714,0.0004944602292119046,1.8309307626625628e-10,,,,,,,,,
3715,0.0002691552542156905,8.504059485899537e-11,,,,,,,,,
3716,0.00024199031776247793,3.024466090923606e-11,,,,,,,,,
3717,2.9603878311389308e-05,1.982421875141271e-11,,,,,,,,,
3718,7.480710369154984e-06,1.5176463381452252e-11,,,,,,,,,
3719,6.253689138964171e-06,6.8724112801919935e-12,,,,,,,,,
3720,3.004888931156564e-06,2.730253192501802e-12,,,,,,,,,
3721,1.144911609005641e-06,7.125475602912719e-13,,,,,,,,,
3722,8.994743164065541e-07,3.130043257503874e-13,,,,,,,,,
3723,6.04042331106744e-07,0.3315878382047037,,,,,,,,,
3724,3.643903064247299e-07,0.0013996175026660138,,,,,,,,,
3725,2.1611279430276467e-07,0.0005944207263314344,,,,,,,,,
3726,4.891118929713156e-08,0.0003164140868738529,,,,,,,,,
3727,3.947211166053968e-08,0.00022713530623126756,,,,,,,,,
3728,2.3362427305869214e-08,6.849304261363605e-05,,,,,,,,,
3729,1.956124228194697e-08,5.901422197254672e-06,,,,,,,,,
3730,1.1007116083289858e-08,2.1172635717171584e-06,,,,,,,,,
3731,5.3464121000508065e-09,1.4228952396951798e-06,,,,,,,,,
3732,3.255400204354851e-09,6.054692664302698e-07,,,,,,,,,
3733,2.4508025870750244e-09,3.595942962845253e-07,,,,,,,,,
3734,1.2906086010105725e-09,2.2981870193190406e-07,,,,,,,,,
3735,6.967952312473072e-10,1.7667996904096305e-07,,,,,,,,,
3736,5.520917281456478e-10,1.0837368427727877e-07,,,,,,,,,
3737,3.7145774670500465e-10,8.463907600223894e-08,,,,,,,,,
3738,2.8920753305299024e-10,4.311794051784452e-08,,,,,,,,,
3739,1.2215633561849877e-10,1.9874419197053845e-08,,,,,,,,,
3740,8.905640735125872e-11,1.5574717961261006e-08,,,,,,,,,
3741,2.174893419862672e-11,4.42628727361138e-09,,,,,,,,,
3742,1.4476097531737614e-11,3.4472375031171836e-09,,,,,,,,,
3743,1.057693072037635e-11,1.7468258951968504e-09,,,,,,,,,
3744,7.323994839302321e-12,1.50335561324459e-09,,,,,,,,,
3745,6.743848198341116e-12,1.1931332290532549e-09,,,,,,,,,
3746,2.5491120529157307e-12,2.4735748306450384e-10,,,,,,,,,
3747,1.1753981790924248e-12,1.9717908930608776e-10,,,,,,,,,
3748,1.0797617682631538e-12,1.830930761821356e-10,,,,,,,,,
3749,6.002990342305392e-13,8.504059565468675e-11,,,,,,,,,
3750,3.368737149425954e-13,3.024466078945488e-11,,,,,,,,,
3751,2.0540297806867636e-13,1.982421884144942e-11,,,,,,,,,
3752,9.155748457712403e-14,1.5176463635082943e-11,,,,,,,,,
3753,3.936285005619645e-14,6.872411324594741e-12,,,,,,,,,
3754,2.0222593651924937e-14,2.7302533426325575e-12,,,,,,,,,
3755,1.2809963880780199e-14,7.125475597273721e-13,,,,,,,,,
3756,6.994376169627023e-15,3.130044465375426e-13,,,,,,,,,
3757,3.6640393970955936e-15,0.3318553904744765,,,,,,,,,
3758,2.509810384695238e-15,0.001389029981996991,,,,,,,,,
3759,1.5749667048973404e-15,0.0005928346136138483,,,,,,,,,
3760,8.053970785689513e-16,0.00031882360545403075,,,,,,,,,
3761,6.511991992098122e-16,0.00022814277867548704,,,,,,,,,
3762,2.6749389376563697e-16,6.201654904416203e-05,,,,,,,,,
3763,2.2955143012082015e-16,6.376122915524996e-06,,,,,,,,,
3764,1.4905258049440812e-16,2.064146072224472e-06,,,,,,,,,
3765,8.33461144554633e-17,1.6966554054012398e-06,,,,,,,,,
3766,5.037537332471888e-17,5.749933699638342e-07,,,,,,,,,
3767,4.865513774371123e-17,3.508081149293794e-07,,,,,,,,,
3768,3.0603354896153815e-17,2.3839063885930486e-07,,,,,,,,,
3769,3.0603354896153815e-17,1.7085551119289492e-07,,,,,,,,,
3770,3.0603354896153815e-17,1.0763185228466854e-07,,,,,,,,,
3771,3.0603354896153815e-17,8.703221028492005e-08,,,,,,,,,
3772,3.0603354896153815e-17,4.1692734934005817e-08,,,,,,,,,
3773,1.859172982923334e-17,2.1840431667260445e-08,,,,,,,,,
3774,8.13897481860921e-18,1.4308237473977642e-08,,,,,,,,,
3775,0.3307061738593804,3.732766225317854e-09,,,,,,,,,
3776,0.0011121560846800273,3.4524893262909826e-09,,,,,,,,,
3777,0.0005852794683467608,1.615183173293607e-09,,,,,,,,,
3778,0.0002574784308659116,1.4547054111091734e-09,,,,,,,,,
3779,0.00023816312440381695,1.0705029234512328e-09,,,,,,,,,
3780,6.397466184982964e-05,2.2575037938474607e-10,,,,,,,,,
3781,8.30496190174716e-06,1.873818489796244e-10,,,,,,,,,
3782,4.61353303079763e-06,1.1726496746884462e-10,,,,,,,,,
3783,2.484440474293719e-06,6.648997014169509e-11,,,,,,,,,
3784,1.60500112054999e-06,2.7497570698595478e-11,,,,,,,,,
3785,1.1637194363709932e-06,1.590485744484639e-11,,,,,,,,,
3786,7.036443327874236e-07,1.0706820607601154e-11,,,,,,,,,
3787,3.6687262701094086e-07,6.971994366843343e-12,,,,,,,,,
3788,1.6671241097156203e-07,2.0374499369865385e-12,,,,,,,,,
3789,1.0672177479319108e-07,5.387286680581762e-13,,,,,,,,,
3790,6.8359361774261e-08,2.1586955132195093e-13,,,,,,,,,
3791,3.094598254871785e-08,0.3318553903410626,,,,,,,,,
3792,1.7663807729638677e-08,0.001389029975674595,,,,,,,,,
3793,1.291479222551956e-08,0.0005928346137720177,,,,,,,,,
3794,5.985416171694272e-09,0.00031882360544867,,,,,,,,,
3795,4.194601753547919e-09,0.00022814277877761198,,,,,,,,,
3796,3.2123511284221677e-09,6.20165490093252e-05,,,,,,,,,
3797,1.828963542248991e-09,6.376122919697444e-06,,,,,,,,,
3798,1.3028539954845399e-09,2.0641460731102947e-06,,,,,,,,,
3799,9.833938319267931e-10,1.696655404607914e-06,,,,,,,,,
3800,5.73070597718648e-10,5.749933726106404e-07,,,,,,,,,
3801,3.576247012243743e-10,3.5080811496428427e-07,,,,,,,,,
3802,2.8451652026147414e-10,2.3839064009057024e-07,,,,,,,,,
3803,1.1046378412156918e-10,1.708555106635221e-07,,,,,,,,,
3804,7.92460073023808e-11,1.0763185263251754e-07,,,,,,,,,
3805,7.700476267091774e-11,8.703221014506611e-08,,,,,,,,,
3806,5.188773292019558e-11,4.1692734948439695e-08,,,,,,,,,
3807,1.4750722342093494e-11,2.18404316574896e-08,,,,,,,,,
3808,1.0137247860373962e-11,1.4308237461442565e-08,,,,,,,,,
3809,7.343757423927689e-12,3.73276623819394e-09,,,,,,,,,
3810,3.0074944423606424e-12,3.4524893274165086e-09,,,,,,,,,
3811,2.1076655723258486e-12,1.6151831680857666e-09,,,,,,,,,
3812,1.3105026055926538e-12,1.4547054161288623e-09,,,,,,,,,
3813,7.003867875610762e-13,1.0705029243040016e-09,,,,,,,,,
3814,6.386622389790652e-13,2.2575037883634763e-10,,,,,,,,,
3815,4.3107422182820963e-13,1.8738184882513684e-10,,,,,,,,,
3816,1.3825565142259932e-13,1.1726496687115498e-10,,,,,,,,,
3817,6.51763652872776e-14,6.648997021540202e-11,,,,,,,,,
3818,3.936316762670627e-14,2.7497569278498727e-11,,,,,,,,,
3819,1.6869768153470926e-14,1.5904857117169746e-11,,,,,,,,,
3820,1.4678977797995752e-14,1.0706820301745738e-11,,,,,,,,,
3821,1.2383627870315576e-14,6.971994321528661e-12,,,,,,,,,
3822,3.5332440252726113e-15,2.0374496787914447e-12,,,,,,,,,
3823,3.1211579536640857e-15,5.387286231575276e-13,,,,,,,,,
3824,2.3838567043076348e-15,2.1586940291642303e-13,,,,,,,,,
3825,1.5043436745359329e-15,0.3295822209384469,,,,,,,,,
3826,6.354623531814979e-16,0.0013495241224675207,,,,,,,,,
3827,2.7448374312846575e-16,0.0005933989664422801,,,,,,,,,
3828,1.268820687478539e-16,0.0003110066005691246,,,,,,,,,
3829,1.0092375441226589e-16,0.0002279881951801008,,,,,,,,,
3830,5.670587071882108e-17,2.868776652910221e-05,,,,,,,,,
3831,4.0161947274534496e-17,4.495702759009988e-06,,,,,,,,,
3832,3.2852972167890466e-17,2.1274348081317524e-06,,,,,,,,,
3833,3.2852972167890466e-17,1.7660415535966557e-06,,,,,,,,,
3834,3.2852972167890466e-17,3.552632403129192e-07,,,,,,,,,
3835,3.2852972167890466e-17,3.352473066729933e-07,,,,,,,,,
3836,2.920982969181533e-17,2.2648159873071256e-07,,,,,,,,,
3837,1.1548324014336825e-17,1.6229376380705757e-07,,,,,,,,,
3838,0.33070617701459065,9.753786217551201e-08,,,,,,,,,
3839,0.0011121560575606787,7.715661654571136e-08,,,,,,,,,
3840,0.0005852794678513235,2.677648569506308e-08,,,,,,,,,
3841,0.000257478437419623,1.9028590813939052e-08,,,,,,,,,
3842,0.00023816314172494794,1.0335250523630406e-08,,,,,,,,,
3843,6.397465763588075e-05,3.3360287727372306e-09,,,,,,,,,
3844,8.304963526811818e-06,1.8306572020983822e-09,,,,,,,,,
3845,4.613531949862461e-06,1.6784603196940027e-09,,,,,,,,,
3846,2.4844399081351587e-06,1.2219807887223587e-09,,,,,,,,,
3847,1.6050012576977577e-06,9.40369708754511e-10,,,,,,,,,
3848,1.1637196060570476e-06,2.124230385169907e-10,,,,,,,,,
3849,7.03644282052066e-07,8.716434281903817e-11,,,,,,,,,
3850,3.6687261193621636e-07,3.6335443269344386e-11,,,,,,,,,
3851,1.6671244321953462e-07,2.1433683628222873e-11,,,,,,,,,
3852,1.0672179383332556e-07,1.657469913491576e-11,,,,,,,,,
3853,6.835935440037205e-08,1.3057370673055652e-11,,,,,,,,,
3854,3.0945977644363394e-08,6.247059347152907e-12,,,,,,,,,
3855,1.7663806524937674e-08,8.748691393413459e-13,,,,,,,,,
3856,1.2914792845779706e-08,3.6717810320810663e-13,,,,,,,,,
3857,5.985415181504534e-09,1.830376895752042e-13,,,,,,,,,
3858,4.194602720682076e-09,5.83548630594668e-14,,,,,,,,,
3859,3.2123509956990185e-09,0.32958222087506567,,,,,,,,,
3860,1.8289631867474787e-09,0.0013495241158212549,,,,,,,,,
3861,1.3028539168396657e-09,0.0005933989676814499,,,,,,,,,
3862,9.833938318508517e-10,0.0003110066004885152,,,,,,,,,
3863,5.730708379304839e-10,0.00022798819520652004,,,,,,,,,
3864,3.5762465197801956e-10,2.8687766612203485e-05,,,,,,,,,
3865,2.845165732520029e-10,4.495702747604354e-06,,,,,,,,,
3866,1.1046370624067194e-10,2.127434797276177e-06,,,,,,,,,
3867,7.924598857065759e-11,1.766041584337201e-06,,,,,,,,,
3868,7.700477960672817e-11,3.552632348581771e-07,,,,,,,,,
3869,5.1887741265125806e-11,3.352473064025774e-07,,,,,,,,,
3870,1.475071997986838e-11,2.264815991464658e-07,,,,,,,,,
3871,1.0137246733875268e-11,1.622937639028285e-07,,,,,,,,,
3872,7.343757994789107e-12,9.753786235622726e-08,,,,,,,,,
3873,3.0074965474200038e-12,7.715661690952954e-08,,,,,,,,,
3874,2.1076654488543672e-12,2.67764856332169e-08,,,,,,,,,
3875,1.3105020389135653e-12,1.902859092690593e-08,,,,,,,,,
3876,7.003866216813473e-13,1.0335250526275129e-08,,,,,,,,,
3877,6.386626188850652e-13,3.3360287933458607e-09,,,,,,,,,
3878,4.310742808922355e-13,1.8306572004711415e-09,,,,,,,,,
3879,1.382555530613187e-13,1.6784603164249171e-09,,,,,,,,,
3880,6.517640940592791e-14,1.2219807891964626e-09,,,,,,,,,
3881,3.936321143512349e-14,9.403697031336067e-10,,,,,,,,,
3882,1.6869030840985892e-14,2.1242303878592455e-10,,,,,,,,,
3883,1.4678952804856126e-14,8.716434292284375e-11,,,,,,,,,
3884,1.2383474116767091e-14,3.6335443424100974e-11,,,,,,,,,
3885,3.5329434084906712e-15,2.1433683452239445e-11,,,,,,,,,
3886,3.121127780652033e-15,1.657469930845985e-11,,,,,,,,,
3887,2.383826503581743e-15,1.305737102991743e-11,,,,,,,,,
3888,1.504378716944175e-15,6.2470593248215784e-12,,,,,,,,,
3889,6.354372442819194e-16,8.748690875704426e-13,,,,,,,,,
3890,2.7442245901724027e-16,3.671779101824028e-13,,,,,,,,,
3891,1.2657573827933596e-16,1.8303740741873071e-13,,,,,,,,,
3892,1.0062437896456018e-16,5.835483706898104e-14,,,,,,,,,
3893,5.696515428196878e-17,0.33545010686012855,,,,,,,,,
3894,3.999835558310799e-17,0.0014022481190305409,,,,,,,,,
3895,3.2852972482731355e-17,0.0005305568028714865,,,,,,,,,
3896,3.2852972482731355e-17,0.00026252048451998167,,,,,,,,,
3897,3.2852972482731355e-17,0.00023439616755038247,,,,,,,,,
3898,3.2852972482731355e-17,1.5808728421051665e-05,,,,,,,,,
3899,3.015146683676245e-17,3.787445779246508e-06,,,,,,,,,
3900,1.1800912868558027e-17,2.339256847485616e-06,,,,,,,,,
3901,0.3216939040760805,1.519055731371321e-06,,,,,,,,,
3902,0.000980904855849797,3.205322212047666e-07,,,,,,,,,
3903,0.0005390882813025636,2.629000982263715e-07,,,,,,,,,
3904,0.00030796888003654834,1.6138996553403238e-07,,,,,,,,,
3905,0.0002322863891176764,9.099003331082913e-08,,,,,,,,,
3906,8.312016116202226e-05,5.925788052855763e-08,,,,,,,,,
3907,1.0672244981761079e-05,3.0543809886032204e-08,,,,,,,,,
3908,6.024049253051539e-06,1.4466890644339501e-08,,,,,,,,,
3909,4.94281058919406e-06,1.0029220041469136e-08,,,,,,,,,
3910,1.8276215805163665e-06,7.47820537463879e-09,,,,,,,,,
3911,1.3065580108116474e-06,3.2611783187864165e-09,,,,,,,,,
3912,6.31102798926596e-07,1.0266161522564345e-09,,,,,,,,,
3913,3.7415136440399525e-07,5.654977895713638e-10,,,,,,,,,
3914,2.3536462757937407e-07,2.5934267666393913e-10,,,,,,,,,
3915,8.264023047059518e-08,7.993399667171519e-11,,,,,,,,,
3916,6.497488877028389e-08,5.6206958096868046e-11,,,,,,,,,
3917,2.5850741701621525e-08,4.194654618884287e-11,,,,,,,,,
3918,1.796693293035573e-08,1.398888809095039e-11,,,,,,,,,
3919,1.272437806050014e-08,7.31972958808405e-12,,,,,,,,,
3920,1.0251955110517835e-08,2.1936376964443745e-12,,,,,,,,,
3921,3.931787135903769e-09,1.3586296739110495e-12,,,,,,,,,
3922,2.752427103565743e-09,8.249271578633066e-13,,,,,,,,,
3923,2.0647766488710467e-09,2.8679400193293037e-13,,,,,,,,,
3924,1.4091770886557237e-09,1.6142839709017357e-13,,,,,,,,,
3925,9.131531711544662e-10,7.389546142881861e-14,,,,,,,,,
3926,5.837000633797969e-10,5.260691988414799e-14,,,,,,,,,
3927,4.4149760568215916e-10,0.335450107108026,,,,,,,,,
3928,3.294695607739146e-10,0.0014022481202310107,,,,,,,,,
3929,1.8455315557917715e-10,0.0005305568030489104,,,,,,,,,
3930,8.156320141501031e-11,0.00026252048450474614,,,,,,,,,
3931,3.5727266662550494e-11,0.0002343961673903951,,,,,,,,,
3932,2.5000273761591442e-11,1.5808728580976595e-05,,,,,,,,,
3933,2.020456715085799e-11,3.7874457744673066e-06,,,,,,,,,
3934,1.3711054428778982e-11,2.339256852440753e-06,,,,,,,,,
3935,1.024145282312738e-11,1.5190557335673052e-06,,,,,,,,,
3936,7.06816520269167e-12,3.2053222056533534e-07,,,,,,,,,
3937,3.2381184760725797e-12,2.629000986882043e-07,,,,,,,,,
3938,1.7996862311947003e-12,1.6138996562043866e-07,,,,,,,,,
3939,1.1088531255094197e-12,9.099003348243214e-08,,,,,,,,,
3940,9.374601016509505e-13,5.925788044057938e-08,,,,,,,,,
3941,7.13849060077784e-13,3.054380968743136e-08,,,,,,,,,
3942,2.4365251807966656e-13,1.4466890653003032e-08,,,,,,,,,
3943,6.726873934728852e-14,1.002922004356736e-08,,,,,,,,,
3944,5.165252831917868e-14,7.478205351502057e-09,,,,,,,,,
3945,3.86003624310486e-14,3.261178332577474e-09,,,,,,,,,
3946,2.555860061309823e-14,1.0266161529750669e-09,,,,,,,,,
3947,1.7959620003400737e-14,5.654977878451456e-10,,,,,,,,,
3948,1.1152818136950716e-14,2.5934267589485503e-10,,,,,,,,,
3949,7.100726688037291e-15,7.993399691181598e-11,,,,,,,,,
3950,3.8150021709630535e-15,5.620695839380918e-11,,,,,,,,,
3951,2.223834532427423e-15,4.1946546571015434e-11,,,,,,,,,
3952,1.3576402689720297e-15,1.3988887968014155e-11,,,,,,,,,
3953,9.219397544407057e-16,7.319729595547144e-12,,,,,,,,,
3954,6.739545058112036e-16,2.1936376956326506e-12,,,,,,,,,
3955,3.4710926239757126e-16,1.358629619551227e-12,,,,,,,,,
3956,2.1717950843107926e-16,8.24927218382671e-13,,,,,,,,,
3957,8.518545267140456e-17,2.867940119750057e-13,,,,,,,,,
3958,5.789092336612122e-17,1.6142841413378717e-13,,,,,,,,,
3959,3.9144908928533155e-17,7.38954561975551e-14,,,,,,,,,
3960,3.1953373504536904e-17,5.260692477701897e-14,,,,,,,,,
3961,3.1953373504536904e-17,0.3226423917916472,,,,,,,,,
3962,3.1953373504536904e-17,0.0011511921336060645,,,,,,,,,
3963,8.85849907732457e-18,0.0003060200442876902,,,,,,,,,
3964,0.3216938965036378,0.0002503448880187289,,,,,,,,,
3965,0.0009809047206109133,0.00024120740524265075,,,,,,,,,
3966,0.0005390882826498103,7.203040676487178e-06,,,,,,,,,
3967,0.0003079688895884214,1.6316394290157264e-06,,,,,,,,,
3968,0.0002322863723264301,1.441505745788528e-06,,,,,,,,,
3969,8.312017131150952e-05,4.0447566788472315e-07,,,,,,,,,
3970,1.0672243078569589e-05,2.0127493854068984e-07,,,,,,,,,
3971,6.024049235323987e-06,1.3773039245973713e-07,,,,,,,,,
3972,4.942810282583152e-06,6.372365071795488e-08,,,,,,,,,
3973,1.8276216160775778e-06,4.5103313583425674e-08,,,,,,,,,
3974,1.306558051086396e-06,1.8350354543699298e-08,,,,,,,,,
3975,6.311028730092351e-07,1.3857311694400276e-08,,,,,,,,,
3976,3.7415135191098555e-07,3.3400033934847647e-09,,,,,,,,,
3977,2.3536461838109712e-07,2.225447820545919e-09,,,,,,,,,
3978,8.26402251383635e-08,4.018937590011586e-10,,,,,,,,,
3979,6.497486259278526e-08,2.2611952246914912e-10,,,,,,,,,
3980,2.5850742391738678e-08,1.8747839688861448e-10,,,,,,,,,
3981,1.7966934060546855e-08,1.0093529217657438e-10,,,,,,,,,
3982,1.272437933169655e-08,4.974217537302918e-11,,,,,,,,,
3983,1.0251954476885341e-08,1.2383110982301441e-11,,,,,,,,,
3984,3.931787869726183e-09,6.3059415526576644e-12,,,,,,,,,
3985,2.752426903656941e-09,3.62131530837337e-12,,,,,,,,,
3986,2.0647773000617283e-09,1.4830362800962444e-12,,,,,,,,,
3987,1.4091773953951063e-09,8.571724626959537e-13,,,,,,,,,
3988,9.131532503092825e-10,3.9654399324645075e-13,,,,,,,,,
3989,5.836999113238476e-10,2.901876181773354e-13,,,,,,,,,
3990,4.4149760782305536e-10,1.4477021566293625e-13,,,,,,,,,
3991,3.294695541800054e-10,1.069999423748375e-13,,,,,,,,,
3992,1.8455313076033561e-10,4.7928682664390236e-14,,,,,,,,,
3993,8.156322495865788e-11,1.4288334280534392e-14,,,,,,,,,
3994,3.572726296979955e-11,1.0744988497941428e-14,,,,,,,,,
3995,2.5000265882756036e-11,0.3226423919772625,,,,,,,,,
3996,2.0204568710909836e-11,0.0011511921358931477,,,,,,,,,
3997,1.371105085992445e-11,0.00030602004358719814,,,,,,,,,
3998,1.024144962271503e-11,0.0002503448885920622,,,,,,,,,
3999,7.068161428334442e-12,0.00024120740508145328,,,,,,,,,
4000,3.2381194984272676e-12,7.203040696020195e-06,,,,,,,,,
4001,1.7996856436033262e-12,1.6316394233483405e-06,,,,,,,,,
4002,1.1088533619224336e-12,1.4415057443862497e-06,,,,,,,,,
4003,9.374598457681246e-13,4.0447566819853366e-07,,,,,,,,,
4004,7.13849592933464e-13,2.0127493832518846e-07,,,,,,,,,
4005,2.4365282411152855e-13,1.3773039258212696e-07,,,,,,,,,
4006,6.726899747363494e-14,6.372365075970506e-08,,,,,,,,,
4007,5.1652525023772373e-14,4.5103313819576335e-08,,,,,,,,,
4008,3.860114334339708e-14,1.8350354364718175e-08,,,,,,,,,
4009,2.5558572343260118e-14,1.3857311689108546e-08,,,,,,,,,
4010,1.7959704683591087e-14,3.340003406804641e-09,,,,,,,,,
4011,1.1152634797481649e-14,2.2254478277231168e-09,,,,,,,,,
4012,7.101179405420033e-15,4.018937619242739e-10,,,,,,,,,
4013,3.816130621909891e-15,2.2611952371467273e-10,,,,,,,,,
4014,2.2234559409023464e-15,1.874783974920276e-10,,,,,,,,,
4015,1.360184427490407e-15,1.0093529295987398e-10,,,,,,,,,
4016,9.219454536217781e-16,4.9742175504237245e-11,,,,,,,,,
4017,6.740358333064564e-16,1.2383111062328718e-11,,,,,,,,,
4018,3.4745940260821603e-16,6.305941492692428e-12,,,,,,,,,
4019,2.1879392234477718e-16,3.621315208977806e-12,,,,,,,,,
4020,8.512816294673171e-17,1.4830362776823706e-12,,,,,,,,,
4021,5.73359556440005e-17,8.571724599017306e-13,,,,,,,,,
4022,3.9617966752612316e-17,3.965440912343225e-13,,,,,,,,,
4023,3.195337274873167e-17,2.9018763776286557e-13,,,,,,,,,
4024,3.195337274873167e-17,1.4477025764262474e-13,,,,,,,,,
4025,3.195337274873167e-17,1.0700001330219463e-13,,,,,,,,,
4026,8.905379886772573e-18,4.792871470801532e-14,,,,,,,,,
4027,0.3165862465033238,1.4288353720098038e-14,,,,,,,,,
4028,0.0009266213245108715,1.074499993490244e-14,,,,,,,,,
4029,0.0006097784754622813,,,,,,,,,,
4030,0.00032564386406096316,,,,,,,,,,
4031,0.000265320642185836,,,,,,,,,,
4032,0.00010333652726495808,,,,,,,,,,
4033,7.152605421695041e-06,,,,,,,,,,
4034,5.16654318434106e-06,,,,,,,,,,
4035,2.4598848275188768e-06,,,,,,,,,,
4036,1.6828899975444614e-06,,,,,,,,,,
4037,1.3370979804146537e-06,,,,,,,,,,
4038,6.715994850929725e-07,,,,,,,,,,
4039,3.4024067709647097e-07,,,,,,,,,,
4040,3.250262036740912e-07,,,,,,,,,,
4041,9.394331696189193e-08,,,,,,,,,,
4042,7.361704444167757e-08,,,,,,,,,,
4043,2.6866017033495193e-08,,,,,,,,,,
4044,2.5410834595267728e-08,,,,,,,,,,
4045,1.5081735233064385e-08,,,,,,,,,,
4046,8.171422701079658e-09,,,,,,,,,,
4047,4.946077678651925e-09,,,,,,,,,,
4048,3.299244288854022e-09,,,,,,,,,,
4049,1.7381449881017996e-09,,,,,,,,,,
4050,1.4314823908404711e-09,,,,,,,,,,
4051,8.525333730162307e-10,,,,,,,,,,
4052,6.055781676716197e-10,,,,,,,,,,
4053,4.2774420225067713e-10,,,,,,,,,,
4054,3.429789070677826e-10,,,,,,,,,,
4055,2.151340362686538e-10,,,,,,,,,,
4056,1.0728829796151574e-10,,,,,,,,,,
4057,5.875956421963088e-11,,,,,,,,,,
4058,4.1470275466632065e-11,,,,,,,,,,
4059,2.383370664633773e-11,,,,,,,,,,
4060,1.76304010115536e-11,,,,,,,,,,
4061,1.3191591379744618e-11,,,,,,,,,,
4062,1.0764835605208895e-11,,,,,,,,,,
4063,4.0537390604878415e-12,,,,,,,,,,
4064,1.615903868174597e-12,,,,,,,,,,
4065,1.2468466185105808e-12,,,,,,,,,,
4066,7.310457640648656e-13,,,,,,,,,,
4067,3.8637520262979525e-13,,,,,,,,,,
4068,3.4248742783707185e-13,,,,,,,,,,
4069,2.4177721189480355e-13,,,,,,,,,,
4070,1.4707918955612445e-13,,,,,,,,,,
4071,6.911165967785865e-14,,,,,,,,,,
4072,4.3340441672640184e-14,,,,,,,,,,
4073,3.41789536445768e-14,,,,,,,,,,
4074,2.1804488657990442e-14,,,,,,,,,,
4075,1.6378000714873274e-14,,,,,,,,,,
4076,1.0788715584936606e-14,,,,,,,,,,
4077,7.986270572395783e-15,,,,,,,,,,
4078,6.001162216229858e-15,,,,,,,,,,
4079,2.704738846651385e-15,,,,,,,,,,
4080,1.0592107263663128e-15,,,,,,,,,,
4081,8.851299177393358e-16,,,,,,,,,,
4082,4.57665134882306e-16,,,,,,,,,,
4083,2.888163728110912e-16,,,,,,,,,,
4084,1.4255593869517359e-16,,,,,,,,,,
4085,7.750441624120151e-17,,,,,,,,,,
4086,6.242844279136176e-17,,,,,,,,,,
4087,3.144327067373347e-17,,,,,,,,,,
4088,3.144327067373347e-17,,,,,,,,,,
4089,1.0651572530000198e-17,,,,,,,,,,
4090,0.31658625441179844,,,,,,,,,,
4091,0.00092662148936461,,,,,,,,,,
4092,0.000609778498041457,,,,,,,,,,
4093,0.00032564385818945404,,,,,,,,,,
4094,0.0002653206395587133,,,,,,,,,,
4095,0.00010333653220821031,,,,,,,,,,
4096,7.1526053108866215e-06,,,,,,,,,,
4097,5.166542404307144e-06,,,,,,,,,,
4098,2.459885127344746e-06,,,,,,,,,,
4099,1.6828898570653272e-06,,,,,,,,,,
4100,1.3370980108037558e-06,,,,,,,,,,
4101,6.715994513759273e-07,,,,,,,,,,
4102,3.402406559301755e-07,,,,,,,,,,
4103,3.2502622278978347e-07,,,,,,,,,,
4104,9.394331510868276e-08,,,,,,,,,,
4105,7.361704498760335e-08,,,,,,,,,,
4106,2.686601099348065e-08,,,,,,,,,,
4107,2.541082633740728e-08,,,,,,,,,,
4108,1.5081734822518117e-08,,,,,,,,,,
4109,8.171423589824881e-09,,,,,,,,,,
4110,4.946078098892444e-09,,,,,,,,,,
4111,3.2992432933006155e-09,,,,,,,,,,
4112,1.7381449280337813e-09,,,,,,,,,,
4113,1.4314820359493436e-09,,,,,,,,,,
4114,8.525331114000214e-10,,,,,,,,,,
4115,6.055782595566738e-10,,,,,,,,,,
4116,4.277441708703358e-10,,,,,,,,,,
4117,3.429789506793382e-10,,,,,,,,,,
4118,2.1513397723948794e-10,,,,,,,,,,
4119,1.0728829203343648e-10,,,,,,,,,,
4120,5.875955928907014e-11,,,,,,,,,,
4121,4.147029923737685e-11,,,,,,,,,,
4122,2.3833713781857805e-11,,,,,,,,,,
4123,1.7630396969693167e-11,,,,,,,,,,
4124,1.3191589077637875e-11,,,,,,,,,,
4125,1.0764835199163827e-11,,,,,,,,,,
4126,4.053738471910056e-12,,,,,,,,,,
4127,1.6159036327459102e-12,,,,,,,,,,
4128,1.2468463430017255e-12,,,,,,,,,,
4129,7.31044808322971e-13,,,,,,,,,,
4130,3.8637529524505436e-13,,,,,,,,,,
4131,3.4248674785085237e-13,,,,,,,,,,
4132,2.4177705462392364e-13,,,,,,,,,,
4133,1.4707906697841362e-13,,,,,,,,,,
4134,6.911162948015019e-14,,,,,,,,,,
4135,4.3339482191648714e-14,,,,,,,,,,
4136,3.41787472520264e-14,,,,,,,,,,
4137,2.180365295935887e-14,,,,,,,,,,
4138,1.637780560375398e-14,,,,,,,,,,
4139,1.0787756339523428e-14,,,,,,,,,,
4140,7.9860803112939e-15,,,,,,,,,,
4141,6.000649342683108e-15,,,,,,,,,,
4142,2.704523720387862e-15,,,,,,,,,,
4143,1.0589408891432403e-15,,,,,,,,,,
4144,8.851012993000557e-16,,,,,,,,,,
4145,4.576045125987824e-16,,,,,,,,,,
4146,2.8847408695971255e-16,,,,,,,,,,
4147,1.4252241394820722e-16,,,,,,,,,,
4148,7.745366541804341e-17,,,,,,,,,,
4149,6.219872691596243e-17,,,,,,,,,,
4150,3.144327146306171e-17,,,,,,,,,,
4151,3.144327146306171e-17,,,,,,,,,,
4152,1.0633084507661862e-17,,,,,,,,,,
4153,0.3154778178020542,,,,,,,,,,
4154,0.001816986217889147,,,,,,,,,,
4155,0.0005714970107230929,,,,,,,,,,
4156,0.000266218334384197,,,,,,,,,,
4157,0.00024207473910885732,,,,,,,,,,
4158,0.0001106662402578445,,,,,,,,,,
4159,1.2253280954658355e-05,,,,,,,,,,
4160,6.975005972040832e-06,,,,,,,,,,
4161,4.744469749859667e-06,,,,,,,,,,
4162,1.7787591765491304e-06,,,,,,,,,,
4163,8.784703626895497e-07,,,,,,,,,,
4164,5.968107262565853e-07,,,,,,,,,,
4165,3.4628435540473306e-07,,,,,,,,,,
4166,2.682789800663516e-07,,,,,,,,,,
4167,8.101344432238902e-08,,,,,,,,,,
4168,7.261659409794842e-08,,,,,,,,,,
4169,3.344895630082701e-08,,,,,,,,,,
4170,1.9027246017445115e-08,,,,,,,,,,
4171,1.2899873155169523e-08,,,,,,,,,,
4172,7.247217942024729e-09,,,,,,,,,,
4173,6.255138767384439e-09,,,,,,,,,,
4174,3.3256409934199015e-09,,,,,,,,,,
4175,2.7316164170440088e-09,,,,,,,,,,
4176,1.5262407693384574e-09,,,,,,,,,,
4177,1.1380594021573465e-09,,,,,,,,,,
4178,5.171204382584715e-10,,,,,,,,,,
4179,4.502470050762807e-10,,,,,,,,,,
4180,2.9447294125856015e-10,,,,,,,,,,
4181,1.3176336377157043e-10,,,,,,,,,,
4182,1.249176235950714e-10,,,,,,,,,,
4183,5.5167616610839435e-11,,,,,,,,,,
4184,4.72224785228821e-11,,,,,,,,,,
4185,3.0113539916084926e-11,,,,,,,,,,
4186,1.9897919884188215e-11,,,,,,,,,,
4187,1.5863360007582805e-11,,,,,,,,,,
4188,1.0170954667827861e-11,,,,,,,,,,
4189,3.4821758033396993e-12,,,,,,,,,,
4190,2.814492739666906e-12,,,,,,,,,,
4191,1.4468099995086496e-12,,,,,,,,,,
4192,8.899963491414369e-13,,,,,,,,,,
4193,5.191348068500049e-13,,,,,,,,,,
4194,2.9338979246776853e-13,,,,,,,,,,
4195,1.5549299998680107e-13,,,,,,,,,,
4196,1.4361621460843495e-13,,,,,,,,,,
4197,6.128972938015468e-14,,,,,,,,,,
4198,4.982498156249576e-14,,,,,,,,,,
4199,3.6247140348348494e-14,,,,,,,,,,
4200,2.815768516770713e-14,,,,,,,,,,
4201,2.0117733303392892e-14,,,,,,,,,,
4202,1.6805220726027988e-14,,,,,,,,,,
4203,7.639569142683036e-15,,,,,,,,,,
4204,6.0516792742998e-15,,,,,,,,,,
4205,4.490905903127265e-15,,,,,,,,,,
4206,3.527809003132491e-15,,,,,,,,,,
4207,1.5543026181456633e-15,,,,,,,,,,
4208,1.252130781494146e-15,,,,,,,,,,
4209,5.05645845504624e-16,,,,,,,,,,
4210,4.523487012901518e-16,,,,,,,,,,
4211,2.4895597739410577e-16,,,,,,,,,,
4212,3.182423769839046e-17,,,,,,,,,,
4213,3.133319054255525e-17,,,,,,,,,,
4214,3.133319054255525e-17,,,,,,,,,,
4215,3.133319054255525e-17,,,,,,,,,,
4216,0.3154778209777619,,,,,,,,,,
4217,0.0018169861591822377,,,,,,,,,,
4218,0.000571497007287257,,,,,,,,,,
4219,0.0002662183365427367,,,,,,,,,,
4220,0.00024207478006488899,,,,,,,,,,
4221,0.00011066623595399092,,,,,,,,,,
4222,1.225328217329253e-05,,,,,,,,,,
4223,6.975005427434711e-06,,,,,,,,,,
4224,4.744469990602311e-06,,,,,,,,,,
4225,1.7787591804669008e-06,,,,,,,,,,
4226,8.784704098909476e-07,,,,,,,,,,
4227,5.968107073580843e-07,,,,,,,,,,
4228,3.4628430951920776e-07,,,,,,,,,,
4229,2.6827898902368797e-07,,,,,,,,,,
4230,8.101346814942719e-08,,,,,,,,,,
4231,7.261658594183038e-08,,,,,,,,,,
4232,3.344897409781704e-08,,,,,,,,,,
4233,1.9027244280083475e-08,,,,,,,,,,
4234,1.2899874987672462e-08,,,,,,,,,,
4235,7.247217843762244e-09,,,,,,,,,,
4236,6.255138608039363e-09,,,,,,,,,,
4237,3.3256410007428297e-09,,,,,,,,,,
4238,2.731615725228257e-09,,,,,,,,,,
4239,1.5262402193176548e-09,,,,,,,,,,
4240,1.1380596030817645e-09,,,,,,,,,,
4241,5.171204233322685e-10,,,,,,,,,,
4242,4.5024699440378587e-10,,,,,,,,,,
4243,2.9447296783340637e-10,,,,,,,,,,
4244,1.3176332629159677e-10,,,,,,,,,,
4245,1.2491765867405322e-10,,,,,,,,,,
4246,5.5167631382159095e-11,,,,,,,,,,
4247,4.7222501512583006e-11,,,,,,,,,,
4248,3.011354333225977e-11,,,,,,,,,,
4249,1.9897914948504445e-11,,,,,,,,,,
4250,1.5863354741290018e-11,,,,,,,,,,
4251,1.017095225157044e-11,,,,,,,,,,
4252,3.482176021667228e-12,,,,,,,,,,
4253,2.8144917000456418e-12,,,,,,,,,,
4254,1.4468110778331683e-12,,,,,,,,,,
4255,8.899963005448134e-13,,,,,,,,,,
4256,5.191349090383061e-13,,,,,,,,,,
4257,2.93389694925741e-13,,,,,,,,,,
4258,1.554923524224236e-13,,,,,,,,,,
4259,1.4361620025843735e-13,,,,,,,,,,
4260,6.128900469610146e-14,,,,,,,,,,
4261,4.982236886544148e-14,,,,,,,,,,
4262,3.624715841573305e-14,,,,,,,,,,
4263,2.8155538830669923e-14,,,,,,,,,,
4264,2.0117720449334352e-14,,,,,,,,,,
4265,1.680528078880322e-14,,,,,,,,,,
4266,7.638956064393886e-15,,,,,,,,,,
4267,6.048463610234331e-15,,,,,,,,,,
4268,4.490540713874288e-15,,,,,,,,,,
4269,3.5271966366274102e-15,,,,,,,,,,
4270,1.5534325342352364e-15,,,,,,,,,,
4271,1.2490254540631513e-15,,,,,,,,,,
4272,5.032409684059322e-16,,,,,,,,,,
4273,4.521977344338786e-16,,,,,,,,,,
4274,2.448971166204124e-16,,,,,,,,,,
4275,3.133319085980429e-17,,,,,,,,,,
4276,3.133319085980429e-17,,,,,,,,,,
4277,3.133319085980429e-17,,,,,,,,,,
4278,2.9787678185147524e-17,,,,,,,,,,
4279,0.3427802882929779,,,,,,,,,,
4280,0.0015856599819119082,,,,,,,,,,
4281,0.0005018257245985396,,,,,,,,,,
4282,0.0003219937606229117,,,,,,,,,,
4283,0.00017491048514390326,,,,,,,,,,
4284,0.00011786751677803913,,,,,,,,,,
4285,8.609726685018444e-06,,,,,,,,,,
4286,7.254570331291369e-06,,,,,,,,,,
4287,2.7282607882474533e-06,,,,,,,,,,
4288,2.0351697797917045e-06,,,,,,,,,,
4289,1.3211031285535994e-06,,,,,,,,,,
4290,5.797817015102069e-07,,,,,,,,,,
4291,4.1453589287183183e-07,,,,,,,,,,
4292,3.1652702397406326e-07,,,,,,,,,,
4293,9.928948345707716e-08,,,,,,,,,,
4294,8.940728247244379e-08,,,,,,,,,,
4295,4.1167095116169935e-08,,,,,,,,,,
4296,2.4208239374463678e-08,,,,,,,,,,
4297,9.84276824716588e-09,,,,,,,,,,
4298,7.492067355513022e-09,,,,,,,,,,
4299,3.58208837460793e-09,,,,,,,,,,
4300,2.3303057464435273e-09,,,,,,,,,,
4301,2.2553350629945966e-09,,,,,,,,,,
4302,2.134913628139207e-09,,,,,,,,,,
4303,1.0453428421628993e-09,,,,,,,,,,
4304,6.821314073691165e-10,,,,,,,,,,
4305,5.777462476469668e-10,,,,,,,,,,
4306,3.0536875680090696e-10,,,,,,,,,,
4307,2.2482246480545534e-10,,,,,,,,,,
4308,1.177932059310765e-10,,,,,,,,,,
4309,8.102977647932143e-11,,,,,,,,,,
4310,5.7118808488193424e-11,,,,,,,,,,
4311,3.4789682635339974e-11,,,,,,,,,,
4312,2.18816021212815e-11,,,,,,,,,,
4313,1.0917154368683559e-11,,,,,,,,,,
4314,6.42178557161923e-12,,,,,,,,,,
4315,3.947704460399585e-12,,,,,,,,,,
4316,3.103052187068735e-12,,,,,,,,,,
4317,1.896378280906122e-12,,,,,,,,,,
4318,1.1957403435047174e-12,,,,,,,,,,
4319,7.689852368658268e-13,,,,,,,,,,
4320,3.4280493799404507e-13,,,,,,,,,,
4321,3.0335796191537326e-13,,,,,,,,,,
4322,1.6536185643240489e-13,,,,,,,,,,
4323,9.083416481922757e-14,,,,,,,,,,
4324,4.795386810804401e-14,,,,,,,,,,
4325,4.02400120514518e-14,,,,,,,,,,
4326,2.524825221760487e-14,,,,,,,,,,
4327,2.3036945448851294e-14,,,,,,,,,,
4328,1.4352670528755762e-14,,,,,,,,,,
4329,1.0649629498233972e-14,,,,,,,,,,
4330,9.386043982839002e-15,,,,,,,,,,
4331,8.171776584144887e-15,,,,,,,,,,
4332,5.2384652283382394e-15,,,,,,,,,,
4333,3.085543451884214e-15,,,,,,,,,,
4334,1.6236201722065985e-15,,,,,,,,,,
4335,5.237840367807353e-16,,,,,,,,,,
4336,2.1546502722139663e-16,,,,,,,,,,
4337,1.1953981447723544e-16,,,,,,,,,,
4338,8.282604155492118e-17,,,,,,,,,,
4339,3.4058197222945385e-17,,,,,,,,,,
4340,3.4058197222945385e-17,,,,,,,,,,
4341,1.6898275296550558e-17,,,,,,,,,,
4342,0.3427802948636282,,,,,,,,,,
4343,0.0015856602605088474,,,,,,,,,,
4344,0.0005018256821371006,,,,,,,,,,
4345,0.00032199376144598614,,,,,,,,,,
4346,0.0001749104594879535,,,,,,,,,,
4347,0.0001178675352428375,,,,,,,,,,
4348,8.609727096297225e-06,,,,,,,,,,
4349,7.254570403337099e-06,,,,,,,,,,
4350,2.728260706448744e-06,,,,,,,,,,
4351,2.0351697318598668e-06,,,,,,,,,,
4352,1.3211030935172748e-06,,,,,,,,,,
4353,5.797817770547561e-07,,,,,,,,,,
4354,4.145359001812739e-07,,,,,,,,,,
4355,3.1652699787189363e-07,,,,,,,,,,
4356,9.92894754666017e-08,,,,,,,,,,
4357,8.940727853026807e-08,,,,,,,,,,
4358,4.1167095584163546e-08,,,,,,,,,,
4359,2.420824378708019e-08,,,,,,,,,,
4360,9.84276824409808e-09,,,,,,,,,,
4361,7.49207113798521e-09,,,,,,,,,,
4362,3.58208851568693e-09,,,,,,,,,,
4363,2.3303053749717528e-09,,,,,,,,,,
4364,2.2553353138132958e-09,,,,,,,,,,
4365,2.1349130766537054e-09,,,,,,,,,,
4366,1.0453425481554995e-09,,,,,,,,,,
4367,6.82131462112586e-10,,,,,,,,,,
4368,5.777462119929372e-10,,,,,,,,,,
4369,3.0536876154079156e-10,,,,,,,,,,
4370,2.2482241877984786e-10,,,,,,,,,,
4371,1.1779318023431e-10,,,,,,,,,,
4372,8.102979048368257e-11,,,,,,,,,,
4373,5.7118796050804227e-11,,,,,,,,,,
4374,3.4789681763419276e-11,,,,,,,,,,
4375,2.1881598292520906e-11,,,,,,,,,,
4376,1.0917156958379015e-11,,,,,,,,,,
4377,6.421789368963162e-12,,,,,,,,,,
4378,3.94770476386416e-12,,,,,,,,,,
4379,3.1030532883480706e-12,,,,,,,,,,
4380,1.8963787005951097e-12,,,,,,,,,,
4381,1.1957410354779795e-12,,,,,,,,,,
4382,7.68985086272661e-13,,,,,,,,,,
4383,3.42804980233879e-13,,,,,,,,,,
4384,3.033579682867682e-13,,,,,,,,,,
4385,1.6536070128833983e-13,,,,,,,,,,
4386,9.083415762481147e-14,,,,,,,,,,
4387,4.79532094156847e-14,,,,,,,,,,
4388,4.023988670804196e-14,,,,,,,,,,
4389,2.5242390570147014e-14,,,,,,,,,,
4390,2.3027129788214336e-14,,,,,,,,,,
4391,1.4352452877507512e-14,,,,,,,,,,
4392,1.064967001736771e-14,,,,,,,,,,
4393,9.383176409494955e-15,,,,,,,,,,
4394,8.170714624170102e-15,,,,,,,,,,
4395,5.238439755375429e-15,,,,,,,,,,
4396,3.0827838752781615e-15,,,,,,,,,,
4397,1.6237250226893574e-15,,,,,,,,,,
4398,5.224729750218516e-16,,,,,,,,,,
4399,2.1533590164443066e-16,,,,,,,,,,
4400,1.192942269488421e-16,,,,,,,,,,
4401,7.985318276744284e-17,,,,,,,,,,
4402,3.405819787905808e-17,,,,,,,,,,
4403,3.405819787905808e-17,,,,,,,,,,
4404,1.7307527995355655e-17,,,,,,,,,,
4405,0.32093647377748535,,,,,,,,,,
4406,0.0012072479618784441,,,,,,,,,,
4407,0.0006046099113378911,,,,,,,,,,
4408,0.00030070709510682947,,,,,,,,,,
4409,0.0002484587285908432,,,,,,,,,,
4410,0.00012236568356538616,,,,,,,,,,
4411,1.3707606668192637e-05,,,,,,,,,,
4412,5.936670233553383e-06,,,,,,,,,,
4413,4.6086945044433176e-06,,,,,,,,,,
4414,1.8233449478944952e-06,,,,,,,,,,
4415,9.308739522316454e-07,,,,,,,,,,
4416,6.668418064765918e-07,,,,,,,,,,
4417,4.0291384662743465e-07,,,,,,,,,,
4418,2.856564135095025e-07,,,,,,,,,,
4419,1.0234486372213437e-07,,,,,,,,,,
4420,8.030168272477727e-08,,,,,,,,,,
4421,3.161278968175797e-08,,,,,,,,,,
4422,1.6046395771029237e-08,,,,,,,,,,
4423,1.4614250701249876e-08,,,,,,,,,,
4424,7.959874343827502e-09,,,,,,,,,,
4425,3.3671367099270365e-09,,,,,,,,,,
4426,2.636687923327594e-09,,,,,,,,,,
4427,2.449937140927059e-09,,,,,,,,,,
4428,2.1663372106348805e-09,,,,,,,,,,
4429,1.534752877358402e-09,,,,,,,,,,
4430,5.709280850187946e-10,,,,,,,,,,
4431,4.988273513824443e-10,,,,,,,,,,
4432,4.046746925446608e-10,,,,,,,,,,
4433,2.122640719555168e-10,,,,,,,,,,
4434,1.1948275248962968e-10,,,,,,,,,,
4435,7.663789610387432e-11,,,,,,,,,,
4436,5.210265450070749e-11,,,,,,,,,,
4437,2.5992038272591234e-11,,,,,,,,,,
4438,1.9907668599846096e-11,,,,,,,,,,
4439,9.760675077544155e-12,,,,,,,,,,
4440,8.924481553399007e-12,,,,,,,,,,
4441,3.813529119475991e-12,,,,,,,,,,
4442,3.2598549613726563e-12,,,,,,,,,,
4443,1.905734688527046e-12,,,,,,,,,,
4444,1.4207104482768487e-12,,,,,,,,,,
4445,7.467820059139226e-13,,,,,,,,,,
4446,3.2234284432106284e-13,,,,,,,,,,
4447,1.6525047677862413e-13,,,,,,,,,,
4448,1.1303096699919027e-13,,,,,,,,,,
4449,7.489672096669403e-14,,,,,,,,,,
4450,5.398663419147951e-14,,,,,,,,,,
4451,4.8258584542649386e-14,,,,,,,,,,
4452,3.9451226747117786e-14,,,,,,,,,,
4453,2.684728622399872e-14,,,,,,,,,,
4454,2.1828130408896126e-14,,,,,,,,,,
4455,1.6431544528087688e-14,,,,,,,,,,
4456,7.460064417539166e-15,,,,,,,,,,
4457,5.31677612888117e-15,,,,,,,,,,
4458,4.02360516967001e-15,,,,,,,,,,
4459,2.93237155780479e-15,,,,,,,,,,
4460,1.9077842677199384e-15,,,,,,,,,,
4461,7.555081273697935e-16,,,,,,,,,,
4462,3.5223324070337103e-16,,,,,,,,,,
4463,2.8063808762965226e-16,,,,,,,,,,
4464,2.3566775136775766e-16,,,,,,,,,,
4465,3.75093910015406e-17,,,,,,,,,,
4466,3.187777195147e-17,,,,,,,,,,
4467,2.0686844178871338e-17,,,,,,,,,,
4468,0.32093646487761707,,,,,,,,,,
4469,0.0012072483908926405,,,,,,,,,,
4470,0.0006046099799000094,,,,,,,,,,
4471,0.0003007070850287375,,,,,,,,,,
4472,0.0002484587342707968,,,,,,,,,,
4473,0.00012236566482442268,,,,,,,,,,
4474,1.3707604425481471e-05,,,,,,,,,,
4475,5.936670161677165e-06,,,,,,,,,,
4476,4.608694723278589e-06,,,,,,,,,,
4477,1.8233449595632995e-06,,,,,,,,,,
4478,9.308740023553848e-07,,,,,,,,,,
4479,6.668417569396974e-07,,,,,,,,,,
4480,4.029138772173707e-07,,,,,,,,,,
4481,2.85656412411052e-07,,,,,,,,,,
4482,1.0234486497019776e-07,,,,,,,,,,
4483,8.030165630315059e-08,,,,,,,,,,
4484,3.16127905171042e-08,,,,,,,,,,
4485,1.6046399965177965e-08,,,,,,,,,,
4486,1.46142515581363e-08,,,,,,,,,,
4487,7.959871622992097e-09,,,,,,,,,,
4488,3.367136489742975e-09,,,,,,,,,,
4489,2.6366870984647257e-09,,,,,,,,,,
4490,2.4499371078373575e-09,,,,,,,,,,
4491,2.16633692692638e-09,,,,,,,,,,
4492,1.5347535795783899e-09,,,,,,,,,,
4493,5.709281796371246e-10,,,,,,,,,,
4494,4.988273423124914e-10,,,,,,,,,,
4495,4.0467466291760544e-10,,,,,,,,,,
4496,2.1226407212054048e-10,,,,,,,,,,
4497,1.194827348845275e-10,,,,,,,,,,
4498,7.663790678498212e-11,,,,,,,,,,
4499,5.21026597980336e-11,,,,,,,,,,
4500,2.5992045177952154e-11,,,,,,,,,,
4501,1.9907668890498542e-11,,,,,,,,,,
4502,9.760681047289797e-12,,,,,,,,,,
4503,8.924477595579925e-12,,,,,,,,,,
4504,3.813528008413287e-12,,,,,,,,,,
4505,3.2598553239175715e-12,,,,,,,,,,
4506,1.905734307438091e-12,,,,,,,,,,
4507,1.4207104549577892e-12,,,,,,,,,,
4508,7.467815826146649e-13,,,,,,,,,,
4509,3.223430291848677e-13,,,,,,,,,,
4510,1.6525099043329975e-13,,,,,,,,,,
4511,1.130310357600752e-13,,,,,,,,,,
4512,7.489969810429811e-14,,,,,,,,,,
4513,5.3987622813271194e-14,,,,,,,,,,
4514,4.8259505326378807e-14,,,,,,,,,,
4515,3.945161156688261e-14,,,,,,,,,,
4516,2.6848805679303847e-14,,,,,,,,,,
4517,2.1831326147305257e-14,,,,,,,,,,
4518,1.6432204742524945e-14,,,,,,,,,,
4519,7.46159435440194e-15,,,,,,,,,,
4520,5.317369822350906e-15,,,,,,,,,,
4521,4.024634612815419e-15,,,,,,,,,,
4522,2.932509875384338e-15,,,,,,,,,,
4523,1.909012760389941e-15,,,,,,,,,,
4524,7.556135990114234e-16,,,,,,,,,,
4525,3.542029550723315e-16,,,,,,,,,,
4526,2.8064421069765083e-16,,,,,,,,,,
4527,2.376980392846045e-16,,,,,,,,,,
4528,3.7480387841366207e-17,,,,,,,,,,
4529,3.187777106344239e-17,,,,,,,,,,
4530,2.0726769422686102e-17,,,,,,,,,,
4531,0.3234332526144417,,,,,,,,,,
4532,0.0009586391774933919,,,,,,,,,,
4533,0.0006891171315899148,,,,,,,,,,
4534,0.00026215915217762254,,,,,,,,,,
4535,0.00023595096795721234,,,,,,,,,,
4536,0.00012500710199241812,,,,,,,,,,
4537,6.81325599598095e-06,,,,,,,,,,
4538,5.0110266548517055e-06,,,,,,,,,,
4539,3.999894069407922e-06,,,,,,,,,,
4540,2.074804322068211e-06,,,,,,,,,,
4541,1.3684779165161457e-06,,,,,,,,,,
4542,6.938048885433246e-07,,,,,,,,,,
4543,3.3514989738547366e-07,,,,,,,,,,
4544,2.0293667887346454e-07,,,,,,,,,,
4545,1.2267664752171284e-07,,,,,,,,,,
4546,8.238273356782614e-08,,,,,,,,,,
4547,3.580371366063825e-08,,,,,,,,,,
4548,2.0734980504172328e-08,,,,,,,,,,
4549,1.049077864607444e-08,,,,,,,,,,
4550,8.778629309056519e-09,,,,,,,,,,
4551,6.606397686045794e-09,,,,,,,,,,
4552,2.8818904752529787e-09,,,,,,,,,,
4553,2.6398441565568195e-09,,,,,,,,,,
4554,1.809087014149819e-09,,,,,,,,,,
4555,1.0628777854100141e-09,,,,,,,,,,
4556,8.495430307456875e-10,,,,,,,,,,
4557,4.915202314130728e-10,,,,,,,,,,
4558,4.032071142269353e-10,,,,,,,,,,
4559,1.685731771800535e-10,,,,,,,,,,
4560,1.1186235285736738e-10,,,,,,,,,,
4561,7.4071842569695e-11,,,,,,,,,,
4562,3.7720930736691914e-11,,,,,,,,,,
4563,2.698645326531081e-11,,,,,,,,,,
4564,1.8449909031171333e-11,,,,,,,,,,
4565,1.4829286210776467e-11,,,,,,,,,,
4566,8.915156456327116e-12,,,,,,,,,,
4567,3.233568640273308e-12,,,,,,,,,,
4568,2.7212516265059813e-12,,,,,,,,,,
4569,1.9800247322627784e-12,,,,,,,,,,
4570,1.823179773247892e-12,,,,,,,,,,
4571,1.2192322431548277e-12,,,,,,,,,,
4572,6.235865546378489e-13,,,,,,,,,,
4573,3.4488801950942397e-13,,,,,,,,,,
4574,1.8402375211096164e-13,,,,,,,,,,
4575,8.730848438018107e-14,,,,,,,,,,
4576,7.49739769487447e-14,,,,,,,,,,
4577,7.219748112532622e-14,,,,,,,,,,
4578,5.5835115200859234e-14,,,,,,,,,,
4579,2.5764239457357918e-14,,,,,,,,,,
4580,2.0719680632997174e-14,,,,,,,,,,
4581,1.519176966329543e-14,,,,,,,,,,
4582,8.989068464402163e-15,,,,,,,,,,
4583,7.105763374118378e-15,,,,,,,,,,
4584,5.4006554526489986e-15,,,,,,,,,,
4585,2.5185820586447973e-15,,,,,,,,,,
4586,1.245177231552635e-15,,,,,,,,,,
4587,6.256530205259463e-16,,,,,,,,,,
4588,4.576955782802718e-16,,,,,,,,,,
4589,2.809071404611862e-16,,,,,,,,,,
4590,5.0298031007528405e-17,,,,,,,,,,
4591,3.8446104507198814e-17,,,,,,,,,,
4592,3.212669958848908e-17,,,,,,,,,,
4593,3.212669958848908e-17,,,,,,,,,,
4594,0.3234332540644236,,,,,,,,,,
4595,0.0009586391917702293,,,,,,,,,,
4596,0.00068911712206448,,,,,,,,,,
4597,0.0002621591734394828,,,,,,,,,,
4598,0.00023595089899288118,,,,,,,,,,
4599,0.00012500715674995287,,,,,,,,,,
4600,6.813255056423019e-06,,,,,,,,,,
4601,5.011027712272721e-06,,,,,,,,,,
4602,3.99989373856968e-06,,,,,,,,,,
4603,2.0748043112113407e-06,,,,,,,,,,
4604,1.368477818212382e-06,,,,,,,,,,
4605,6.938049669722376e-07,,,,,,,,,,
4606,3.351499289781121e-07,,,,,,,,,,
4607,2.029366810508716e-07,,,,,,,,,,
4608,1.226766240323564e-07,,,,,,,,,,
4609,8.238274195555933e-08,,,,,,,,,,
4610,3.580371390354792e-08,,,,,,,,,,
4611,2.073497838834057e-08,,,,,,,,,,
4612,1.0490781793865992e-08,,,,,,,,,,
4613,8.778629257435507e-09,,,,,,,,,,
4614,6.6063975610497325e-09,,,,,,,,,,
4615,2.8818902469647467e-09,,,,,,,,,,
4616,2.639844062263886e-09,,,,,,,,,,
4617,1.8090869825126058e-09,,,,,,,,,,
4618,1.0628780292952653e-09,,,,,,,,,,
4619,8.495430714713101e-10,,,,,,,,,,
4620,4.915202174939093e-10,,,,,,,,,,
4621,4.0320710507389543e-10,,,,,,,,,,
4622,1.6857323489538621e-10,,,,,,,,,,
4623,1.1186234032694891e-10,,,,,,,,,,
4624,7.407187492136141e-11,,,,,,,,,,
4625,3.772092664151727e-11,,,,,,,,,,
4626,2.6986452879868882e-11,,,,,,,,,,
4627,1.84499065909322e-11,,,,,,,,,,
4628,1.4829290135930654e-11,,,,,,,,,,
4629,8.915153587952595e-12,,,,,,,,,,
4630,3.2335690860246376e-12,,,,,,,,,,
4631,2.721252294977622e-12,,,,,,,,,,
4632,1.98002467686551e-12,,,,,,,,,,
4633,1.823179493670926e-12,,,,,,,,,,
4634,1.2192325289792156e-12,,,,,,,,,,
4635,6.235868897844939e-13,,,,,,,,,,
4636,3.4488811100703626e-13,,,,,,,,,,
4637,1.840237440961676e-13,,,,,,,,,,
4638,8.730853445088165e-14,,,,,,,,,,
4639,7.49745717723998e-14,,,,,,,,,,
4640,7.219755287937634e-14,,,,,,,,,,
4641,5.583565777662732e-14,,,,,,,,,,
4642,2.5764418998562785e-14,,,,,,,,,,
4643,2.0721342642691313e-14,,,,,,,,,,
4644,1.5191782032216102e-14,,,,,,,,,,
4645,8.989421172485218e-15,,,,,,,,,,
4646,7.109174092586624e-15,,,,,,,,,,
4647,5.401147397862284e-15,,,,,,,,,,
4648,2.5185910626184754e-15,,,,,,,,,,
4649,1.2452151446490798e-15,,,,,,,,,,
4650,6.264947636059556e-16,,,,,,,,,,
4651,4.577878891726322e-16,,,,,,,,,,
4652,2.8182880750012977e-16,,,,,,,,,,
4653,5.104947271388212e-17,,,,,,,,,,
4654,3.847009674223169e-17,,,,,,,,,,
4655,3.2126699733694493e-17,,,,,,,,,,
4656,3.2126699733694493e-17,,,,,,,,,,
4657,0.3103633829151086,,,,,,,,,,
4658,0.0011236635222096572,,,,,,,,,,
4659,0.0005076145673835387,,,,,,,,,,
4660,0.0002728614629771678,,,,,,,,,,
4661,0.00026538042488233733,,,,,,,,,,
4662,0.0001260335483155832,,,,,,,,,,
4663,1.004221346036739e-05,,,,,,,,,,
4664,6.72378615250104e-06,,,,,,,,,,
4665,4.204368617774327e-06,,,,,,,,,,
4666,1.7626865162960821e-06,,,,,,,,,,
4667,1.1307078071913078e-06,,,,,,,,,,
4668,6.626225880900277e-07,,,,,,,,,,
4669,3.960715370929757e-07,,,,,,,,,,
4670,2.8311509508709506e-07,,,,,,,,,,
4671,1.0452618347932163e-07,,,,,,,,,,
4672,5.417368512947345e-08,,,,,,,,,,
4673,5.315335827884871e-08,,,,,,,,,,
4674,2.4045727383913102e-08,,,,,,,,,,
4675,1.4436073814143797e-08,,,,,,,,,,
4676,6.584736544720197e-09,,,,,,,,,,
4677,4.656889835895778e-09,,,,,,,,,,
4678,4.271623499246869e-09,,,,,,,,,,
4679,2.92848402321015e-09,,,,,,,,,,
4680,2.024696820058848e-09,,,,,,,,,,
4681,1.5357673027471418e-09,,,,,,,,,,
4682,4.869074231761656e-10,,,,,,,,,,
4683,4.4833553346608314e-10,,,,,,,,,,
4684,3.126263051627534e-10,,,,,,,,,,
4685,2.2608206033195227e-10,,,,,,,,,,
4686,1.5274593394849165e-10,,,,,,,,,,
4687,1.0082689197249565e-10,,,,,,,,,,
4688,5.989574875321049e-11,,,,,,,,,,
4689,3.929459722069473e-11,,,,,,,,,,
4690,2.3764955498210316e-11,,,,,,,,,,
4691,1.7676036988701505e-11,,,,,,,,,,
4692,7.337063551624874e-12,,,,,,,,,,
4693,5.6754921964305886e-12,,,,,,,,,,
4694,3.442589331838373e-12,,,,,,,,,,
4695,3.122000929429569e-12,,,,,,,,,,
4696,1.3743822929822913e-12,,,,,,,,,,
4697,6.561767672087266e-13,,,,,,,,,,
4698,5.119840758196635e-13,,,,,,,,,,
4699,1.9156457649291425e-13,,,,,,,,,,
4700,1.329146996222419e-13,,,,,,,,,,
4701,1.2549732234053905e-13,,,,,,,,,,
4702,6.99833637972418e-14,,,,,,,,,,
4703,4.4710298473655074e-14,,,,,,,,,,
4704,4.1473193693442194e-14,,,,,,,,,,
4705,2.794108542883689e-14,,,,,,,,,,
4706,1.8286092292888643e-14,,,,,,,,,,
4707,1.7236663784821656e-14,,,,,,,,,,
4708,1.2131479578792593e-14,,,,,,,,,,
4709,5.5776795731439314e-15,,,,,,,,,,
4710,4.966387972644979e-15,,,,,,,,,,
4711,2.7727688233753277e-15,,,,,,,,,,
4712,1.3033323673475861e-15,,,,,,,,,,
4713,1.0295906130012964e-15,,,,,,,,,,
4714,5.59685201929058e-16,,,,,,,,,,
4715,2.706599439034475e-16,,,,,,,,,,
4716,1.8617475251085057e-16,,,,,,,,,,
4717,3.270194857770017e-17,,,,,,,,,,
4718,3.0822628609246725e-17,,,,,,,,,,
4719,3.0822628609246725e-17,,,,,,,,,,
4720,0.3103633908852215,,,,,,,,,,
4721,0.001123663760107483,,,,,,,,,,
4722,0.000507614602364607,,,,,,,,,,
4723,0.0002728614951101815,,,,,,,,,,
4724,0.0002653804313536173,,,,,,,,,,
4725,0.00012603354590918204,,,,,,,,,,
4726,1.0042211680221601e-05,,,,,,,,,,
4727,6.723786106667216e-06,,,,,,,,,,
4728,4.204367847221261e-06,,,,,,,,,,
4729,1.7626866510871047e-06,,,,,,,,,,
4730,1.1307076635963576e-06,,,,,,,,,,
4731,6.62622670235417e-07,,,,,,,,,,
4732,3.9607154123237015e-07,,,,,,,,,,
4733,2.83115062123151e-07,,,,,,,,,,
4734,1.0452619052016866e-07,,,,,,,,,,
4735,5.4173665533018076e-08,,,,,,,,,,
4736,5.3153348376434496e-08,,,,,,,,,,
4737,2.4045725192515227e-08,,,,,,,,,,
4738,1.4436075241578669e-08,,,,,,,,,,
4739,6.584734148034303e-09,,,,,,,,,,
4740,4.656889682630524e-09,,,,,,,,,,
4741,4.271623564669963e-09,,,,,,,,,,
4742,2.928484458370548e-09,,,,,,,,,,
4743,2.024697276729217e-09,,,,,,,,,,
4744,1.5357672956460558e-09,,,,,,,,,,
4745,4.869075218697644e-10,,,,,,,,,,
4746,4.4833559648465566e-10,,,,,,,,,,
4747,3.1262629103443366e-10,,,,,,,,,,
4748,2.2608210131599408e-10,,,,,,,,,,
4749,1.5274595629587515e-10,,,,,,,,,,
4750,1.0082690712989567e-10,,,,,,,,,,
4751,5.989575436506829e-11,,,,,,,,,,
4752,3.9294588626484895e-11,,,,,,,,,,
4753,2.3764954710557915e-11,,,,,,,,,,
4754,1.767603665820263e-11,,,,,,,,,,
4755,7.337065068842054e-12,,,,,,,,,,
4756,5.6754901350995976e-12,,,,,,,,,,
4757,3.442589027889008e-12,,,,,,,,,,
4758,3.1220018637612995e-12,,,,,,,,,,
4759,1.374381768397555e-12,,,,,,,,,,
4760,6.561766514779264e-13,,,,,,,,,,
4761,5.11984272198047e-13,,,,,,,,,,
4762,1.9156451191997239e-13,,,,,,,,,,
4763,1.3291413010685522e-13,,,,,,,,,,
4764,1.2549730989542684e-13,,,,,,,,,,
4765,6.998334512788935e-14,,,,,,,,,,
4766,4.471028061515832e-14,,,,,,,,,,
4767,4.147319570825149e-14,,,,,,,,,,
4768,2.7939349335840392e-14,,,,,,,,,,
4769,1.8285933200759348e-14,,,,,,,,,,
4770,1.7236525942717473e-14,,,,,,,,,,
4771,1.213065821961138e-14,,,,,,,,,,
4772,5.577375324403111e-15,,,,,,,,,,
4773,4.964652391415569e-15,,,,,,,,,,
4774,2.7717943009920924e-15,,,,,,,,,,
4775,1.3016237837662333e-15,,,,,,,,,,
4776,1.0295842057999096e-15,,,,,,,,,,
4777,5.593706484200847e-16,,,,,,,,,,
4778,2.7063751617310016e-16,,,,,,,,,,
4779,1.8554497133828154e-16,,,,,,,,,,
4780,3.266146739588496e-17,,,,,,,,,,
4781,3.0822629404943375e-17,,,,,,,,,,
4782,3.0822629404943375e-17,,,,,,,,,,
4783,0.3204954213838102,,,,,,,,,,
4784,0.0008567428832975375,,,,,,,,,,
4785,0.0004866573121260695,,,,,,,,,,
4786,0.00029654068545271144,,,,,,,,,,
4787,0.000274081755482881,,,,,,,,,,
4788,0.00011788647541621362,,,,,,,,,,
4789,8.2591691404502e-06,,,,,,,,,,
4790,5.564689422059593e-06,,,,,,,,,,
4791,5.367943780734952e-06,,,,,,,,,,
4792,1.5179799881246142e-06,,,,,,,,,,
4793,1.0587007558821833e-06,,,,,,,,,,
4794,7.689975848157004e-07,,,,,,,,,,
4795,3.604677179438342e-07,,,,,,,,,,
4796,2.3431633404041865e-07,,,,,,,,,,
4797,1.0172404344446312e-07,,,,,,,,,,
4798,6.05214434815141e-08,,,,,,,,,,
4799,4.199930158620261e-08,,,,,,,,,,
4800,2.1320204238064242e-08,,,,,,,,,,
4801,1.2196545594248437e-08,,,,,,,,,,
4802,8.539102254219318e-09,,,,,,,,,,
4803,5.012776793627228e-09,,,,,,,,,,
4804,4.424559252809696e-09,,,,,,,,,,
4805,2.638350105372373e-09,,,,,,,,,,
4806,1.7179997974624775e-09,,,,,,,,,,
4807,1.2709585152645994e-09,,,,,,,,,,
4808,7.869491165465454e-10,,,,,,,,,,
4809,4.501242360153435e-10,,,,,,,,,,
4810,3.499655095990834e-10,,,,,,,,,,
4811,3.040578972088696e-10,,,,,,,,,,
4812,1.6187891074969948e-10,,,,,,,,,,
4813,7.956805710339686e-11,,,,,,,,,,
4814,6.183323987258218e-11,,,,,,,,,,
4815,2.973816494906666e-11,,,,,,,,,,
4816,2.038814362396745e-11,,,,,,,,,,
4817,1.0888739293198637e-11,,,,,,,,,,
4818,9.280025349904584e-12,,,,,,,,,,
4819,3.674433583317406e-12,,,,,,,,,,
4820,2.7766153698089995e-12,,,,,,,,,,
4821,2.3310750821410322e-12,,,,,,,,,,
4822,2.1335198252002955e-12,,,,,,,,,,
4823,7.178189858680112e-13,,,,,,,,,,
4824,3.6923435659375905e-13,,,,,,,,,,
4825,2.8002747999592647e-13,,,,,,,,,,
4826,1.6274755014467233e-13,,,,,,,,,,
4827,7.57402715706623e-14,,,,,,,,,,
4828,6.152435969552998e-14,,,,,,,,,,
4829,5.050429866069544e-14,,,,,,,,,,
4830,3.083281433545196e-14,,,,,,,,,,
4831,2.6500962951735156e-14,,,,,,,,,,
4832,2.284088985807192e-14,,,,,,,,,,
4833,1.8584762206248876e-14,,,,,,,,,,
4834,1.0865433037899215e-14,,,,,,,,,,
4835,5.527040448949935e-15,,,,,,,,,,
4836,3.2696783509431627e-15,,,,,,,,,,
4837,2.841493278523093e-15,,,,,,,,,,
4838,2.4509326692433006e-15,,,,,,,,,,
4839,1.0846168503799961e-15,,,,,,,,,,
4840,6.48601271892807e-16,,,,,,,,,,
4841,2.3842023827438195e-16,,,,,,,,,,
4842,1.0425599127108439e-16,,,,,,,,,,
4843,3.1833483697101914e-17,,,,,,,,,,
4844,3.1833483697101914e-17,,,,,,,,,,
4845,3.1170723079877516e-17,,,,,,,,,,
4846,0.3204954268007091,,,,,,,,,,
4847,0.000856742836945669,,,,,,,,,,
4848,0.00048665729650037453,,,,,,,,,,
4849,0.00029654066251937267,,,,,,,,,,
4850,0.0002740817740402307,,,,,,,,,,
4851,0.00011788651770540413,,,,,,,,,,
4852,8.259169303103355e-06,,,,,,,,,,
4853,5.564688980777838e-06,,,,,,,,,,
4854,5.367943138858609e-06,,,,,,,,,,
4855,1.517979947538652e-06,,,,,,,,,,
4856,1.0587007367998412e-06,,,,,,,,,,
4857,7.689976627806195e-07,,,,,,,,,,
4858,3.604676431930278e-07,,,,,,,,,,
4859,2.3431634151620854e-07,,,,,,,,,,
4860,1.0172403334265112e-07,,,,,,,,,,
4861,6.052144058485149e-08,,,,,,,,,,
4862,4.199930517669945e-08,,,,,,,,,,
4863,2.1320201622069625e-08,,,,,,,,,,
4864,1.2196548489677522e-08,,,,,,,,,,
4865,8.539104427416186e-09,,,,,,,,,,
4866,5.01277552294916e-09,,,,,,,,,,
4867,4.424558109190744e-09,,,,,,,,,,
4868,2.6383500944052545e-09,,,,,,,,,,
4869,1.7179998556587504e-09,,,,,,,,,,
4870,1.2709583851180162e-09,,,,,,,,,,
4871,7.869491477994564e-10,,,,,,,,,,
4872,4.5012425641806656e-10,,,,,,,,,,
4873,3.4996546444085397e-10,,,,,,,,,,
4874,3.0405789982003604e-10,,,,,,,,,,
4875,1.6187891338229227e-10,,,,,,,,,,
4876,7.956804025498135e-11,,,,,,,,,,
4877,6.183325177680289e-11,,,,,,,,,,
4878,2.973816710129264e-11,,,,,,,,,,
4879,2.0388141393750185e-11,,,,,,,,,,
4880,1.088873832754896e-11,,,,,,,,,,
4881,9.280024437737038e-12,,,,,,,,,,
4882,3.674433593428046e-12,,,,,,,,,,
4883,2.776614296258798e-12,,,,,,,,,,
4884,2.3310752889395418e-12,,,,,,,,,,
4885,2.133519462832644e-12,,,,,,,,,,
4886,7.178188318228291e-13,,,,,,,,,,
4887,3.692344400634658e-13,,,,,,,,,,
4888,2.8002777695726255e-13,,,,,,,,,,
4889,1.6274755866897175e-13,,,,,,,,,,
4890,7.574079239110625e-14,,,,,,,,,,
4891,6.152469877537179e-14,,,,,,,,,,
4892,5.050501421264529e-14,,,,,,,,,,
4893,3.083373008023423e-14,,,,,,,,,,
4894,2.6501068786703296e-14,,,,,,,,,,
4895,2.284085919478031e-14,,,,,,,,,,
4896,1.8584949732129405e-14,,,,,,,,,,
4897,1.0865394316278531e-14,,,,,,,,,,
4898,5.528163322678032e-15,,,,,,,,,,
4899,3.269458866228364e-15,,,,,,,,,,
4900,2.841602725760624e-15,,,,,,,,,,
4901,2.4523195223384686e-15,,,,,,,,,,
4902,1.0847217628563737e-15,,,,,,,,,,
4903,6.488455177984457e-16,,,,,,,,,,
4904,2.384984187945819e-16,,,,,,,,,,
4905,1.0469158917434664e-16,,,,,,,,,,
4906,3.183348423818673e-17,,,,,,,,,,
4907,3.183348423818673e-17,,,,,,,,,,
4908,3.116941846099439e-17,,,,,,,,,,
4909,0.33436633387304415,,,,,,,,,,
4910,0.0017233568844764742,,,,,,,,,,
4911,0.0006868772808075672,,,,,,,,,,
4912,0.00029065602189698984,,,,,,,,,,
4913,0.00020920160059010681,,,,,,,,,,
4914,0.00011296192688959435,,,,,,,,,,
4915,8.615854181169674e-06,,,,,,,,,,
4916,5.864337003992107e-06,,,,,,,,,,
4917,3.730484118113151e-06,,,,,,,,,,
4918,1.6100316555403524e-06,,,,,,,,,,
4919,8.83596128719411e-07,,,,,,,,,,
4920,6.904624125653918e-07,,,,,,,,,,
4921,3.976872824990993e-07,,,,,,,,,,
4922,3.0030955659007407e-07,,,,,,,,,,
4923,1.3051544411451448e-07,,,,,,,,,,
4924,5.908932877626474e-08,,,,,,,,,,
4925,3.8034168801887926e-08,,,,,,,,,,
4926,1.769431366806027e-08,,,,,,,,,,
4927,1.32434938736073e-08,,,,,,,,,,
4928,8.102691175926962e-09,,,,,,,,,,
4929,4.225608662556989e-09,,,,,,,,,,
4930,2.596549050400354e-09,,,,,,,,,,
4931,2.2747132980653177e-09,,,,,,,,,,
4932,1.2129986412526616e-09,,,,,,,,,,
4933,9.30175695541235e-10,,,,,,,,,,
4934,7.512003253648348e-10,,,,,,,,,,
4935,4.780750021610338e-10,,,,,,,,,,
4936,2.7623531653039103e-10,,,,,,,,,,
4937,2.1627574194321882e-10,,,,,,,,,,
4938,1.226986656692789e-10,,,,,,,,,,
4939,7.955569433642205e-11,,,,,,,,,,
4940,4.443736021686644e-11,,,,,,,,,,
4941,3.959968838788738e-11,,,,,,,,,,
4942,2.231257367686061e-11,,,,,,,,,,
4943,1.4026385068865524e-11,,,,,,,,,,
4944,9.076226425664686e-12,,,,,,,,,,
4945,5.3710341858617385e-12,,,,,,,,,,
4946,3.107970959738504e-12,,,,,,,,,,
4947,2.1213174567422848e-12,,,,,,,,,,
4948,1.7409024293099387e-12,,,,,,,,,,
4949,4.78334494964636e-13,,,,,,,,,,
4950,4.662485226786817e-13,,,,,,,,,,
4951,1.6593098736212203e-13,,,,,,,,,,
4952,1.3139284782437488e-13,,,,,,,,,,
4953,1.0739707585163831e-13,,,,,,,,,,
4954,6.714581114612838e-14,,,,,,,,,,
4955,4.807460581099144e-14,,,,,,,,,,
4956,3.572663418914202e-14,,,,,,,,,,
4957,2.7624863267718087e-14,,,,,,,,,,
4958,1.785064586749309e-14,,,,,,,,,,
4959,1.2092548761718073e-14,,,,,,,,,,
4960,7.374336064235091e-15,,,,,,,,,,
4961,4.797597343917315e-15,,,,,,,,,,
4962,4.087437923238832e-15,,,,,,,,,,
4963,3.4636708870904553e-15,,,,,,,,,,
4964,2.092121148653579e-15,,,,,,,,,,
4965,1.3479818496850251e-15,,,,,,,,,,
4966,6.05373269996432e-16,,,,,,,,,,
4967,4.580462324542628e-16,,,,,,,,,,
4968,1.909685016437722e-16,,,,,,,,,,
4969,3.3218572036602346e-17,,,,,,,,,,
4970,3.3218572036602346e-17,,,,,,,,,,
4971,2.0011920871087483e-17,,,,,,,,,,
4972,0.3343663455289985,,,,,,,,,,
4973,0.001723356812971071,,,,,,,,,,
4974,0.0006868773031761345,,,,,,,,,,
4975,0.0002906560175302281,,,,,,,,,,
4976,0.00020920162875220018,,,,,,,,,,
4977,0.00011296192510863548,,,,,,,,,,
4978,8.615853861187457e-06,,,,,,,,,,
4979,5.864336843063108e-06,,,,,,,,,,
4980,3.7304839456966658e-06,,,,,,,,,,
4981,1.6100316917482235e-06,,,,,,,,,,
4982,8.835959387763072e-07,,,,,,,,,,
4983,6.904625737800257e-07,,,,,,,,,,
4984,3.9768731626943e-07,,,,,,,,,,
4985,3.003094946138552e-07,,,,,,,,,,
4986,1.3051543372842653e-07,,,,,,,,,,
4987,5.908932247236705e-08,,,,,,,,,,
4988,3.8034169199540646e-08,,,,,,,,,,
4989,1.7694316110186808e-08,,,,,,,,,,
4990,1.3243497634486728e-08,,,,,,,,,,
4991,8.10268947572891e-09,,,,,,,,,,
4992,4.225608348989955e-09,,,,,,,,,,
4993,2.5965491206174497e-09,,,,,,,,,,
4994,2.2747137416580364e-09,,,,,,,,,,
4995,1.2129989002234166e-09,,,,,,,,,,
4996,9.301756113358722e-10,,,,,,,,,,
4997,7.512003051281885e-10,,,,,,,,,,
4998,4.780751062222804e-10,,,,,,,,,,
4999,2.7623530698258147e-10,,,,,,,,,,
5000,2.1627577039584654e-10,,,,,,,,,,
5001,1.226986180208806e-10,,,,,,,,,,
5002,7.95557011375383e-11,,,,,,,,,,
5003,4.443735667032187e-11,,,,,,,,,,
5004,3.9599685158719335e-11,,,,,,,,,,
5005,2.231257315905138e-11,,,,,,,,,,
5006,1.402638291815478e-11,,,,,,,,,,
5007,9.076224088352868e-12,,,,,,,,,,
5008,5.371033049418074e-12,,,,,,,,,,
5009,3.1079711228571446e-12,,,,,,,,,,
5010,2.121317934760458e-12,,,,,,,,,,
5011,1.7409028717559188e-12,,,,,,,,,,
5012,4.783345768684181e-13,,,,,,,,,,
5013,4.662483604126405e-13,,,,,,,,,,
5014,1.6593097524293653e-13,,,,,,,,,,
5015,1.3139291265162161e-13,,,,,,,,,,
5016,1.073969449402483e-13,,,,,,,,,,
5017,6.714570599204573e-14,,,,,,,,,,
5018,4.807374166515997e-14,,,,,,,,,,
5019,3.572519508399592e-14,,,,,,,,,,
5020,2.7624474104233888e-14,,,,,,,,,,
5021,1.7850531047479275e-14,,,,,,,,,,
5022,1.209210759916648e-14,,,,,,,,,,
5023,7.374363037543127e-15,,,,,,,,,,
5024,4.797657368023409e-15,,,,,,,,,,
5025,4.08707631423935e-15,,,,,,,,,,
5026,3.4632302788073465e-15,,,,,,,,,,
5027,2.091731882767151e-15,,,,,,,,,,
5028,1.347957364347073e-15,,,,,,,,,,
5029,6.050877295643861e-16,,,,,,,,,,
5030,4.580477897629304e-16,,,,,,,,,,
5031,1.904345854363918e-16,,,,,,,,,,
5032,3.3218573199999753e-17,,,,,,,,,,
5033,3.3218573199999753e-17,,,,,,,,,,
5034,2.0057515362268628e-17,,,,,,,,,,
5035,0.316754604801223,,,,,,,,,,
5036,0.0010533095606540671,,,,,,,,,,
5037,0.0006301878510589601,,,,,,,,,,
5038,0.0002644536753857497,,,,,,,,,,
5039,0.00023113055299523822,,,,,,,,,,
5040,8.426716794740391e-05,,,,,,,,,,
5041,8.073926564677352e-06,,,,,,,,,,
5042,6.161220560012817e-06,,,,,,,,,,
5043,3.9005272022677534e-06,,,,,,,,,,
5044,1.9263893889894543e-06,,,,,,,,,,
5045,1.1667714813226111e-06,,,,,,,,,,
5046,6.289404761352516e-07,,,,,,,,,,
5047,3.877434839449891e-07,,,,,,,,,,
5048,2.6031924202562417e-07,,,,,,,,,,
5049,1.208706350506768e-07,,,,,,,,,,
5050,6.088292536396113e-08,,,,,,,,,,
5051,3.1368348919288344e-08,,,,,,,,,,
5052,1.9661600445234537e-08,,,,,,,,,,
5053,1.1830174166409047e-08,,,,,,,,,,
5054,5.141147736427066e-09,,,,,,,,,,
5055,4.700232311780697e-09,,,,,,,,,,
5056,3.86921970494747e-09,,,,,,,,,,
5057,3.259789481657822e-09,,,,,,,,,,
5058,2.0262548028550374e-09,,,,,,,,,,
5059,9.157770871243415e-10,,,,,,,,,,
5060,7.097305663197814e-10,,,,,,,,,,
5061,4.3119560180472923e-10,,,,,,,,,,
5062,2.705365580825106e-10,,,,,,,,,,
5063,1.946341432791515e-10,,,,,,,,,,
5064,1.3960792678949582e-10,,,,,,,,,,
5065,5.4549332961165884e-11,,,,,,,,,,
5066,4.677265339763082e-11,,,,,,,,,,
5067,3.469078916820184e-11,,,,,,,,,,
5068,2.4698306746478966e-11,,,,,,,,,,
5069,1.4079247104396153e-11,,,,,,,,,,
5070,9.595574723634824e-12,,,,,,,,,,
5071,4.685253408496473e-12,,,,,,,,,,
5072,3.865963304461134e-12,,,,,,,,,,
5073,2.3294052938181295e-12,,,,,,,,,,
5074,1.3788087382611327e-12,,,,,,,,,,
5075,1.1635974615107533e-12,,,,,,,,,,
5076,4.4617530106018406e-13,,,,,,,,,,
5077,3.20029175891857e-13,,,,,,,,,,
5078,1.3288262592949911e-13,,,,,,,,,,
5079,1.2966231226237177e-13,,,,,,,,,,
5080,6.095495762190066e-14,,,,,,,,,,
5081,4.739786733450238e-14,,,,,,,,,,
5082,3.459944823575391e-14,,,,,,,,,,
5083,3.008911414616946e-14,,,,,,,,,,
5084,1.931436338960844e-14,,,,,,,,,,
5085,1.6631124594928423e-14,,,,,,,,,,
5086,1.0997773095548943e-14,,,,,,,,,,
5087,8.076214360921825e-15,,,,,,,,,,
5088,4.9509306369057e-15,,,,,,,,,,
5089,3.5433869186539425e-15,,,,,,,,,,
5090,1.8672175009322924e-15,,,,,,,,,,
5091,1.613896652898826e-15,,,,,,,,,,
5092,5.461256298284377e-16,,,,,,,,,,
5093,3.5794165034799805e-16,,,,,,,,,,
5094,1.8324597485847863e-16,,,,,,,,,,
5095,3.146036612342306e-17,,,,,,,,,,
5096,3.146036612342306e-17,,,,,,,,,,
5097,2.805073334700231e-17,,,,,,,,,,
5098,0.3167545968156706,,,,,,,,,,
5099,0.001053309501515144,,,,,,,,,,
5100,0.00063018790391544,,,,,,,,,,
5101,0.00026445365629473546,,,,,,,,,,
5102,0.00023113054259810291,,,,,,,,,,
5103,8.426716378128716e-05,,,,,,,,,,
5104,8.073926907503226e-06,,,,,,,,,,
5105,6.161219925255643e-06,,,,,,,,,,
5106,3.90052742481054e-06,,,,,,,,,,
5107,1.9263893662390433e-06,,,,,,,,,,
5108,1.1667714704392294e-06,,,,,,,,,,
5109,6.289405536687995e-07,,,,,,,,,,
5110,3.8774351799901406e-07,,,,,,,,,,
5111,2.6031918453264115e-07,,,,,,,,,,
5112,1.2087065312669552e-07,,,,,,,,,,
5113,6.088292632044695e-08,,,,,,,,,,
5114,3.136834159581017e-08,,,,,,,,,,
5115,1.9661603080242776e-08,,,,,,,,,,
5116,1.1830175312532207e-08,,,,,,,,,,
5117,5.141147162428501e-09,,,,,,,,,,
5118,4.700232594986212e-09,,,,,,,,,,
5119,3.869219424337546e-09,,,,,,,,,,
5120,3.2597900585940186e-09,,,,,,,,,,
5121,2.0262552566963105e-09,,,,,,,,,,
5122,9.157771758055445e-10,,,,,,,,,,
5123,7.097306198205097e-10,,,,,,,,,,
5124,4.3119556399387387e-10,,,,,,,,,,
5125,2.7053646505777453e-10,,,,,,,,,,
5126,1.9463417726679137e-10,,,,,,,,,,
5127,1.3960793357884733e-10,,,,,,,,,,
5128,5.454933260081079e-11,,,,,,,,,,
5129,4.677265951006242e-11,,,,,,,,,,
5130,3.469078013682654e-11,,,,,,,,,,
5131,2.469831150732205e-11,,,,,,,,,,
5132,1.4079248075634807e-11,,,,,,,,,,
5133,9.595577698125648e-12,,,,,,,,,,
5134,4.685254416215391e-12,,,,,,,,,,
5135,3.8659629202248764e-12,,,,,,,,,,
5136,2.3294047693507022e-12,,,,,,,,,,
5137,1.378809179844356e-12,,,,,,,,,,
5138,1.1635976744791132e-12,,,,,,,,,,
5139,4.461754291025004e-13,,,,,,,,,,
5140,3.20029043662481e-13,,,,,,,,,,
5141,1.3288291026357408e-13,,,,,,,,,,
5142,1.2966363093019657e-13,,,,,,,,,,
5143,6.09549763713176e-14,,,,,,,,,,
5144,4.740195558891013e-14,,,,,,,,,,
5145,3.459980218316393e-14,,,,,,,,,,
5146,3.008974032663169e-14,,,,,,,,,,
5147,1.931437117985115e-14,,,,,,,,,,
5148,1.6633148015233976e-14,,,,,,,,,,
5149,1.0997768748653078e-14,,,,,,,,,,
5150,8.076476970502738e-15,,,,,,,,,,
5151,4.951368245357645e-15,,,,,,,,,,
5152,3.543464814773246e-15,,,,,,,,,,
5153,1.8686628989281543e-15,,,,,,,,,,
5154,1.6147648309517504e-15,,,,,,,,,,
5155,5.463491707633592e-16,,,,,,,,,,
5156,3.5809049815599555e-16,,,,,,,,,,
5157,1.8382923837619958e-16,,,,,,,,,,
5158,3.146036532612392e-17,,,,,,,,,,
5159,3.146036532612392e-17,,,,,,,,,,
5160,2.803473168601304e-17,,,,,,,,,,
5161,0.31261133614334546,,,,,,,,,,
5162,0.0009187417337185363,,,,,,,,,,
5163,0.000691410981307209,,,,,,,,,,
5164,0.0002631446585106986,,,,,,,,,,
5165,0.00021540557321510134,,,,,,,,,,
5166,3.693326835432062e-05,,,,,,,,,,
5167,1.1477775123524572e-05,,,,,,,,,,
5168,4.981600805450578e-06,,,,,,,,,,
5169,3.6378553708586e-06,,,,,,,,,,
5170,2.0381168955067464e-06,,,,,,,,,,
5171,9.361340308675279e-07,,,,,,,,,,
5172,7.153082807518717e-07,,,,,,,,,,
5173,3.9472325276667966e-07,,,,,,,,,,
5174,2.564292980428314e-07,,,,,,,,,,
5175,1.325281084616801e-07,,,,,,,,,,
5176,5.138294863660555e-08,,,,,,,,,,
5177,3.6551093319007035e-08,,,,,,,,,,
5178,1.7484557680407298e-08,,,,,,,,,,
5179,1.318731181024234e-08,,,,,,,,,,
5180,7.99801525415969e-09,,,,,,,,,,
5181,4.15701159945649e-09,,,,,,,,,,
5182,3.089088667269822e-09,,,,,,,,,,
5183,2.2437368389023056e-09,,,,,,,,,,
5184,1.8471423710062339e-09,,,,,,,,,,
5185,9.505977181743325e-10,,,,,,,,,,
5186,3.931588250599661e-10,,,,,,,,,,
5187,3.852962859847461e-10,,,,,,,,,,
5188,3.1979391726025366e-10,,,,,,,,,,
5189,2.031275771033101e-10,,,,,,,,,,
5190,1.0502503830227674e-10,,,,,,,,,,
5191,6.388557517578698e-11,,,,,,,,,,
5192,4.573231572841691e-11,,,,,,,,,,
5193,2.3985854039973555e-11,,,,,,,,,,
5194,1.9142772188712877e-11,,,,,,,,,,
5195,1.4592178389362734e-11,,,,,,,,,,
5196,9.267356463187278e-12,,,,,,,,,,
5197,4.87826787647729e-12,,,,,,,,,,
5198,2.8160376328373376e-12,,,,,,,,,,
5199,1.7753264582411865e-12,,,,,,,,,,
5200,1.4624965191685729e-12,,,,,,,,,,
5201,1.0985488979902891e-12,,,,,,,,,,
5202,3.4017978776147535e-13,,,,,,,,,,
5203,2.1167661956064438e-13,,,,,,,,,,
5204,1.5280953591122201e-13,,,,,,,,,,
5205,1.0347887823346444e-13,,,,,,,,,,
5206,8.566574745879207e-14,,,,,,,,,,
5207,5.602944214690399e-14,,,,,,,,,,
5208,4.092884138839496e-14,,,,,,,,,,
5209,2.7603323900260638e-14,,,,,,,,,,
5210,2.0163666418699107e-14,,,,,,,,,,
5211,1.5961797518202136e-14,,,,,,,,,,
5212,1.0653352626213892e-14,,,,,,,,,,
5213,7.04667204865638e-15,,,,,,,,,,
5214,4.983027341329227e-15,,,,,,,,,,
5215,4.7720948783177736e-15,,,,,,,,,,
5216,2.3719538659199135e-15,,,,,,,,,,
5217,1.1990473302670011e-15,,,,,,,,,,
5218,5.039754237878143e-16,,,,,,,,,,
5219,3.0973381160406716e-16,,,,,,,,,,
5220,2.5909426259778134e-16,,,,,,,,,,
5221,4.639381111478886e-17,,,,,,,,,,
5222,3.104679449394445e-17,,,,,,,,,,
5223,3.104679449394445e-17,,,,,,,,,,
5224,0.3126113294160898,,,,,,,,,,
5225,0.0009187417973530465,,,,,,,,,,
5226,0.0006914109896007999,,,,,,,,,,
5227,0.0002631446331796785,,,,,,,,,,
5228,0.0002154055602466181,,,,,,,,,,
5229,3.693326695146542e-05,,,,,,,,,,
5230,1.1477776774574335e-05,,,,,,,,,,
5231,4.981600379770857e-06,,,,,,,,,,
5232,3.6378555348794584e-06,,,,,,,,,,
5233,2.038116755718587e-06,,,,,,,,,,
5234,9.36133841284929e-07,,,,,,,,,,
5235,7.153082145641703e-07,,,,,,,,,,
5236,3.9472334477860336e-07,,,,,,,,,,
5237,2.564292857626617e-07,,,,,,,,,,
5238,1.325281016276321e-07,,,,,,,,,,
5239,5.138294980661161e-08,,,,,,,,,,
5240,3.655110334205291e-08,,,,,,,,,,
5241,1.748455749950637e-08,,,,,,,,,,
5242,1.3187314409072994e-08,,,,,,,,,,
5243,7.998015489342532e-09,,,,,,,,,,
5244,4.157011811077519e-09,,,,,,,,,,
5245,3.0890888219619473e-09,,,,,,,,,,
5246,2.2437370579694843e-09,,,,,,,,,,
5247,1.847142720902963e-09,,,,,,,,,,
5248,9.505975987784113e-10,,,,,,,,,,
5249,3.9315887355305144e-10,,,,,,,,,,
5250,3.852962164233571e-10,,,,,,,,,,
5251,3.1979395915034375e-10,,,,,,,,,,
5252,2.031275780815599e-10,,,,,,,,,,
5253,1.0502507525124498e-10,,,,,,,,,,
5254,6.388558328263606e-11,,,,,,,,,,
5255,4.5732308621406085e-11,,,,,,,,,,
5256,2.3985855504690306e-11,,,,,,,,,,
5257,1.9142771376595482e-11,,,,,,,,,,
5258,1.45921786877367e-11,,,,,,,,,,
5259,9.267358827796317e-12,,,,,,,,,,
5260,4.878267007890998e-12,,,,,,,,,,
5261,2.816037553200492e-12,,,,,,,,,,
5262,1.775327041822306e-12,,,,,,,,,,
5263,1.4624963721361151e-12,,,,,,,,,,
5264,1.098548678020316e-12,,,,,,,,,,
5265,3.401797542599653e-13,,,,,,,,,,
5266,2.1167651621457752e-13,,,,,,,,,,
5267,1.5280956705293137e-13,,,,,,,,,,
5268,1.0347864833561216e-13,,,,,,,,,,
5269,8.566568356154495e-14,,,,,,,,,,
5270,5.602943862636541e-14,,,,,,,,,,
5271,4.092623269373585e-14,,,,,,,,,,
5272,2.7603402193528712e-14,,,,,,,,,,
5273,2.0163796761816523e-14,,,,,,,,,,
5274,1.5961425969519066e-14,,,,,,,,,,
5275,1.06527755886209e-14,,,,,,,,,,
5276,7.046593136017079e-15,,,,,,,,,,
5277,4.982530293280198e-15,,,,,,,,,,
5278,4.7718573987833665e-15,,,,,,,,,,
5279,2.3698003629027954e-15,,,,,,,,,,
5280,1.1989639210468134e-15,,,,,,,,,,
5281,5.029166476246303e-16,,,,,,,,,,
5282,3.09610383823709e-16,,,,,,,,,,
5283,2.587998650258477e-16,,,,,,,,,,
5284,4.637113056324036e-17,,,,,,,,,,
5285,3.104679382252027e-17,,,,,,,,,,
5286,3.104679382252027e-17,,,,,,,,,,
5287,0.33669817635049987,,,,,,,,,,
5288,0.0015371702057801351,,,,,,,,,,
5289,0.0007290942637609395,,,,,,,,,,
5290,0.0002795331253603293,,,,,,,,,,
5291,0.00016007462735152962,,,,,,,,,,
5292,3.903931879128133e-05,,,,,,,,,,
5293,7.332628096431686e-06,,,,,,,,,,
5294,3.770622696540771e-06,,,,,,,,,,
5295,1.802966394694234e-06,,,,,,,,,,
5296,1.3160259785580145e-06,,,,,,,,,,
5297,1.0308047011802765e-06,,,,,,,,,,
5298,7.941410240549413e-07,,,,,,,,,,
5299,3.914931899424287e-07,,,,,,,,,,
5300,2.810814566228701e-07,,,,,,,,,,
5301,7.843034961429992e-08,,,,,,,,,,
5302,3.937932761572502e-08,,,,,,,,,,
5303,2.5953600797440555e-08,,,,,,,,,,
5304,1.7550938458818414e-08,,,,,,,,,,
5305,1.3906556702944595e-08,,,,,,,,,,
5306,9.18366180225476e-09,,,,,,,,,,
5307,4.369767730883026e-09,,,,,,,,,,
5308,2.6706606548253454e-09,,,,,,,,,,
5309,2.326787720511301e-09,,,,,,,,,,
5310,1.1014387959683102e-09,,,,,,,,,,
5311,1.0307843791595664e-09,,,,,,,,,,
5312,6.672124376831069e-10,,,,,,,,,,
5313,4.146368409105445e-10,,,,,,,,,,
5314,2.7780900430351647e-10,,,,,,,,,,
5315,1.8702281688244593e-10,,,,,,,,,,
5316,1.088075198451212e-10,,,,,,,,,,
5317,7.446958179324466e-11,,,,,,,,,,
5318,6.494867426859662e-11,,,,,,,,,,
5319,3.618097051146834e-11,,,,,,,,,,
5320,1.98138387863616e-11,,,,,,,,,,
5321,1.635161563427529e-11,,,,,,,,,,
5322,1.2375914450206828e-11,,,,,,,,,,
5323,4.544655998773176e-12,,,,,,,,,,
5324,3.4111860171381934e-12,,,,,,,,,,
5325,2.6256116209322726e-12,,,,,,,,,,
5326,1.4405328619239103e-12,,,,,,,,,,
5327,7.017699465064944e-13,,,,,,,,,,
5328,5.365669716695217e-13,,,,,,,,,,
5329,2.371969443784052e-13,,,,,,,,,,
5330,1.512035885897358e-13,,,,,,,,,,
5331,8.848211027604996e-14,,,,,,,,,,
5332,6.733662505864686e-14,,,,,,,,,,
5333,5.995734872092692e-14,,,,,,,,,,
5334,3.4133008410411673e-14,,,,,,,,,,
5335,3.3550470205424236e-14,,,,,,,,,,
5336,2.7050451479970115e-14,,,,,,,,,,
5337,1.6785856231970114e-14,,,,,,,,,,
5338,1.4653293270300125e-14,,,,,,,,,,
5339,1.0504447047002397e-14,,,,,,,,,,
5340,4.148990130815559e-15,,,,,,,,,,
5341,3.740413681231879e-15,,,,,,,,,,
5342,2.0983243322409477e-15,,,,,,,,,,
5343,1.293302085752359e-15,,,,,,,,,,
5344,4.653868855603729e-16,,,,,,,,,,
5345,4.2767237536958116e-16,,,,,,,,,,
5346,3.5174587846058956e-16,,,,,,,,,,
5347,1.494111365997466e-16,,,,,,,,,,
5348,3.3451435753534334e-17,,,,,,,,,,
5349,3.3451435753534334e-17,,,,,,,,,,
5350,0.3366981732983731,,,,,,,,,,
5351,0.0015371703281884465,,,,,,,,,,
5352,0.0007290942594940092,,,,,,,,,,
5353,0.00027953313239118704,,,,,,,,,,
5354,0.00016007463209147574,,,,,,,,,,
5355,3.9039319982417025e-05,,,,,,,,,,
5356,7.332627645453622e-06,,,,,,,,,,
5357,3.7706224139914117e-06,,,,,,,,,,
5358,1.802966519492553e-06,,,,,,,,,,
5359,1.3160256625871509e-06,,,,,,,,,,
5360,1.0308046573231767e-06,,,,,,,,,,
5361,7.941407297580573e-07,,,,,,,,,,
5362,3.91493205989946e-07,,,,,,,,,,
5363,2.810814523240009e-07,,,,,,,,,,
5364,7.843034658289793e-08,,,,,,,,,,
5365,3.9379328284092286e-08,,,,,,,,,,
5366,2.5953605291182338e-08,,,,,,,,,,
5367,1.7550942223659765e-08,,,,,,,,,,
5368,1.3906556848427876e-08,,,,,,,,,,
5369,9.183661185039204e-09,,,,,,,,,,
5370,4.369767929468588e-09,,,,,,,,,,
5371,2.6706596667909896e-09,,,,,,,,,,
5372,2.3267875096039015e-09,,,,,,,,,,
5373,1.1014387494475853e-09,,,,,,,,,,
5374,1.030784924111179e-09,,,,,,,,,,
5375,6.672121992039259e-10,,,,,,,,,,
5376,4.1463682359571455e-10,,,,,,,,,,
5377,2.7780902975753156e-10,,,,,,,,,,
5378,1.870228606966037e-10,,,,,,,,,,
5379,1.0880750129559211e-10,,,,,,,,,,
5380,7.446959546916439e-11,,,,,,,,,,
5381,6.494867891897962e-11,,,,,,,,,,
5382,3.6180969986047895e-11,,,,,,,,,,
5383,1.9813841711950707e-11,,,,,,,,,,
5384,1.6351619965474097e-11,,,,,,,,,,
5385,1.2375915474507015e-11,,,,,,,,,,
5386,4.544656077683012e-12,,,,,,,,,,
5387,3.4111858125599485e-12,,,,,,,,,,
5388,2.625611831203957e-12,,,,,,,,,,
5389,1.440532863579628e-12,,,,,,,,,,
5390,7.017693875614905e-13,,,,,,,,,,
5391,5.365665561411819e-13,,,,,,,,,,
5392,2.3719694999624466e-13,,,,,,,,,,
5393,1.512036195782594e-13,,,,,,,,,,
5394,8.848234033094616e-14,,,,,,,,,,
5395,6.733664599301342e-14,,,,,,,,,,
5396,5.995733980794818e-14,,,,,,,,,,
5397,3.413308976195016e-14,,,,,,,,,,
5398,3.3550575960060985e-14,,,,,,,,,,
5399,2.705024105795787e-14,,,,,,,,,,
5400,1.6785890908598898e-14,,,,,,,,,,
5401,1.4653364817934582e-14,,,,,,,,,,
5402,1.0504470388154532e-14,,,,,,,,,,
5403,4.148933830326735e-15,,,,,,,,,,
5404,3.740485783500711e-15,,,,,,,,,,
5405,2.098304463976344e-15,,,,,,,,,,
5406,1.2932933410139262e-15,,,,,,,,,,
5407,4.65338236401089e-16,,,,,,,,,,
5408,4.275828358187358e-16,,,,,,,,,,
5409,3.5174228793727783e-16,,,,,,,,,,
5410,1.4941098382666628e-16,,,,,,,,,,
5411,3.3451435448892066e-17,,,,,,,,,,
5412,3.3451435448892066e-17,,,,,,,,,,
5413,0.33216809691017096,,,,,,,,,,
5414,0.0012831543640388378,,,,,,,,,,
5415,0.0005585439168211015,,,,,,,,,,
5416,0.0002997787629753103,,,,,,,,,,
5417,0.0002686889253913691,,,,,,,,,,
5418,2.9275697175730365e-05,,,,,,,,,,
5419,6.7240496028040296e-06,,,,,,,,,,
5420,4.245156412672547e-06,,,,,,,,,,
5421,3.0883070018333835e-06,,,,,,,,,,
5422,1.540046990471323e-06,,,,,,,,,,
5423,1.2635078427922218e-06,,,,,,,,,,
5424,8.481582239182438e-07,,,,,,,,,,
5425,3.98500655081419e-07,,,,,,,,,,
5426,2.465407473774318e-07,,,,,,,,,,
5427,1.1759189893375664e-07,,,,,,,,,,
5428,3.540242526939615e-08,,,,,,,,,,
5429,2.7709961180965577e-08,,,,,,,,,,
5430,1.9117111799148514e-08,,,,,,,,,,
5431,1.2687925539092202e-08,,,,,,,,,,
5432,9.660731500070236e-09,,,,,,,,,,
5433,4.1629215065264315e-09,,,,,,,,,,
5434,3.6565571764519782e-09,,,,,,,,,,
5435,2.8901932761220657e-09,,,,,,,,,,
5436,1.8784555282058815e-09,,,,,,,,,,
5437,1.2103516384236619e-09,,,,,,,,,,
5438,7.581662451231455e-10,,,,,,,,,,
5439,5.340373768619935e-10,,,,,,,,,,
5440,4.208060801580301e-10,,,,,,,,,,
5441,1.836600069900491e-10,,,,,,,,,,
5442,1.0769926531018849e-10,,,,,,,,,,
5443,5.052898159562428e-11,,,,,,,,,,
5444,4.7308824399889115e-11,,,,,,,,,,
5445,3.290233674571494e-11,,,,,,,,,,
5446,1.8054487347847268e-11,,,,,,,,,,
5447,1.2746648936186125e-11,,,,,,,,,,
5448,7.2313195764253595e-12,,,,,,,,,,
5449,4.5861486029251605e-12,,,,,,,,,,
5450,2.8238048838586477e-12,,,,,,,,,,
5451,1.7338966482396662e-12,,,,,,,,,,
5452,1.1554681803190226e-12,,,,,,,,,,
5453,8.376838511128058e-13,,,,,,,,,,
5454,4.2578958565716015e-13,,,,,,,,,,
5455,3.383740461686051e-13,,,,,,,,,,
5456,1.64143168706462e-13,,,,,,,,,,
5457,1.0217607326715978e-13,,,,,,,,,,
5458,7.779616484131247e-14,,,,,,,,,,
5459,5.439001112458383e-14,,,,,,,,,,
5460,4.4904596867489053e-14,,,,,,,,,,
5461,2.827294592912166e-14,,,,,,,,,,
5462,2.0930568790607305e-14,,,,,,,,,,
5463,1.766834807398855e-14,,,,,,,,,,
5464,1.04875948868657e-14,,,,,,,,,,
5465,7.63160223069327e-15,,,,,,,,,,
5466,3.2293191880142473e-15,,,,,,,,,,
5467,2.9138364404677017e-15,,,,,,,,,,
5468,1.4816791263848909e-15,,,,,,,,,,
5469,1.1063399827923272e-15,,,,,,,,,,
5470,4.165815444677339e-16,,,,,,,,,,
5471,3.0008533934404945e-16,,,,,,,,,,
5472,1.8464269217715925e-16,,,,,,,,,,
5473,3.2999290587862227e-17,,,,,,,,,,
5474,3.2999290587862227e-17,,,,,,,,,,
5475,1.2822381187555554e-17,,,,,,,,,,
5476,0.33216808812937343,,,,,,,,,,
5477,0.0012831544361312085,,,,,,,,,,
5478,0.0005585438917294844,,,,,,,,,,
5479,0.0002997787736412662,,,,,,,,,,
5480,0.0002686889052007036,,,,,,,,,,
5481,2.927568872637457e-05,,,,,,,,,,
5482,6.724050211359722e-06,,,,,,,,,,
5483,4.245156549426833e-06,,,,,,,,,,
5484,3.088307294766467e-06,,,,,,,,,,
5485,1.5400469074073315e-06,,,,,,,,,,
5486,1.2635077557818946e-06,,,,,,,,,,
5487,8.481582912172951e-07,,,,,,,,,,
5488,3.985006680440312e-07,,,,,,,,,,
5489,2.465407459016438e-07,,,,,,,,,,
5490,1.1759189079788151e-07,,,,,,,,,,
5491,3.540242671185606e-08,,,,,,,,,,
5492,2.770996058369472e-08,,,,,,,,,,
5493,1.9117111052513456e-08,,,,,,,,,,
5494,1.2687925812617218e-08,,,,,,,,,,
5495,9.660731119278592e-09,,,,,,,,,,
5496,4.1629228998147074e-09,,,,,,,,,,
5497,3.656557420208031e-09,,,,,,,,,,
5498,2.8901934657145277e-09,,,,,,,,,,
5499,1.8784559744847654e-09,,,,,,,,,,
5500,1.2103515877999884e-09,,,,,,,,,,
5501,7.581662130802333e-10,,,,,,,,,,
5502,5.340374109143716e-10,,,,,,,,,,
5503,4.208060933827055e-10,,,,,,,,,,
5504,1.836600083322587e-10,,,,,,,,,,
5505,1.0769927946083847e-10,,,,,,,,,,
5506,5.052897776547071e-11,,,,,,,,,,
5507,4.73088112409529e-11,,,,,,,,,,
5508,3.2902339470864153e-11,,,,,,,,,,
5509,1.8054488576065217e-11,,,,,,,,,,
5510,1.2746647304418773e-11,,,,,,,,,,
5511,7.231321702552033e-12,,,,,,,,,,
5512,4.586148116611479e-12,,,,,,,,,,
5513,2.8238038373899546e-12,,,,,,,,,,
5514,1.7338956804063435e-12,,,,,,,,,,
5515,1.1554680567301973e-12,,,,,,,,,,
5516,8.376840841873073e-13,,,,,,,,,,
5517,4.257896251742549e-13,,,,,,,,,,
5518,3.3837405511800633e-13,,,,,,,,,,
5519,1.641432360736365e-13,,,,,,,,,,
5520,1.0217610721896995e-13,,,,,,,,,,
5521,7.779615935611502e-14,,,,,,,,,,
5522,5.439336185864505e-14,,,,,,,,,,
5523,4.4904635008600725e-14,,,,,,,,,,
5524,2.8272889550652957e-14,,,,,,,,,,
5525,2.0930565749865884e-14,,,,,,,,,,
5526,1.766836606136683e-14,,,,,,,,,,
5527,1.0488232330282445e-14,,,,,,,,,,
5528,7.631617461894286e-15,,,,,,,,,,
5529,3.2293207002621776e-15,,,,,,,,,,
5530,2.9135516265672334e-15,,,,,,,,,,
5531,1.481772669264809e-15,,,,,,,,,,
5532,1.1063256731478814e-15,,,,,,,,,,
5533,4.171274649614972e-16,,,,,,,,,,
5534,3.00092648595127e-16,,,,,,,,,,
5535,1.8505324989797985e-16,,,,,,,,,,
5536,3.29992897114836e-17,,,,,,,,,,
5537,3.29992897114836e-17,,,,,,,,,,
5538,1.2837770289693719e-17,,,,,,,,,,
5539,0.33073610262252384,,,,,,,,,,
5540,0.001267693625358475,,,,,,,,,,
5541,0.0007088777973960034,,,,,,,,,,
5542,0.0003062661394339415,,,,,,,,,,
5543,0.0002552074238862011,,,,,,,,,,
5544,3.1804263934697505e-05,,,,,,,,,,
5545,7.84062303008791e-06,,,,,,,,,,
5546,5.331750742670467e-06,,,,,,,,,,
5547,3.7855720849322828e-06,,,,,,,,,,
5548,1.6290442936339233e-06,,,,,,,,,,
5549,1.102971658180967e-06,,,,,,,,,,
5550,1.0813792744922084e-06,,,,,,,,,,
5551,3.593853603060506e-07,,,,,,,,,,
5552,2.8672268107863097e-07,,,,,,,,,,
5553,9.650214437760524e-08,,,,,,,,,,
5554,4.731587429829491e-08,,,,,,,,,,
5555,3.566135805153464e-08,,,,,,,,,,
5556,2.223693169698852e-08,,,,,,,,,,
5557,1.629259075777247e-08,,,,,,,,,,
5558,1.1780269695647636e-08,,,,,,,,,,
5559,5.010577343458914e-09,,,,,,,,,,
5560,4.0742412392716906e-09,,,,,,,,,,
5561,2.3999441881176923e-09,,,,,,,,,,
5562,1.042255372892934e-09,,,,,,,,,,
5563,9.119286986266751e-10,,,,,,,,,,
5564,5.94578798828791e-10,,,,,,,,,,
5565,3.748933953261298e-10,,,,,,,,,,
5566,3.2552388632341155e-10,,,,,,,,,,
5567,2.2814792206181263e-10,,,,,,,,,,
5568,1.40440785809634e-10,,,,,,,,,,
5569,1.0220828507550984e-10,,,,,,,,,,
5570,4.378303080699499e-11,,,,,,,,,,
5571,3.5119317370927966e-11,,,,,,,,,,
5572,1.9596802713376717e-11,,,,,,,,,,
5573,1.359571594436158e-11,,,,,,,,,,
5574,9.928761280544803e-12,,,,,,,,,,
5575,4.420357748689835e-12,,,,,,,,,,
5576,2.2839053023792928e-12,,,,,,,,,,
5577,1.874211565369291e-12,,,,,,,,,,
5578,1.079316766404748e-12,,,,,,,,,,
5579,9.523948931097664e-13,,,,,,,,,,
5580,3.2548866900355166e-13,,,,,,,,,,
5581,1.9775535527684294e-13,,,,,,,,,,
5582,1.4482247683904762e-13,,,,,,,,,,
5583,9.413948319930912e-14,,,,,,,,,,
5584,8.020797368213491e-14,,,,,,,,,,
5585,6.561672001483337e-14,,,,,,,,,,
5586,4.009046126870129e-14,,,,,,,,,,
5587,3.913229588214445e-14,,,,,,,,,,
5588,2.6814502975747593e-14,,,,,,,,,,
5589,1.674808960706543e-14,,,,,,,,,,
5590,9.499852260166024e-15,,,,,,,,,,
5591,6.145871929236e-15,,,,,,,,,,
5592,3.0430523417482865e-15,,,,,,,,,,
5593,2.062862945137732e-15,,,,,,,,,,
5594,1.9123170643134634e-15,,,,,,,,,,
5595,1.6281448703470477e-15,,,,,,,,,,
5596,7.6235108593738e-16,,,,,,,,,,
5597,5.821772348713354e-16,,,,,,,,,,
5598,1.4316634357881636e-16,,,,,,,,,,
5599,3.4115929891067103e-17,,,,,,,,,,
5600,3.2856257738048505e-17,,,,,,,,,,
5601,3.2856257738048505e-17,,,,,,,,,,
5602,0.3307361040921585,,,,,,,,,,
5603,0.0012676936905636825,,,,,,,,,,
5604,0.000708877836031922,,,,,,,,,,
5605,0.0003062661122251725,,,,,,,,,,
5606,0.0002552074523164365,,,,,,,,,,
5607,3.180426985453196e-05,,,,,,,,,,
5608,7.840623541916045e-06,,,,,,,,,,
5609,5.3317513325152175e-06,,,,,,,,,,
5610,3.7855719776592353e-06,,,,,,,,,,
5611,1.629044332022226e-06,,,,,,,,,,
5612,1.1029717153780586e-06,,,,,,,,,,
5613,1.0813792082720436e-06,,,,,,,,,,
5614,3.5938534672443096e-07,,,,,,,,,,
5615,2.867226531099899e-07,,,,,,,,,,
5616,9.650213984077543e-08,,,,,,,,,,
5617,4.731587940421284e-08,,,,,,,,,,
5618,3.566135946345171e-08,,,,,,,,,,
5619,2.2236935364999962e-08,,,,,,,,,,
5620,1.6292590175589544e-08,,,,,,,,,,
5621,1.1780271133501687e-08,,,,,,,,,,
5622,5.0105766128758306e-09,,,,,,,,,,
5623,4.074241807807626e-09,,,,,,,,,,
5624,2.399944521121561e-09,,,,,,,,,,
5625,1.042255467671998e-09,,,,,,,,,,
5626,9.119286672785209e-10,,,,,,,,,,
5627,5.945787366942858e-10,,,,,,,,,,
5628,3.7489341620600503e-10,,,,,,,,,,
5629,3.255238811228588e-10,,,,,,,,,,
5630,2.2814780572698529e-10,,,,,,,,,,
5631,1.4044076945957626e-10,,,,,,,,,,
5632,1.0220829029212356e-10,,,,,,,,,,
5633,4.378302982615071e-11,,,,,,,,,,
5634,3.511930694031721e-11,,,,,,,,,,
5635,1.95968008433848e-11,,,,,,,,,,
5636,1.3595712744009342e-11,,,,,,,,,,
5637,9.928765011793561e-12,,,,,,,,,,
5638,4.420357449919292e-12,,,,,,,,,,
5639,2.283905750556051e-12,,,,,,,,,,
5640,1.8742111653648704e-12,,,,,,,,,,
5641,1.0793168179543987e-12,,,,,,,,,,
5642,9.52395905012926e-13,,,,,,,,,,
5643,3.2548861491821927e-13,,,,,,,,,,
5644,1.9775534583814599e-13,,,,,,,,,,
5645,1.4482241120956006e-13,,,,,,,,,,
5646,9.413941861576326e-14,,,,,,,,,,
5647,8.020781433547264e-14,,,,,,,,,,
5648,6.561608657762147e-14,,,,,,,,,,
5649,4.008911882354805e-14,,,,,,,,,,
5650,3.913296598216026e-14,,,,,,,,,,
5651,2.6814633386797047e-14,,,,,,,,,,
5652,1.6748119277693202e-14,,,,,,,,,,
5653,9.499755782127421e-15,,,,,,,,,,
5654,6.14585444396757e-15,,,,,,,,,,
5655,3.0429873723606748e-15,,,,,,,,,,
5656,2.0627200844886774e-15,,,,,,,,,,
5657,1.9123909097827435e-15,,,,,,,,,,
5658,1.6280054920470375e-15,,,,,,,,,,
5659,7.625026995276653e-16,,,,,,,,,,
5660,5.821832031800854e-16,,,,,,,,,,
5661,1.4316390595090672e-16,,,,,,,,,,
5662,3.398406074117832e-17,,,,,,,,,,
5663,3.285625788475171e-17,,,,,,,,,,
5664,3.285625788475171e-17,,,,,,,,,,
5665,0.31775532080483004,,,,,,,,,,
5666,0.0010665563929595505,,,,,,,,,,
5667,0.0007892563180101055,,,,,,,,,,
5668,0.00026581291398985123,,,,,,,,,,
5669,0.00019673522229252463,,,,,,,,,,
5670,4.7368300575486475e-05,,,,,,,,,,
5671,8.71700716452084e-06,,,,,,,,,,
5672,5.718266514233872e-06,,,,,,,,,,
5673,2.9530831301550453e-06,,,,,,,,,,
5674,1.5931568290646083e-06,,,,,,,,,,
5675,1.1638959528761854e-06,,,,,,,,,,
5676,7.581986707452625e-07,,,,,,,,,,
5677,3.4056362759156104e-07,,,,,,,,,,
5678,2.746519887502798e-07,,,,,,,,,,
5679,7.865935332561441e-08,,,,,,,,,,
5680,5.168130097391467e-08,,,,,,,,,,
5681,4.0982000295645444e-08,,,,,,,,,,
5682,1.908066360294822e-08,,,,,,,,,,
5683,1.4208190700794385e-08,,,,,,,,,,
5684,8.104277409391458e-09,,,,,,,,,,
5685,6.146124514403835e-09,,,,,,,,,,
5686,3.869459404827195e-09,,,,,,,,,,
5687,2.447397794623207e-09,,,,,,,,,,
5688,1.6750314648078093e-09,,,,,,,,,,
5689,1.1861741780155474e-09,,,,,,,,,,
5690,6.358064039167753e-10,,,,,,,,,,
5691,4.147767675095931e-10,,,,,,,,,,
5692,3.295618807976696e-10,,,,,,,,,,
5693,2.1600770086006707e-10,,,,,,,,,,
5694,1.0745655268754677e-10,,,,,,,,,,
5695,9.94214947411371e-11,,,,,,,,,,
5696,4.734835599601986e-11,,,,,,,,,,
5697,2.7884056286487298e-11,,,,,,,,,,
5698,2.416754499481301e-11,,,,,,,,,,
5699,1.1557166624806385e-11,,,,,,,,,,
5700,9.085780180575902e-12,,,,,,,,,,
5701,3.242914967754611e-12,,,,,,,,,,
5702,2.7296561813113603e-12,,,,,,,,,,
5703,1.6590311919231913e-12,,,,,,,,,,
5704,1.1167124444408511e-12,,,,,,,,,,
5705,9.426192223621984e-13,,,,,,,,,,
5706,6.846483792746083e-13,,,,,,,,,,
5707,2.3636869278020625e-13,,,,,,,,,,
5708,1.5726947529396963e-13,,,,,,,,,,
5709,9.148918132362423e-14,,,,,,,,,,
5710,7.93145592648022e-14,,,,,,,,,,
5711,5.974085344857804e-14,,,,,,,,,,
5712,3.473699139363026e-14,,,,,,,,,,
5713,2.7339185059574856e-14,,,,,,,,,,
5714,2.4895821553136176e-14,,,,,,,,,,
5715,1.3802637395207997e-14,,,,,,,,,,
5716,8.122455333558017e-15,,,,,,,,,,
5717,6.056617849728883e-15,,,,,,,,,,
5718,4.0468425813522816e-15,,,,,,,,,,
5719,2.7063867852392863e-15,,,,,,,,,,
5720,1.1216368306671913e-15,,,,,,,,,,
5721,8.459410939922934e-16,,,,,,,,,,
5722,3.332574264068e-16,,,,,,,,,,
5723,3.290696020364748e-16,,,,,,,,,,
5724,1.8810565964211519e-16,,,,,,,,,,
5725,3.156036565154552e-17,,,,,,,,,,
5726,3.156036565154552e-17,,,,,,,,,,
5727,1.8112151408856604e-17,,,,,,,,,,
5728,0.31775533379115783,,,,,,,,,,
5729,0.0010665564050449977,,,,,,,,,,
5730,0.0007892562639153327,,,,,,,,,,
5731,0.00026581292473893883,,,,,,,,,,
5732,0.0001967352251161345,,,,,,,,,,
5733,4.736830088144615e-05,,,,,,,,,,
5734,8.717006620699714e-06,,,,,,,,,,
5735,5.718266153280821e-06,,,,,,,,,,
5736,2.9530830965769347e-06,,,,,,,,,,
5737,1.5931565430354511e-06,,,,,,,,,,
5738,1.16389604119854e-06,,,,,,,,,,
5739,7.581987463176989e-07,,,,,,,,,,
5740,3.4056363446164336e-07,,,,,,,,,,
5741,2.7465199694414303e-07,,,,,,,,,,
5742,7.865935589164794e-08,,,,,,,,,,
5743,5.168130556893243e-08,,,,,,,,,,
5744,4.0982011478644974e-08,,,,,,,,,,
5745,1.9080663712882912e-08,,,,,,,,,,
5746,1.420818873722136e-08,,,,,,,,,,
5747,8.104277680377082e-09,,,,,,,,,,
5748,6.146125568014827e-09,,,,,,,,,,
5749,3.869458796968107e-09,,,,,,,,,,
5750,2.4473981756146224e-09,,,,,,,,,,
5751,1.6750314543585499e-09,,,,,,,,,,
5752,1.1861740450599654e-09,,,,,,,,,,
5753,6.358063707868252e-10,,,,,,,,,,
5754,4.1477678365288657e-10,,,,,,,,,,
5755,3.2956187721770537e-10,,,,,,,,,,
5756,2.1600769045234135e-10,,,,,,,,,,
5757,1.0745654448963975e-10,,,,,,,,,,
5758,9.942150714949467e-11,,,,,,,,,,
5759,4.734836104340022e-11,,,,,,,,,,
5760,2.7884059102834327e-11,,,,,,,,,,
5761,2.4167540745650777e-11,,,,,,,,,,
5762,1.155716621505633e-11,,,,,,,,,,
5763,9.085782473471232e-12,,,,,,,,,,
5764,3.242915062851345e-12,,,,,,,,,,
5765,2.7296566397843586e-12,,,,,,,,,,
5766,1.6590321076030729e-12,,,,,,,,,,
5767,1.1167129232241259e-12,,,,,,,,,,
5768,9.426201914923995e-13,,,,,,,,,,
5769,6.846480580141718e-13,,,,,,,,,,
5770,2.3636878911023857e-13,,,,,,,,,,
5771,1.572694887786488e-13,,,,,,,,,,
5772,9.149004290502396e-14,,,,,,,,,,
5773,7.931474522643775e-14,,,,,,,,,,
5774,5.974116209408341e-14,,,,,,,,,,
5775,3.4738200222997247e-14,,,,,,,,,,
5776,2.733923118761321e-14,,,,,,,,,,
5777,2.4896064371876098e-14,,,,,,,,,,
5778,1.3802599269409876e-14,,,,,,,,,,
5779,8.122748967898583e-15,,,,,,,,,,
5780,6.057000064298511e-15,,,,,,,,,,
5781,4.046835513596913e-15,,,,,,,,,,
5782,2.706529562632199e-15,,,,,,,,,,
5783,1.1221445812382585e-15,,,,,,,,,,
5784,8.461944715443788e-16,,,,,,,,,,
5785,3.335596115039494e-16,,,,,,,,,,
5786,3.292813849730559e-16,,,,,,,,,,
5787,1.8832707919585746e-16,,,,,,,,,,
5788,3.156036694753685e-17,,,,,,,,,,
5789,3.156036694753685e-17,,,,,,,,,,
5790,1.811596294592322e-17,,,,,,,,,,
5791,0.30769644392541545,,,,,,,,,,
5792,0.0009191662398965593,,,,,,,,,,
5793,0.0004890182825462203,,,,,,,,,,
5794,0.0003015817123004019,,,,,,,,,,
5795,0.0002385051820421235,,,,,,,,,,
5796,9.251148470113994e-05,,,,,,,,,,
5797,8.592971504079762e-06,,,,,,,,,,
5798,7.486092966756734e-06,,,,,,,,,,
5799,4.43179356627608e-06,,,,,,,,,,
5800,1.8372714027695936e-06,,,,,,,,,,
5801,1.0013355773255305e-06,,,,,,,,,,
5802,7.581136905251351e-07,,,,,,,,,,
5803,3.714866457545335e-07,,,,,,,,,,
5804,2.959420772727124e-07,,,,,,,,,,
5805,1.1342579001678485e-07,,,,,,,,,,
5806,6.24700894072884e-08,,,,,,,,,,
5807,4.0701572590109615e-08,,,,,,,,,,
5808,1.6598868439617458e-08,,,,,,,,,,
5809,1.1589337052188701e-08,,,,,,,,,,
5810,8.153534327665777e-09,,,,,,,,,,
5811,5.284427308741262e-09,,,,,,,,,,
5812,3.7205007206123577e-09,,,,,,,,,,
5813,2.5118448075209244e-09,,,,,,,,,,
5814,1.910530493130824e-09,,,,,,,,,,
5815,1.0298748134745132e-09,,,,,,,,,,
5816,6.614250227850561e-10,,,,,,,,,,
5817,5.579928313097841e-10,,,,,,,,,,
5818,2.9492268235787994e-10,,,,,,,,,,
5819,2.4748839128245204e-10,,,,,,,,,,
5820,1.0136049260183441e-10,,,,,,,,,,
5821,7.291849895168921e-11,,,,,,,,,,
5822,5.732513297046934e-11,,,,,,,,,,
5823,4.494340397585252e-11,,,,,,,,,,
5824,2.4476850376822858e-11,,,,,,,,,,
5825,1.3109096577626583e-11,,,,,,,,,,
5826,9.771404257550332e-12,,,,,,,,,,
5827,4.917857540332584e-12,,,,,,,,,,
5828,1.856380821315265e-12,,,,,,,,,,
5829,1.5811972199149306e-12,,,,,,,,,,
5830,1.163658529760844e-12,,,,,,,,,,
5831,7.054245762480504e-13,,,,,,,,,,
5832,3.348443861913973e-13,,,,,,,,,,
5833,2.069016014939277e-13,,,,,,,,,,
5834,1.359666359033279e-13,,,,,,,,,,
5835,9.615131988076375e-14,,,,,,,,,,
5836,7.915544648379722e-14,,,,,,,,,,
5837,3.849290775537829e-14,,,,,,,,,,
5838,3.260095969263207e-14,,,,,,,,,,
5839,2.780623638572961e-14,,,,,,,,,,
5840,1.9021513380686302e-14,,,,,,,,,,
5841,1.6895487334242985e-14,,,,,,,,,,
5842,1.3395396252035112e-14,,,,,,,,,,
5843,7.078648027632325e-15,,,,,,,,,,
5844,5.228999379782727e-15,,,,,,,,,,
5845,2.8286736853395336e-15,,,,,,,,,,
5846,1.7195672622705112e-15,,,,,,,,,,
5847,1.1956309423584396e-15,,,,,,,,,,
5848,8.432913409517088e-16,,,,,,,,,,
5849,4.622875186303584e-16,,,,,,,,,,
5850,2.2415427231474417e-16,,,,,,,,,,
5851,3.0556399295253655e-17,,,,,,,,,,
5852,3.0556399295253655e-17,,,,,,,,,,
5853,2.1239571424425215e-17,,,,,,,,,,
5854,0.3076964461317597,,,,,,,,,,
5855,0.0009191661637821028,,,,,,,,,,
5856,0.0004890183024263203,,,,,,,,,,
5857,0.00030158173337822245,,,,,,,,,,
5858,0.0002385051826564246,,,,,,,,,,
5859,9.251148058352578e-05,,,,,,,,,,
5860,8.592970100728243e-06,,,,,,,,,,
5861,7.48609311940577e-06,,,,,,,,,,
5862,4.431793972336422e-06,,,,,,,,,,
5863,1.837271393554548e-06,,,,,,,,,,
5864,1.0013357412800443e-06,,,,,,,,,,
5865,7.581137683526287e-07,,,,,,,,,,
5866,3.7148655227524684e-07,,,,,,,,,,
5867,2.9594209116971703e-07,,,,,,,,,,
5868,1.1342580397115104e-07,,,,,,,,,,
5869,6.24700930390077e-08,,,,,,,,,,
5870,4.0701583195509616e-08,,,,,,,,,,
5871,1.6598868522877418e-08,,,,,,,,,,
5872,1.1589338003598423e-08,,,,,,,,,,
5873,8.153533059364999e-09,,,,,,,,,,
5874,5.284427408849972e-09,,,,,,,,,,
5875,3.7205005709888923e-09,,,,,,,,,,
5876,2.511845612719714e-09,,,,,,,,,,
5877,1.910530613649313e-09,,,,,,,,,,
5878,1.0298749705324947e-09,,,,,,,,,,
5879,6.614247529155007e-10,,,,,,,,,,
5880,5.579928489325369e-10,,,,,,,,,,
5881,2.9492259309016945e-10,,,,,,,,,,
5882,2.4748838250839756e-10,,,,,,,,,,
5883,1.0136049403884417e-10,,,,,,,,,,
5884,7.291849365598387e-11,,,,,,,,,,
5885,5.732511320513813e-11,,,,,,,,,,
5886,4.4943412017275706e-11,,,,,,,,,,
5887,2.4476851892367938e-11,,,,,,,,,,
5888,1.3109097396983918e-11,,,,,,,,,,
5889,9.771404154759714e-12,,,,,,,,,,
5890,4.9178546920912954e-12,,,,,,,,,,
5891,1.856380455004538e-12,,,,,,,,,,
5892,1.5811975468076244e-12,,,,,,,,,,
5893,1.1636586053561468e-12,,,,,,,,,,
5894,7.054246722487007e-13,,,,,,,,,,
5895,3.348443239394179e-13,,,,,,,,,,
5896,2.0690153137251384e-13,,,,,,,,,,
5897,1.3596659003293727e-13,,,,,,,,,,
5898,9.615113051572084e-14,,,,,,,,,,
5899,7.915501784228844e-14,,,,,,,,,,
5900,3.849186346811987e-14,,,,,,,,,,
5901,3.2600564843075075e-14,,,,,,,,,,
5902,2.7805841086554943e-14,,,,,,,,,,
5903,1.902148525074566e-14,,,,,,,,,,
5904,1.6895256418475862e-14,,,,,,,,,,
5905,1.339515711271866e-14,,,,,,,,,,
5906,7.0783602657459185e-15,,,,,,,,,,
5907,5.228617711205662e-15,,,,,,,,,,
5908,2.8280926204017165e-15,,,,,,,,,,
5909,1.7185024929851922e-15,,,,,,,,,,
5910,1.195559979770914e-15,,,,,,,,,,
5911,8.427336790919504e-16,,,,,,,,,,
5912,4.618791045424475e-16,,,,,,,,,,
5913,2.2406136658093e-16,,,,,,,,,,
5914,3.055639951543888e-17,,,,,,,,,,
5915,3.055639951543888e-17,,,,,,,,,,
5916,2.1231855596316642e-17,,,,,,,,,,
5917,0.34282054769664033,,,,,,,,,,
5918,0.0016172903164989362,,,,,,,,,,
5919,0.0004916987533557929,,,,,,,,,,
5920,0.000307852701856345,,,,,,,,,,
5921,0.00018768254435688454,,,,,,,,,,
5922,0.00010667580255160034,,,,,,,,,,
5923,7.5198876740238505e-06,,,,,,,,,,
5924,5.57751382432864e-06,,,,,,,,,,
5925,3.1679786692560547e-06,,,,,,,,,,
5926,1.8648235132362902e-06,,,,,,,,,,
5927,9.984620465416086e-07,,,,,,,,,,
5928,5.480005965209379e-07,,,,,,,,,,
5929,3.492017817397531e-07,,,,,,,,,,
5930,2.3512053096918436e-07,,,,,,,,,,
5931,9.995006196101934e-08,,,,,,,,,,
5932,8.483440609181625e-08,,,,,,,,,,
5933,4.5712450330744175e-08,,,,,,,,,,
5934,2.0982050229966912e-08,,,,,,,,,,
5935,1.0306998418614089e-08,,,,,,,,,,
5936,7.2258691418906945e-09,,,,,,,,,,
5937,4.1645183168487185e-09,,,,,,,,,,
5938,2.509754392282789e-09,,,,,,,,,,
5939,2.023652856180648e-09,,,,,,,,,,
5940,1.643078586067422e-09,,,,,,,,,,
5941,1.0044279140100459e-09,,,,,,,,,,
5942,5.582217438595177e-10,,,,,,,,,,
5943,4.4118042444538166e-10,,,,,,,,,,
5944,3.106146455034813e-10,,,,,,,,,,
5945,2.141973444746041e-10,,,,,,,,,,
5946,1.1605385226689847e-10,,,,,,,,,,
5947,6.494876307106925e-11,,,,,,,,,,
5948,4.993515255232383e-11,,,,,,,,,,
5949,3.05036472988182e-11,,,,,,,,,,
5950,2.1140373569052695e-11,,,,,,,,,,
5951,1.128085615348327e-11,,,,,,,,,,
5952,9.439599490611739e-12,,,,,,,,,,
5953,4.739161241279124e-12,,,,,,,,,,
5954,3.848387341029008e-12,,,,,,,,,,
5955,2.7327384555762348e-12,,,,,,,,,,
5956,1.5385336500111417e-12,,,,,,,,,,
5957,7.456056510358577e-13,,,,,,,,,,
5958,5.240776122394643e-13,,,,,,,,,,
5959,4.59514375259149e-13,,,,,,,,,,
5960,1.8098520584337755e-13,,,,,,,,,,
5961,1.1778186029975937e-13,,,,,,,,,,
5962,6.770955315617401e-14,,,,,,,,,,
5963,4.9599967582376725e-14,,,,,,,,,,
5964,3.6517684337315e-14,,,,,,,,,,
5965,3.160210874549629e-14,,,,,,,,,,
5966,2.2481818376283354e-14,,,,,,,,,,
5967,1.0637284211786419e-14,,,,,,,,,,
5968,9.375976321225833e-15,,,,,,,,,,
5969,6.118937820773329e-15,,,,,,,,,,
5970,3.522602528572028e-15,,,,,,,,,,
5971,2.1671527839237133e-15,,,,,,,,,,
5972,1.501307840891489e-15,,,,,,,,,,
5973,5.919965600200871e-16,,,,,,,,,,
5974,5.021453636703584e-16,,,,,,,,,,
5975,2.9355103576001647e-16,,,,,,,,,,
5976,1.512245941966441e-16,,,,,,,,,,
5977,6.395215457676628e-17,,,,,,,,,,
5978,3.4062265796564987e-17,,,,,,,,,,
5979,1.7331628038796475e-17,,,,,,,,,,
5980,0.3428205463933285,,,,,,,,,,
5981,0.0016172901321383285,,,,,,,,,,
5982,0.0004916987773627891,,,,,,,,,,
5983,0.0003078527024734161,,,,,,,,,,
5984,0.00018768255594129853,,,,,,,,,,
5985,0.00010667582117989213,,,,,,,,,,
5986,7.519888215441762e-06,,,,,,,,,,
5987,5.577513782151729e-06,,,,,,,,,,
5988,3.167978501067712e-06,,,,,,,,,,
5989,1.8648234039790549e-06,,,,,,,,,,
5990,9.984620358804514e-07,,,,,,,,,,
5991,5.480005654266514e-07,,,,,,,,,,
5992,3.492017476986407e-07,,,,,,,,,,
5993,2.3512053682124213e-07,,,,,,,,,,
5994,9.995004643595769e-08,,,,,,,,,,
5995,8.483441013697477e-08,,,,,,,,,,
5996,4.5712458308412134e-08,,,,,,,,,,
5997,2.0982051994082263e-08,,,,,,,,,,
5998,1.0306998905116233e-08,,,,,,,,,,
5999,7.225869585318046e-09,,,,,,,,,,
6000,4.164517103668196e-09,,,,,,,,,,
6001,2.5097545681249476e-09,,,,,,,,,,
6002,2.0236525999260597e-09,,,,,,,,,,
6003,1.6430779207027362e-09,,,,,,,,,,
6004,1.0044278085131666e-09,,,,,,,,,,
6005,5.582217502903998e-10,,,,,,,,,,
6006,4.411803518698243e-10,,,,,,,,,,
6007,3.1061460428525465e-10,,,,,,,,,,
6008,2.1419735040685163e-10,,,,,,,,,,
6009,1.1605385196409478e-10,,,,,,,,,,
6010,6.494874715600939e-11,,,,,,,,,,
6011,4.993517773196978e-11,,,,,,,,,,
6012,3.050364867884137e-11,,,,,,,,,,
6013,2.1140371264183362e-11,,,,,,,,,,
6014,1.1280852887451397e-11,,,,,,,,,,
6015,9.439600741677989e-12,,,,,,,,,,
6016,4.739162805547531e-12,,,,,,,,,,
6017,3.848387559374298e-12,,,,,,,,,,
6018,2.7327374607224067e-12,,,,,,,,,,
6019,1.5385338964845294e-12,,,,,,,,,,
6020,7.456058850431941e-13,,,,,,,,,,
6021,5.240777427035393e-13,,,,,,,,,,
6022,4.59514913479458e-13,,,,,,,,,,
6023,1.8098528776245465e-13,,,,,,,,,,
6024,1.1778331082884512e-13,,,,,,,,,,
6025,6.77095006883162e-14,,,,,,,,,,
6026,4.9600383554464675e-14,,,,,,,,,,
6027,3.6528165992084815e-14,,,,,,,,,,
6028,3.160285468353035e-14,,,,,,,,,,
6029,2.2482814248593088e-14,,,,,,,,,,
6030,1.0636993166569267e-14,,,,,,,,,,
6031,9.375971620580038e-15,,,,,,,,,,
6032,6.119193488176754e-15,,,,,,,,,,
6033,3.5226192507028425e-15,,,,,,,,,,
6034,2.1683976615047253e-15,,,,,,,,,,
6035,1.5016163491843054e-15,,,,,,,,,,
6036,5.922241159019239e-16,,,,,,,,,,
6037,5.041092269130162e-16,,,,,,,,,,
6038,2.9356274828508673e-16,,,,,,,,,,
6039,1.5239548990018486e-16,,,,,,,,,,
6040,6.397920221945104e-17,,,,,,,,,,
6041,3.406226566662768e-17,,,,,,,,,,
6042,1.726551347655744e-17,,,,,,,,,,
6043,0.315278636707759,,,,,,,,,,
6044,0.001760317875149912,,,,,,,,,,
6045,0.0005591478460829166,,,,,,,,,,
6046,0.0002851302821983164,,,,,,,,,,
6047,0.00023922708963013313,,,,,,,,,,
6048,0.00011309183205474062,,,,,,,,,,
6049,1.2539212641675628e-05,,,,,,,,,,
6050,6.21722664919184e-06,,,,,,,,,,
6051,2.9815401922234798e-06,,,,,,,,,,
6052,1.7621695342543065e-06,,,,,,,,,,
6053,8.387059043618658e-07,,,,,,,,,,
6054,4.454401067363865e-07,,,,,,,,,,
6055,4.1266923174340584e-07,,,,,,,,,,
6056,2.982154909207952e-07,,,,,,,,,,
6057,1.3097967325346093e-07,,,,,,,,,,
6058,6.509017884725355e-08,,,,,,,,,,
6059,2.3496712310703427e-08,,,,,,,,,,
6060,1.6856116952284758e-08,,,,,,,,,,
6061,1.2734871537239023e-08,,,,,,,,,,
6062,7.4701824953775e-09,,,,,,,,,,
6063,7.2519580976292764e-09,,,,,,,,,,
6064,3.222718174411427e-09,,,,,,,,,,
6065,2.2071417010513433e-09,,,,,,,,,,
6066,1.530209845497779e-09,,,,,,,,,,
6067,1.1575846559703397e-09,,,,,,,,,,
6068,7.28490650816101e-10,,,,,,,,,,
6069,5.528302543664428e-10,,,,,,,,,,
6070,3.133199670134251e-10,,,,,,,,,,
6071,2.406284224799874e-10,,,,,,,,,,
6072,1.2381184460403873e-10,,,,,,,,,,
6073,8.333727405676541e-11,,,,,,,,,,
6074,6.185290890578771e-11,,,,,,,,,,
6075,2.799332931604632e-11,,,,,,,,,,
6076,2.124330841321353e-11,,,,,,,,,,
6077,1.6112142026736954e-11,,,,,,,,,,
6078,9.67704557930752e-12,,,,,,,,,,
6079,5.9350091335786866e-12,,,,,,,,,,
6080,2.4223413059506863e-12,,,,,,,,,,
6081,2.227585968318958e-12,,,,,,,,,,
6082,9.302928693110495e-13,,,,,,,,,,
6083,7.033315170198483e-13,,,,,,,,,,
6084,3.156394907007379e-13,,,,,,,,,,
6085,2.080275863014418e-13,,,,,,,,,,
6086,1.4613946416233643e-13,,,,,,,,,,
6087,9.553429229064479e-14,,,,,,,,,,
6088,6.454109392774298e-14,,,,,,,,,,
6089,4.542528136352729e-14,,,,,,,,,,
6090,3.8447767153989556e-14,,,,,,,,,,
6091,2.1919826527707205e-14,,,,,,,,,,
6092,1.1974826244489168e-14,,,,,,,,,,
6093,9.813221252539637e-15,,,,,,,,,,
6094,7.635945356033952e-15,,,,,,,,,,
6095,6.7437728334763544e-15,,,,,,,,,,
6096,3.3540929985416544e-15,,,,,,,,,,
6097,2.326948172655707e-15,,,,,,,,,,
6098,1.3381841150249931e-15,,,,,,,,,,
6099,7.903044546968459e-16,,,,,,,,,,
6100,5.512703692578853e-16,,,,,,,,,,
6101,4.1793070497856846e-16,,,,,,,,,,
6102,1.8518526601670516e-16,,,,,,,,,,
6103,3.1313257794096747e-17,,,,,,,,,,
6104,3.1313257794096747e-17,,,,,,,,,,
6105,1.8754185047033287e-17,,,,,,,,,,
6106,0.3152786326264571,,,,,,,,,,
6107,0.0017603177514463528,,,,,,,,,,
6108,0.0005591479867882789,,,,,,,,,,
6109,0.00028513028001369726,,,,,,,,,,
6110,0.00023922706451785005,,,,,,,,,,
6111,0.00011309182690244596,,,,,,,,,,
6112,1.2539214243234522e-05,,,,,,,,,,
6113,6.217226166250478e-06,,,,,,,,,,
6114,2.981540347417178e-06,,,,,,,,,,
6115,1.7621696730751818e-06,,,,,,,,,,
6116,8.387060731738869e-07,,,,,,,,,,
6117,4.4544015843142224e-07,,,,,,,,,,
6118,4.126691568029417e-07,,,,,,,,,,
6119,2.982155046684226e-07,,,,,,,,,,
6120,1.3097967158902033e-07,,,,,,,,,,
6121,6.509017533131586e-08,,,,,,,,,,
6122,2.3496717414175607e-08,,,,,,,,,,
6123,1.685611602569639e-08,,,,,,,,,,
6124,1.273487026596542e-08,,,,,,,,,,
6125,7.470183686669552e-09,,,,,,,,,,
6126,7.251957033718231e-09,,,,,,,,,,
6127,3.222718312499379e-09,,,,,,,,,,
6128,2.2071412649248255e-09,,,,,,,,,,
6129,1.5302091928672176e-09,,,,,,,,,,
6130,1.1575847579185294e-09,,,,,,,,,,
6131,7.284907931112935e-10,,,,,,,,,,
6132,5.528303816656817e-10,,,,,,,,,,
6133,3.133200366677644e-10,,,,,,,,,,
6134,2.4062839557776995e-10,,,,,,,,,,
6135,1.2381183403295914e-10,,,,,,,,,,
6136,8.333725609023668e-11,,,,,,,,,,
6137,6.185289107266441e-11,,,,,,,,,,
6138,2.79933210994779e-11,,,,,,,,,,
6139,2.1243292693343148e-11,,,,,,,,,,
6140,1.6112141960409193e-11,,,,,,,,,,
6141,9.677047398702339e-12,,,,,,,,,,
6142,5.9350125831142864e-12,,,,,,,,,,
6143,2.4223411121761335e-12,,,,,,,,,,
6144,2.227585885429864e-12,,,,,,,,,,
6145,9.302932637163668e-13,,,,,,,,,,
6146,7.033310242120574e-13,,,,,,,,,,
6147,3.156394170824734e-13,,,,,,,,,,
6148,2.0802746036209228e-13,,,,,,,,,,
6149,1.461393301653859e-13,,,,,,,,,,
6150,9.553369023291007e-14,,,,,,,,,,
6151,6.454069723315696e-14,,,,,,,,,,
6152,4.542458821404435e-14,,,,,,,,,,
6153,3.844759908142303e-14,,,,,,,,,,
6154,2.1919811922646914e-14,,,,,,,,,,
6155,1.1974071537702435e-14,,,,,,,,,,
6156,9.81169231612036e-15,,,,,,,,,,
6157,7.635703822369785e-15,,,,,,,,,,
6158,6.743312633514756e-15,,,,,,,,,,
6159,3.3540585132575043e-15,,,,,,,,,,
6160,2.326941779254551e-15,,,,,,,,,,
6161,1.3375465650504806e-15,,,,,,,,,,
6162,7.901257437186876e-16,,,,,,,,,,
6163,5.508655887416007e-16,,,,,,,,,,
6164,4.179218492944754e-16,,,,,,,,,,
6165,1.850255589544951e-16,,,,,,,,,,
6166,3.1313257386919984e-17,,,,,,,,,,
6167,3.1313257386919984e-17,,,,,,,,,,
6168,1.8743330981535425e-17,,,,,,,,,,
6169,0.3237873160448287,,,,,,,,,,
6170,0.0009711210081134272,,,,,,,,,,
6171,0.0006784556569518573,,,,,,,,,,
6172,0.00029038670390498764,,,,,,,,,,
6173,0.00025920568397212957,,,,,,,,,,
6174,0.00011895205890163888,,,,,,,,,,
6175,8.014221996472888e-06,,,,,,,,,,
6176,4.373314896385504e-06,,,,,,,,,,
6177,3.641276612960131e-06,,,,,,,,,,
6178,1.6763101866054414e-06,,,,,,,,,,
6179,1.193324392453324e-06,,,,,,,,,,
6180,7.466525988922023e-07,,,,,,,,,,
6181,2.5608878440503823e-07,,,,,,,,,,
6182,2.1647568257716573e-07,,,,,,,,,,
6183,1.2365333559937184e-07,,,,,,,,,,
6184,5.3707908168526037e-08,,,,,,,,,,
6185,3.847420183702608e-08,,,,,,,,,,
6186,2.376951666000537e-08,,,,,,,,,,
6187,1.1737606591242253e-08,,,,,,,,,,
6188,8.96965293003886e-09,,,,,,,,,,
6189,5.288934384691929e-09,,,,,,,,,,
6190,3.0882369944513125e-09,,,,,,,,,,
6191,2.523375886681144e-09,,,,,,,,,,
6192,1.0861981410186506e-09,,,,,,,,,,
6193,1.0417139167933754e-09,,,,,,,,,,
6194,5.147560072234764e-10,,,,,,,,,,
6195,4.1069840796998456e-10,,,,,,,,,,
6196,3.1080782609513286e-10,,,,,,,,,,
6197,2.0578325104596884e-10,,,,,,,,,,
6198,9.475486749758997e-11,,,,,,,,,,
6199,7.274961173432686e-11,,,,,,,,,,
6200,4.6219584033158745e-11,,,,,,,,,,
6201,2.6423414979620862e-11,,,,,,,,,,
6202,1.5971950078660558e-11,,,,,,,,,,
6203,1.4357971389066255e-11,,,,,,,,,,
6204,1.0293111309175727e-11,,,,,,,,,,
6205,4.942275884788764e-12,,,,,,,,,,
6206,2.1713440434537296e-12,,,,,,,,,,
6207,1.9301036421100655e-12,,,,,,,,,,
6208,9.723821136774758e-13,,,,,,,,,,
6209,6.065394191389295e-13,,,,,,,,,,
6210,4.758415782985705e-13,,,,,,,,,,
6211,2.13819453918307e-13,,,,,,,,,,
6212,1.6140404938181355e-13,,,,,,,,,,
6213,8.68965628300879e-14,,,,,,,,,,
6214,5.3357255458521774e-14,,,,,,,,,,
6215,4.908088021865249e-14,,,,,,,,,,
6216,3.046564035210384e-14,,,,,,,,,,
6217,2.0765779644927413e-14,,,,,,,,,,
6218,1.1716969725569965e-14,,,,,,,,,,
6219,9.075690946037046e-15,,,,,,,,,,
6220,7.557263151685176e-15,,,,,,,,,,
6221,4.800131751804644e-15,,,,,,,,,,
6222,2.3172518681370127e-15,,,,,,,,,,
6223,1.5542895491733467e-15,,,,,,,,,,
6224,6.73359707749412e-16,,,,,,,,,,
6225,6.264396391652397e-16,,,,,,,,,,
6226,5.872090441877576e-16,,,,,,,,,,
6227,3.080462922593669e-16,,,,,,,,,,
6228,1.1446751556269906e-16,,,,,,,,,,
6229,3.216215364315811e-17,,,,,,,,,,
6230,3.216215364315811e-17,,,,,,,,,,
6231,2.229165809448381e-17,,,,,,,,,,
6232,0.32378733074953076,,,,,,,,,,
6233,0.0009711207875909066,,,,,,,,,,
6234,0.0006784556586656486,,,,,,,,,,
6235,0.0002903866442895371,,,,,,,,,,
6236,0.00025920569523311124,,,,,,,,,,
6237,0.00011895208538496918,,,,,,,,,,
6238,8.014221071774925e-06,,,,,,,,,,
6239,4.37331455224493e-06,,,,,,,,,,
6240,3.6412770016334435e-06,,,,,,,,,,
6241,1.6763102862561307e-06,,,,,,,,,,
6242,1.1933244991049932e-06,,,,,,,,,,
6243,7.466526528254413e-07,,,,,,,,,,
6244,2.560887764516249e-07,,,,,,,,,,
6245,2.164757082309078e-07,,,,,,,,,,
6246,1.2365333248166972e-07,,,,,,,,,,
6247,5.370791890606939e-08,,,,,,,,,,
6248,3.8474204584566113e-08,,,,,,,,,,
6249,2.3769512117777986e-08,,,,,,,,,,
6250,1.1737605819723687e-08,,,,,,,,,,
6251,8.969653089848694e-09,,,,,,,,,,
6252,5.288933847881529e-09,,,,,,,,,,
6253,3.088237271683838e-09,,,,,,,,,,
6254,2.5233763933487963e-09,,,,,,,,,,
6255,1.08619823059291e-09,,,,,,,,,,
6256,1.0417139225864486e-09,,,,,,,,,,
6257,5.147558581875523e-10,,,,,,,,,,
6258,4.1069841488999145e-10,,,,,,,,,,
6259,3.1080789535311794e-10,,,,,,,,,,
6260,2.0578325700735818e-10,,,,,,,,,,
6261,9.475486915035263e-11,,,,,,,,,,
6262,7.274960247116067e-11,,,,,,,,,,
6263,4.621958253378904e-11,,,,,,,,,,
6264,2.6423410188407385e-11,,,,,,,,,,
6265,1.5971953041081305e-11,,,,,,,,,,
6266,1.4357969905277788e-11,,,,,,,,,,
6267,1.0293109457570167e-11,,,,,,,,,,
6268,4.942275913554061e-12,,,,,,,,,,
6269,2.171344130635593e-12,,,,,,,,,,
6270,1.930102786677257e-12,,,,,,,,,,
6271,9.72382302787431e-13,,,,,,,,,,
6272,6.065395404125937e-13,,,,,,,,,,
6273,4.758426398252281e-13,,,,,,,,,,
6274,2.1381960532164937e-13,,,,,,,,,,
6275,1.6140405568684486e-13,,,,,,,,,,
6276,8.689656554219528e-14,,,,,,,,,,
6277,5.335726617615287e-14,,,,,,,,,,
6278,4.9080867492558936e-14,,,,,,,,,,
6279,3.0465827393199264e-14,,,,,,,,,,
6280,2.0766149643166802e-14,,,,,,,,,,
6281,1.1716890947141639e-14,,,,,,,,,,
6282,9.075925767964192e-15,,,,,,,,,,
6283,7.557630410770981e-15,,,,,,,,,,
6284,4.80014542992731e-15,,,,,,,,,,
6285,2.317293113102004e-15,,,,,,,,,,
6286,1.5544061962783426e-15,,,,,,,,,,
6287,6.734375474401836e-16,,,,,,,,,,
6288,6.264842908360085e-16,,,,,,,,,,
6289,5.872105744531536e-16,,,,,,,,,,
6290,3.0805328214440423e-16,,,,,,,,,,
6291,1.1456843519036988e-16,,,,,,,,,,
6292,3.216215511074431e-17,,,,,,,,,,
6293,3.216215511074431e-17,,,,,,,,,,
6294,2.2327143172590383e-17,,,,,,,,,,
6295,0.3192497859406508,,,,,,,,,,
6296,0.0012799812412982287,,,,,,,,,,
6297,0.00047426085310658803,,,,,,,,,,
6298,0.0004007758222499728,,,,,,,,,,
6299,0.0002855520534526561,,,,,,,,,,
6300,0.00012267718406675166,,,,,,,,,,
6301,1.0423487991904359e-05,,,,,,,,,,
6302,5.785478252775241e-06,,,,,,,,,,
6303,4.762277992035968e-06,,,,,,,,,,
6304,1.3670015579156977e-06,,,,,,,,,,
6305,9.187693654447947e-07,,,,,,,,,,
6306,6.485516011904774e-07,,,,,,,,,,
6307,3.684434085456003e-07,,,,,,,,,,
6308,2.5951699801249014e-07,,,,,,,,,,
6309,1.0962928957898633e-07,,,,,,,,,,
6310,7.461661155951466e-08,,,,,,,,,,
6311,4.0128480580206506e-08,,,,,,,,,,
6312,2.361293966121024e-08,,,,,,,,,,
6313,1.1914651949794578e-08,,,,,,,,,,
6314,9.8193365069732e-09,,,,,,,,,,
6315,4.106229540970395e-09,,,,,,,,,,
6316,3.4525190032574303e-09,,,,,,,,,,
6317,2.5536226529264365e-09,,,,,,,,,,
6318,1.2699371912312748e-09,,,,,,,,,,
6319,1.0537315136159724e-09,,,,,,,,,,
6320,7.477848814032456e-10,,,,,,,,,,
6321,5.975927459447005e-10,,,,,,,,,,
6322,2.950117862968556e-10,,,,,,,,,,
6323,1.781603575188179e-10,,,,,,,,,,
6324,8.724297440169599e-11,,,,,,,,,,
6325,6.58726544513032e-11,,,,,,,,,,
6326,4.6246757482937565e-11,,,,,,,,,,
6327,2.9600754947834394e-11,,,,,,,,,,
6328,1.828262407234412e-11,,,,,,,,,,
6329,1.2162441101855442e-11,,,,,,,,,,
6330,5.245702928199599e-12,,,,,,,,,,
6331,4.408834441353174e-12,,,,,,,,,,
6332,3.3460846109574673e-12,,,,,,,,,,
6333,1.5270361017210542e-12,,,,,,,,,,
6334,8.6345816960665e-13,,,,,,,,,,
6335,4.862656242347385e-13,,,,,,,,,,
6336,3.0638538089993315e-13,,,,,,,,,,
6337,1.838789960290135e-13,,,,,,,,,,
6338,1.1539921469368406e-13,,,,,,,,,,
6339,6.29778328554253e-14,,,,,,,,,,
6340,5.5841648492521594e-14,,,,,,,,,,
6341,4.3433665715117696e-14,,,,,,,,,,
6342,2.6946899538269985e-14,,,,,,,,,,
6343,1.9533559036093084e-14,,,,,,,,,,
6344,1.5077466012003493e-14,,,,,,,,,,
6345,1.3617635920873092e-14,,,,,,,,,,
6346,8.034884577222149e-15,,,,,,,,,,
6347,2.9326096002134186e-15,,,,,,,,,,
6348,2.028515253269417e-15,,,,,,,,,,
6349,1.977924757648992e-15,,,,,,,,,,
6350,9.969211137386266e-16,,,,,,,,,,
6351,5.562471487254779e-16,,,,,,,,,,
6352,3.687086208109656e-16,,,,,,,,,,
6353,1.7654724442310568e-16,,,,,,,,,,
6354,8.180231910758702e-17,,,,,,,,,,
6355,3.17097707200219e-17,,,,,,,,,,
6356,3.17097707200219e-17,,,,,,,,,,
6357,2.4681338811121966e-17,,,,,,,,,,
6358,0.31924979011779736,,,,,,,,,,
6359,0.0012799811399132467,,,,,,,,,,
6360,0.0004742609034166465,,,,,,,,,,
6361,0.0004007758065265683,,,,,,,,,,
6362,0.0002855520605762081,,,,,,,,,,
6363,0.00012267718729587102,,,,,,,,,,
6364,1.0423487221345102e-05,,,,,,,,,,
6365,5.78547733443973e-06,,,,,,,,,,
6366,4.762278318089421e-06,,,,,,,,,,
6367,1.3670016435093187e-06,,,,,,,,,,
6368,9.187693471724525e-07,,,,,,,,,,
6369,6.485517595856885e-07,,,,,,,,,,
6370,3.6844340816278555e-07,,,,,,,,,,
6371,2.5951698456944506e-07,,,,,,,,,,
6372,1.0962929324242784e-07,,,,,,,,,,
6373,7.461660142328459e-08,,,,,,,,,,
6374,4.0128477579104366e-08,,,,,,,,,,
6375,2.36129396379444e-08,,,,,,,,,,
6376,1.1914651627633241e-08,,,,,,,,,,
6377,9.819337476601723e-09,,,,,,,,,,
6378,4.106230052242067e-09,,,,,,,,,,
6379,3.452519657232199e-09,,,,,,,,,,
6380,2.5536221362413373e-09,,,,,,,,,,
6381,1.2699371131306977e-09,,,,,,,,,,
6382,1.0537314273337682e-09,,,,,,,,,,
6383,7.47784830610196e-10,,,,,,,,,,
6384,5.97592737410864e-10,,,,,,,,,,
6385,2.9501176505981395e-10,,,,,,,,,,
6386,1.7816037896799912e-10,,,,,,,,,,
6387,8.724298749695925e-11,,,,,,,,,,
6388,6.587265728417993e-11,,,,,,,,,,
6389,4.624677163403014e-11,,,,,,,,,,
6390,2.96007607952487e-11,,,,,,,,,,
6391,1.828262345380179e-11,,,,,,,,,,
6392,1.2162445366656818e-11,,,,,,,,,,
6393,5.2457015229472485e-12,,,,,,,,,,
6394,4.408837402529148e-12,,,,,,,,,,
6395,3.346084327164576e-12,,,,,,,,,,
6396,1.527036149089724e-12,,,,,,,,,,
6397,8.634580083179052e-13,,,,,,,,,,
6398,4.862657816185108e-13,,,,,,,,,,
6399,3.063852944125939e-13,,,,,,,,,,
6400,1.8387898749794607e-13,,,,,,,,,,
6401,1.1539849726682497e-13,,,,,,,,,,
6402,6.297747145198999e-14,,,,,,,,,,
6403,5.584121247789593e-14,,,,,,,,,,
6404,4.343325746104002e-14,,,,,,,,,,
6405,2.6946795708235734e-14,,,,,,,,,,
6406,1.9532880043344573e-14,,,,,,,,,,
6407,1.5077455956700044e-14,,,,,,,,,,
6408,1.3615847383794624e-14,,,,,,,,,,
6409,8.033063185287776e-15,,,,,,,,,,
6410,2.9322699985837657e-15,,,,,,,,,,
6411,2.0275361033376308e-15,,,,,,,,,,
6412,1.9776534957530733e-15,,,,,,,,,,
6413,9.950371085656142e-16,,,,,,,,,,
6414,5.554718886660095e-16,,,,,,,,,,
6415,3.6859617377911894e-16,,,,,,,,,,
6416,1.763607885976018e-16,,,,,,,,,,
6417,8.124213464243493e-17,,,,,,,,,,
6418,3.1709771136748484e-17,,,,,,,,,,
6419,3.1709771136748484e-17,,,,,,,,,,
6420,2.4644018526489133e-17,,,,,,,,,,
6421,0.33921949504551435,,,,,,,,,,
6422,0.001407901570749287,,,,,,,,,,
6423,0.0007573480187591442,,,,,,,,,,
6424,0.0003701125533611688,,,,,,,,,,
6425,0.00017791629415952508,,,,,,,,,,
6426,9.422951531267607e-05,,,,,,,,,,
6427,8.409713990403857e-06,,,,,,,,,,
6428,6.982532398917713e-06,,,,,,,,,,
6429,4.295965588054861e-06,,,,,,,,,,
6430,1.3631068213832547e-06,,,,,,,,,,
6431,7.244380905430526e-07,,,,,,,,,,
6432,6.322867398246978e-07,,,,,,,,,,
6433,3.8422465388912336e-07,,,,,,,,,,
6434,2.584093663614612e-07,,,,,,,,,,
6435,1.0886869017219112e-07,,,,,,,,,,
6436,5.3385057224746587e-08,,,,,,,,,,
6437,3.994063147553939e-08,,,,,,,,,,
6438,1.8509635674923328e-08,,,,,,,,,,
6439,1.4371343783538256e-08,,,,,,,,,,
6440,7.927178657011431e-09,,,,,,,,,,
6441,3.548297158709384e-09,,,,,,,,,,
6442,2.813384284164688e-09,,,,,,,,,,
6443,1.9654752680245433e-09,,,,,,,,,,
6444,1.4583335132585885e-09,,,,,,,,,,
6445,9.762490584286337e-10,,,,,,,,,,
6446,7.081571265233047e-10,,,,,,,,,,
6447,5.782144323813458e-10,,,,,,,,,,
6448,3.1595304923376577e-10,,,,,,,,,,
6449,2.372433206028774e-10,,,,,,,,,,
6450,1.0695771316573317e-10,,,,,,,,,,
6451,7.554265793402658e-11,,,,,,,,,,
6452,5.4079650252220165e-11,,,,,,,,,,
6453,2.9082513192887085e-11,,,,,,,,,,
6454,1.4886898258805898e-11,,,,,,,,,,
6455,9.282221918437299e-12,,,,,,,,,,
6456,4.618505240487056e-12,,,,,,,,,,
6457,4.367480479022167e-12,,,,,,,,,,
6458,2.4407103340105105e-12,,,,,,,,,,
6459,1.643453443747051e-12,,,,,,,,,,
6460,1.1352778717638453e-12,,,,,,,,,,
6461,4.1505075326231164e-13,,,,,,,,,,
6462,2.8973887148477415e-13,,,,,,,,,,
6463,1.652481649533413e-13,,,,,,,,,,
6464,1.0105211746349663e-13,,,,,,,,,,
6465,7.94201808883585e-14,,,,,,,,,,
6466,4.0412346134081055e-14,,,,,,,,,,
6467,3.191045279412702e-14,,,,,,,,,,
6468,2.6711163697851212e-14,,,,,,,,,,
6469,1.5357742312555993e-14,,,,,,,,,,
6470,1.4599554868742305e-14,,,,,,,,,,
6471,8.678227843647702e-15,,,,,,,,,,
6472,2.9194495283395928e-15,,,,,,,,,,
6473,2.3663611855857283e-15,,,,,,,,,,
6474,1.6310009427015984e-15,,,,,,,,,,
6475,1.041793254972343e-15,,,,,,,,,,
6476,5.9477246301936e-16,,,,,,,,,,
6477,1.9698672192152807e-16,,,,,,,,,,
6478,9.159600554561302e-17,,,,,,,,,,
6479,3.3702737773432635e-17,,,,,,,,,,
6480,3.3702737773432635e-17,,,,,,,,,,
6481,3.3702737773432635e-17,,,,,,,,,,
6482,3.3702737773432635e-17,,,,,,,,,,
6483,3.347576351386452e-17,,,,,,,,,,
6484,0.33921948794786017,,,,,,,,,,
6485,0.0014079014217516402,,,,,,,,,,
6486,0.0007573480210466835,,,,,,,,,,
6487,0.0003701125740520737,,,,,,,,,,
6488,0.0001779163126439118,,,,,,,,,,
6489,9.42295050759376e-05,,,,,,,,,,
6490,8.409714146741928e-06,,,,,,,,,,
6491,6.982532587464078e-06,,,,,,,,,,
6492,4.295966219700264e-06,,,,,,,,,,
6493,1.3631070709878134e-06,,,,,,,,,,
6494,7.244381119452491e-07,,,,,,,,,,
6495,6.322866812634273e-07,,,,,,,,,,
6496,3.842246332434495e-07,,,,,,,,,,
6497,2.5840938257789805e-07,,,,,,,,,,
6498,1.0886867894713865e-07,,,,,,,,,,
6499,5.338506560876019e-08,,,,,,,,,,
6500,3.9940638984406204e-08,,,,,,,,,,
6501,1.8509638096440004e-08,,,,,,,,,,
6502,1.437134282148804e-08,,,,,,,,,,
6503,7.927177540075156e-09,,,,,,,,,,
6504,3.5482968416371975e-09,,,,,,,,,,
6505,2.813384646700254e-09,,,,,,,,,,
6506,1.965475162349165e-09,,,,,,,,,,
6507,1.4583334569950747e-09,,,,,,,,,,
6508,9.762487254747473e-10,,,,,,,,,,
6509,7.081571766721878e-10,,,,,,,,,,
6510,5.782143517259919e-10,,,,,,,,,,
6511,3.159529953284101e-10,,,,,,,,,,
6512,2.372433415099452e-10,,,,,,,,,,
6513,1.0695774316537139e-10,,,,,,,,,,
6514,7.554265774106453e-11,,,,,,,,,,
6515,5.4079639400182956e-11,,,,,,,,,,
6516,2.90825157645163e-11,,,,,,,,,,
6517,1.4886895104410844e-11,,,,,,,,,,
6518,9.282221377251606e-12,,,,,,,,,,
6519,4.618504681765823e-12,,,,,,,,,,
6520,4.3674807598468104e-12,,,,,,,,,,
6521,2.4407086285905326e-12,,,,,,,,,,
6522,1.6434531040301807e-12,,,,,,,,,,
6523,1.1352777072883555e-12,,,,,,,,,,
6524,4.150505244140911e-13,,,,,,,,,,
6525,2.8973902838370364e-13,,,,,,,,,,
6526,1.6524684073749732e-13,,,,,,,,,,
6527,1.0105159146627838e-13,,,,,,,,,,
6528,7.941983214257074e-14,,,,,,,,,,
6529,4.041187900158531e-14,,,,,,,,,,
6530,3.191035320811258e-14,,,,,,,,,,
6531,2.6709908154967116e-14,,,,,,,,,,
6532,1.5357721258981638e-14,,,,,,,,,,
6533,1.4599554528351043e-14,,,,,,,,,,
6534,8.67558319150028e-15,,,,,,,,,,
6535,2.9194223199431456e-15,,,,,,,,,,
6536,2.3651918383924984e-15,,,,,,,,,,
6537,1.6309292635476021e-15,,,,,,,,,,
6538,1.0417798412188267e-15,,,,,,,,,,
6539,5.938949376314724e-16,,,,,,,,,,
6540,1.9652257889295648e-16,,,,,,,,,,
6541,9.098115123537351e-17,,,,,,,,,,
6542,3.370273706468136e-17,,,,,,,,,,
6543,3.370273706468136e-17,,,,,,,,,,
6544,3.370273706468136e-17,,,,,,,,,,
6545,3.370273706468136e-17,,,,,,,,,,
6546,3.258099873546218e-17,,,,,,,,,,
6547,0.3182146373413536,,,,,,,,,,
6548,0.0010245399417016183,,,,,,,,,,
6549,0.0005490848563874905,,,,,,,,,,
6550,0.00030312514720906266,,,,,,,,,,
6551,0.00021904180131201065,,,,,,,,,,
6552,8.373200934045131e-05,,,,,,,,,,
6553,8.653484531199117e-06,,,,,,,,,,
6554,7.903013037385941e-06,,,,,,,,,,
6555,4.786891815777934e-06,,,,,,,,,,
6556,1.5996199857250143e-06,,,,,,,,,,
6557,1.3437627691660215e-06,,,,,,,,,,
6558,5.161057332435758e-07,,,,,,,,,,
6559,3.7078674253839435e-07,,,,,,,,,,
6560,2.8013880270123853e-07,,,,,,,,,,
6561,1.02597454200833e-07,,,,,,,,,,
6562,5.7257003441881636e-08,,,,,,,,,,
6563,3.188694290531478e-08,,,,,,,,,,
6564,1.7498364661680135e-08,,,,,,,,,,
6565,1.0927674009544949e-08,,,,,,,,,,
6566,7.69827710140691e-09,,,,,,,,,,
6567,5.30679415712268e-09,,,,,,,,,,
6568,3.1472052712318818e-09,,,,,,,,,,
6569,2.008246622649956e-09,,,,,,,,,,
6570,1.7574750830581784e-09,,,,,,,,,,
6571,1.1132383916419935e-09,,,,,,,,,,
6572,6.620883979127298e-10,,,,,,,,,,
6573,3.625476782847886e-10,,,,,,,,,,
6574,2.655591213808193e-10,,,,,,,,,,
6575,1.1902316811866908e-10,,,,,,,,,,
6576,6.360882818658432e-11,,,,,,,,,,
6577,4.348732581790869e-11,,,,,,,,,,
6578,2.5993343163924472e-11,,,,,,,,,,
6579,1.9584654201891287e-11,,,,,,,,,,
6580,1.30118627088615e-11,,,,,,,,,,
6581,7.508010228399093e-12,,,,,,,,,,
6582,6.322782966622277e-12,,,,,,,,,,
6583,3.2893090955893523e-12,,,,,,,,,,
6584,1.9431971360970056e-12,,,,,,,,,,
6585,1.2141022351993691e-12,,,,,,,,,,
6586,9.003732257244467e-13,,,,,,,,,,
6587,3.9084025307217906e-13,,,,,,,,,,
6588,1.8965657721732598e-13,,,,,,,,,,
6589,1.013650683398576e-13,,,,,,,,,,
6590,7.795895834970064e-14,,,,,,,,,,
6591,2.8057793810360087e-14,,,,,,,,,,
6592,1.9419124683550774e-14,,,,,,,,,,
6593,1.4434241723870822e-14,,,,,,,,,,
6594,6.461810587571177e-15,,,,,,,,,,
6595,4.9173372184331125e-15,,,,,,,,,,
6596,2.9403078728870335e-15,,,,,,,,,,
6597,1.784768326688549e-15,,,,,,,,,,
6598,1.3767394011513982e-15,,,,,,,,,,
6599,1.1628876627933025e-15,,,,,,,,,,
6600,6.228089125490542e-16,,,,,,,,,,
6601,6.152186594951842e-16,,,,,,,,,,
6602,3.620436222339251e-16,,,,,,,,,,
6603,1.2862447905124341e-16,,,,,,,,,,
6604,7.974845452929155e-17,,,,,,,,,,
6605,3.160595988215314e-17,,,,,,,,,,
6606,3.160595988215314e-17,,,,,,,,,,
6607,3.160595988215314e-17,,,,,,,,,,
6608,3.160595988215314e-17,,,,,,,,,,
6609,1.6453556413499695e-17,,,,,,,,,,
6610,0.3182146400473864,,,,,,,,,,
6611,0.0010245400214375835,,,,,,,,,,
6612,0.0005490848610987127,,,,,,,,,,
6613,0.0003031251542873333,,,,,,,,,,
6614,0.00021904178938584397,,,,,,,,,,
6615,8.373201690292449e-05,,,,,,,,,,
6616,8.653483806904891e-06,,,,,,,,,,
6617,7.903013951943056e-06,,,,,,,,,,
6618,4.786892072833933e-06,,,,,,,,,,
6619,1.5996200726590338e-06,,,,,,,,,,
6620,1.3437629217303366e-06,,,,,,,,,,
6621,5.161057189048215e-07,,,,,,,,,,
6622,3.707866853129803e-07,,,,,,,,,,
6623,2.8013883231865244e-07,,,,,,,,,,
6624,1.0259741820347325e-07,,,,,,,,,,
6625,5.725700576914437e-08,,,,,,,,,,
6626,3.18869270145466e-08,,,,,,,,,,
6627,1.7498369075461124e-08,,,,,,,,,,
6628,1.0927673023380095e-08,,,,,,,,,,
6629,7.698276416826337e-09,,,,,,,,,,
6630,5.306795343349225e-09,,,,,,,,,,
6631,3.147205482202974e-09,,,,,,,,,,
6632,2.0082463452316264e-09,,,,,,,,,,
6633,1.7574752275849172e-09,,,,,,,,,,
6634,1.1132384331519221e-09,,,,,,,,,,
6635,6.620883004446409e-10,,,,,,,,,,
6636,3.6254765422215554e-10,,,,,,,,,,
6637,2.6555909518934414e-10,,,,,,,,,,
6638,1.1902317375606925e-10,,,,,,,,,,
6639,6.360882628262448e-11,,,,,,,,,,
6640,4.3487313748308447e-11,,,,,,,,,,
6641,2.5993342637815492e-11,,,,,,,,,,
6642,1.958465963207881e-11,,,,,,,,,,
6643,1.3011865372274545e-11,,,,,,,,,,
6644,7.508009128071235e-12,,,,,,,,,,
6645,6.322783601985667e-12,,,,,,,,,,
6646,3.289309415803688e-12,,,,,,,,,,
6647,1.9431978025654562e-12,,,,,,,,,,
6648,1.2141028115502555e-12,,,,,,,,,,
6649,9.003735261399186e-13,,,,,,,,,,
6650,3.90840177268862e-13,,,,,,,,,,
6651,1.8965655913189208e-13,,,,,,,,,,
6652,1.0136507642526741e-13,,,,,,,,,,
6653,7.795896436638713e-14,,,,,,,,,,
6654,2.805778888467409e-14,,,,,,,,,,
6655,1.9419310642638808e-14,,,,,,,,,,
6656,1.443440072021894e-14,,,,,,,,,,
6657,6.4619154046784894e-15,,,,,,,,,,
6658,4.9177215745760364e-15,,,,,,,,,,
6659,2.940335836264476e-15,,,,,,,,,,
6660,1.7847783029391996e-15,,,,,,,,,,
6661,1.3767216091213481e-15,,,,,,,,,,
6662,1.1628917901612705e-15,,,,,,,,,,
6663,6.229050808131573e-16,,,,,,,,,,
6664,6.156931475750376e-16,,,,,,,,,,
6665,3.620658909885125e-16,,,,,,,,,,
6666,1.2861137223579072e-16,,,,,,,,,,
6667,7.976629356007406e-17,,,,,,,,,,
6668,3.160596015216985e-17,,,,,,,,,,
6669,3.160596015216985e-17,,,,,,,,,,
6670,3.160596015216985e-17,,,,,,,,,,
6671,3.160596015216985e-17,,,,,,,,,,
6672,1.6635533152582458e-17,,,,,,,,,,
6673,0.3156116070993183,,,,,,,,,,
6674,0.0007158398075500317,,,,,,,,,,
6675,0.0005717013840640081,,,,,,,,,,
6676,0.0002766014813502273,,,,,,,,,,
6677,0.000237960665933674,,,,,,,,,,
6678,5.054371136428949e-05,,,,,,,,,,
6679,1.0115272893309608e-05,,,,,,,,,,
6680,6.341784012259378e-06,,,,,,,,,,
6681,3.4858764954160816e-06,,,,,,,,,,
6682,1.8016894137554082e-06,,,,,,,,,,
6683,9.739565633325968e-07,,,,,,,,,,
6684,6.405770556301433e-07,,,,,,,,,,
6685,3.9416483098241764e-07,,,,,,,,,,
6686,3.2592667432372727e-07,,,,,,,,,,
6687,1.1014502228997919e-07,,,,,,,,,,
6688,7.22143287744949e-08,,,,,,,,,,
6689,3.6127817899691095e-08,,,,,,,,,,
6690,1.5925757774768942e-08,,,,,,,,,,
6691,8.20929585769375e-09,,,,,,,,,,
6692,5.800028604866026e-09,,,,,,,,,,
6693,3.590565259783885e-09,,,,,,,,,,
6694,2.9993485220575187e-09,,,,,,,,,,
6695,2.1636566404570866e-09,,,,,,,,,,
6696,1.391429970258066e-09,,,,,,,,,,
6697,9.889622279185363e-10,,,,,,,,,,
6698,4.369754781300807e-10,,,,,,,,,,
6699,3.885274724078522e-10,,,,,,,,,,
6700,1.3968342529825389e-10,,,,,,,,,,
6701,1.018821253232179e-10,,,,,,,,,,
6702,6.637095962020213e-11,,,,,,,,,,
6703,3.600854621950137e-11,,,,,,,,,,
6704,2.6638837205862483e-11,,,,,,,,,,
6705,1.5694038826556202e-11,,,,,,,,,,
6706,1.1892187270827391e-11,,,,,,,,,,
6707,6.910071122061346e-12,,,,,,,,,,
6708,3.990179780526179e-12,,,,,,,,,,
6709,1.907927379151307e-12,,,,,,,,,,
6710,7.537733117039827e-13,,,,,,,,,,
6711,3.895346556486588e-13,,,,,,,,,,
6712,2.764326717089644e-13,,,,,,,,,,
6713,2.1480601077976964e-13,,,,,,,,,,
6714,1.168534806501608e-13,,,,,,,,,,
6715,3.562755972757638e-14,,,,,,,,,,
6716,2.3588620836864504e-14,,,,,,,,,,
6717,2.1294319279892773e-14,,,,,,,,,,
6718,1.4168375266485267e-14,,,,,,,,,,
6719,8.39282172301686e-15,,,,,,,,,,
6720,4.234584925241881e-15,,,,,,,,,,
6721,2.0095859952729395e-15,,,,,,,,,,
6722,1.6408445839244574e-15,,,,,,,,,,
6723,1.3111859099747987e-15,,,,,,,,,,
6724,5.641728770320134e-16,,,,,,,,,,
6725,5.412902452427622e-16,,,,,,,,,,
6726,3.2119286752161905e-16,,,,,,,,,,
6727,1.6281640318135044e-16,,,,,,,,,,
6728,8.646585805210433e-17,,,,,,,,,,
6729,4.744806869468551e-17,,,,,,,,,,
6730,3.548556809219004e-17,,,,,,,,,,
6731,3.134601161684962e-17,,,,,,,,,,
6732,3.134601161684962e-17,,,,,,,,,,
6733,3.134601161684962e-17,,,,,,,,,,
6734,3.134601161684962e-17,,,,,,,,,,
6735,1.1839569882095152e-17,,,,,,,,,,
6736,0.3156116036625887,,,,,,,,,,
6737,0.0007158398013495562,,,,,,,,,,
6738,0.0005717015085308623,,,,,,,,,,
6739,0.00027660147444995395,,,,,,,,,,
6740,0.00023796066232432213,,,,,,,,,,
6741,5.05437028665055e-05,,,,,,,,,,
6742,1.0115272943687909e-05,,,,,,,,,,
6743,6.341783996232585e-06,,,,,,,,,,
6744,3.4858768632815597e-06,,,,,,,,,,
6745,1.8016894811861521e-06,,,,,,,,,,
6746,9.739564534025484e-07,,,,,,,,,,
6747,6.405770027037561e-07,,,,,,,,,,
6748,3.941647693885388e-07,,,,,,,,,,
6749,3.25926693666958e-07,,,,,,,,,,
6750,1.1014500251804569e-07,,,,,,,,,,
6751,7.221434040943506e-08,,,,,,,,,,
6752,3.612782997762276e-08,,,,,,,,,,
6753,1.592575786426053e-08,,,,,,,,,,
6754,8.209297286150665e-09,,,,,,,,,,
6755,5.800027130050169e-09,,,,,,,,,,
6756,3.5905651283759015e-09,,,,,,,,,,
6757,2.9993480139690057e-09,,,,,,,,,,
6758,2.1636567082334917e-09,,,,,,,,,,
6759,1.3914299333440498e-09,,,,,,,,,,
6760,9.889622438602585e-10,,,,,,,,,,
6761,4.369754051199053e-10,,,,,,,,,,
6762,3.88527479687051e-10,,,,,,,,,,
6763,1.3968343338898669e-10,,,,,,,,,,
6764,1.0188213838173704e-10,,,,,,,,,,
6765,6.637094135013879e-11,,,,,,,,,,
6766,3.600855749417762e-11,,,,,,,,,,
6767,2.663883474432912e-11,,,,,,,,,,
6768,1.5694040576262934e-11,,,,,,,,,,
6769,1.1892190734270905e-11,,,,,,,,,,
6770,6.910071087097109e-12,,,,,,,,,,
6771,3.9901799691054555e-12,,,,,,,,,,
6772,1.9079271233586954e-12,,,,,,,,,,
6773,7.537730706445679e-13,,,,,,,,,,
6774,3.895346265655579e-13,,,,,,,,,,
6775,2.764320381359612e-13,,,,,,,,,,
6776,2.1480597766426835e-13,,,,,,,,,,
6777,1.1685330864696206e-13,,,,,,,,,,
6778,3.562816287143421e-14,,,,,,,,,,
6779,2.3590195166090697e-14,,,,,,,,,,
6780,2.129589444328842e-14,,,,,,,,,,
6781,1.4168635591039207e-14,,,,,,,,,,
6782,8.392951063552824e-15,,,,,,,,,,
6783,4.234473226614519e-15,,,,,,,,,,
6784,2.0097604763531403e-15,,,,,,,,,,
6785,1.6418328662687814e-15,,,,,,,,,,
6786,1.3122413522392122e-15,,,,,,,,,,
6787,5.646060721902004e-16,,,,,,,,,,
6788,5.42801250563594e-16,,,,,,,,,,
6789,3.217759960827687e-16,,,,,,,,,,
6790,1.6312889380051513e-16,,,,,,,,,,
6791,8.63269361116841e-17,,,,,,,,,,
6792,4.7746586771139914e-17,,,,,,,,,,
6793,3.578621966828653e-17,,,,,,,,,,
6794,3.1346011273994884e-17,,,,,,,,,,
6795,3.1346011273994884e-17,,,,,,,,,,
6796,3.1346011273994884e-17,,,,,,,,,,
6797,3.1346011273994884e-17,,,,,,,,,,
6798,1.2550030957640407e-17,,,,,,,,,,
6799,0.3182072692743076,,,,,,,,,,
6800,0.0008601086403036506,,,,,,,,,,
6801,0.0006578552287033843,,,,,,,,,,
6802,0.0002679364899906513,,,,,,,,,,
6803,0.00023877418787597435,,,,,,,,,,
6804,2.781861061365508e-05,,,,,,,,,,
6805,6.917765002535316e-06,,,,,,,,,,
6806,6.048860661129107e-06,,,,,,,,,,
6807,1.9328900409485478e-06,,,,,,,,,,
6808,1.0937098441165485e-06,,,,,,,,,,
6809,8.53242740876693e-07,,,,,,,,,,
6810,6.949115178405351e-07,,,,,,,,,,
6811,2.9812540833032205e-07,,,,,,,,,,
6812,1.8510644097578378e-07,,,,,,,,,,
6813,2.939036015892739e-08,,,,,,,,,,
6814,2.5865066503198066e-08,,,,,,,,,,
6815,2.1535037050639073e-08,,,,,,,,,,
6816,1.7561196963902868e-08,,,,,,,,,,
6817,1.4406856985996188e-08,,,,,,,,,,
6818,7.220629378850286e-09,,,,,,,,,,
6819,5.0650493084217196e-09,,,,,,,,,,
6820,1.6803694932572628e-09,,,,,,,,,,
6821,9.035711972547489e-10,,,,,,,,,,
6822,7.543011455017001e-10,,,,,,,,,,
6823,6.08341929349733e-10,,,,,,,,,,
6824,5.325048246899369e-10,,,,,,,,,,
6825,2.3579487450573376e-10,,,,,,,,,,
6826,9.544643359855265e-11,,,,,,,,,,
6827,8.27589646555317e-11,,,,,,,,,,
6828,3.2874308715166985e-11,,,,,,,,,,
6829,1.6653782567422705e-11,,,,,,,,,,
6830,1.0673128037092286e-11,,,,,,,,,,
6831,3.45753681471249e-12,,,,,,,,,,
6832,2.5173328936704715e-12,,,,,,,,,,
6833,1.519350916615698e-12,,,,,,,,,,
6834,1.4075576927990864e-12,,,,,,,,,,
6835,1.3215560508220897e-12,,,,,,,,,,
6836,6.648335432735279e-13,,,,,,,,,,
6837,3.8303351076771703e-13,,,,,,,,,,
6838,8.659995906709482e-14,,,,,,,,,,
6839,7.032113282937235e-14,,,,,,,,,,
6840,3.5781940796628526e-14,,,,,,,,,,
6841,2.7873531239882675e-14,,,,,,,,,,
6842,1.052299196065929e-14,,,,,,,,,,
6843,7.620718621279162e-15,,,,,,,,,,
6844,4.3225839135183435e-15,,,,,,,,,,
6845,2.8262813779723368e-15,,,,,,,,,,
6846,9.506883679010876e-16,,,,,,,,,,
6847,9.354645563423636e-16,,,,,,,,,,
6848,6.358152727137447e-16,,,,,,,,,,
6849,2.410947306432286e-16,,,,,,,,,,
6850,1.7740647248381738e-16,,,,,,,,,,
6851,1.1610286814106585e-16,,,,,,,,,,
6852,5.834058026868844e-17,,,,,,,,,,
6853,3.7774170488410395e-17,,,,,,,,,,
6854,3.160533671550263e-17,,,,,,,,,,
6855,3.160533671550263e-17,,,,,,,,,,
6856,3.160533671550263e-17,,,,,,,,,,
6857,3.160533671550263e-17,,,,,,,,,,
6858,3.160533671550263e-17,,,,,,,,,,
6859,3.160533671550263e-17,,,,,,,,,,
6860,3.160533671550263e-17,,,,,,,,,,
6861,1.184293777151909e-17,,,,,,,,,,
6862,0.318207275924124,,,,,,,,,,
6863,0.0008601086555238183,,,,,,,,,,
6864,0.0006578551991952402,,,,,,,,,,
6865,0.00026793649519555733,,,,,,,,,,
6866,0.0002387741899620308,,,,,,,,,,
6867,2.7818604971090585e-05,,,,,,,,,,
6868,6.917765014920581e-06,,,,,,,,,,
6869,6.04886142971828e-06,,,,,,,,,,
6870,1.932889774281753e-06,,,,,,,,,,
6871,1.0937099624071646e-06,,,,,,,,,,
6872,8.532427939375694e-07,,,,,,,,,,
6873,6.949117231850219e-07,,,,,,,,,,
6874,2.981254013570324e-07,,,,,,,,,,
6875,1.851064161136415e-07,,,,,,,,,,
6876,2.9390357539177574e-08,,,,,,,,,,
6877,2.5865067117367656e-08,,,,,,,,,,
6878,2.153504565162669e-08,,,,,,,,,,
6879,1.7561196610414473e-08,,,,,,,,,,
6880,1.440685597381654e-08,,,,,,,,,,
6881,7.220629982842739e-09,,,,,,,,,,
6882,5.065050684453434e-09,,,,,,,,,,
6883,1.680369803775424e-09,,,,,,,,,,
6884,9.035714381942222e-10,,,,,,,,,,
6885,7.543011770927847e-10,,,,,,,,,,
6886,6.083418210753773e-10,,,,,,,,,,
6887,5.325047068407327e-10,,,,,,,,,,
6888,2.35794878664194e-10,,,,,,,,,,
6889,9.544641192882548e-11,,,,,,,,,,
6890,8.275897064214638e-11,,,,,,,,,,
6891,3.287431748352262e-11,,,,,,,,,,
6892,1.6653781997040543e-11,,,,,,,,,,
6893,1.0673131579473279e-11,,,,,,,,,,
6894,3.4575388546742247e-12,,,,,,,,,,
6895,2.5173335334713874e-12,,,,,,,,,,
6896,1.519351451416199e-12,,,,,,,,,,
6897,1.4075566307883565e-12,,,,,,,,,,
6898,1.3215569245111897e-12,,,,,,,,,,
6899,6.648340004728965e-13,,,,,,,,,,
6900,3.8303375902368344e-13,,,,,,,,,,
6901,8.66002231446111e-14,,,,,,,,,,
6902,7.032159979767866e-14,,,,,,,,,,
6903,3.5784014225416325e-14,,,,,,,,,,
6904,2.787670493991687e-14,,,,,,,,,,
6905,1.0525150868232342e-14,,,,,,,,,,
6906,7.623405361285377e-15,,,,,,,,,,
6907,4.323180560465771e-15,,,,,,,,,,
6908,2.8264849183224656e-15,,,,,,,,,,
6909,9.522873887734919e-16,,,,,,,,,,
6910,9.356587562603727e-16,,,,,,,,,,
6911,6.361318337043625e-16,,,,,,,,,,
6912,2.419864191564319e-16,,,,,,,,,,
6913,1.7754848708166028e-16,,,,,,,,,,
6914,1.1634692566701685e-16,,,,,,,,,,
6915,6.012574193176271e-17,,,,,,,,,,
6916,3.829918002622322e-17,,,,,,,,,,
6917,3.160533737910437e-17,,,,,,,,,,
6918,3.160533737910437e-17,,,,,,,,,,
6919,3.160533737910437e-17,,,,,,,,,,
6920,3.160533737910437e-17,,,,,,,,,,
6921,3.160533737910437e-17,,,,,,,,,,
6922,3.160533737910437e-17,,,,,,,,,,
6923,3.160533737910437e-17,,,,,,,,,,
6924,1.3650836932164367e-17,,,,,,,,,,
6925,0.30959141149868935,,,,,,,,,,
6926,0.0007601201226744562,,,,,,,,,,
6927,0.00046730538318706205,,,,,,,,,,
6928,0.00026092172508087214,,,,,,,,,,
6929,0.00023381792936310683,,,,,,,,,,
6930,1.352469289591449e-05,,,,,,,,,,
6931,6.318537853236523e-06,,,,,,,,,,
6932,3.320888723737108e-06,,,,,,,,,,
6933,2.4193521513499545e-06,,,,,,,,,,
6934,1.1248827007478343e-06,,,,,,,,,,
6935,7.923918991492946e-07,,,,,,,,,,
6936,4.482591031370555e-07,,,,,,,,,,
6937,2.663410891371049e-07,,,,,,,,,,
6938,7.376788625454149e-08,,,,,,,,,,
6939,3.30979836773381e-08,,,,,,,,,,
6940,2.4577247162323096e-08,,,,,,,,,,
6941,1.584134807379372e-08,,,,,,,,,,
6942,8.968974669557825e-09,,,,,,,,,,
6943,5.777419588728625e-09,,,,,,,,,,
6944,4.673012853819329e-09,,,,,,,,,,
6945,1.5318169343566517e-09,,,,,,,,,,
6946,1.0588706749468202e-09,,,,,,,,,,
6947,5.654085832993944e-10,,,,,,,,,,
6948,3.292083248445938e-10,,,,,,,,,,
6949,1.3141564473564898e-10,,,,,,,,,,
6950,5.086837473677319e-11,,,,,,,,,,
6951,3.755658164023292e-11,,,,,,,,,,
6952,2.3959294183342596e-11,,,,,,,,,,
6953,1.0718308840475932e-11,,,,,,,,,,
6954,9.296749415993014e-12,,,,,,,,,,
6955,5.9144825119975244e-12,,,,,,,,,,
6956,2.8278060992943624e-12,,,,,,,,,,
6957,2.3707169662103046e-12,,,,,,,,,,
6958,1.1438632238067964e-12,,,,,,,,,,
6959,8.108016389466153e-13,,,,,,,,,,
6960,4.577938364362176e-13,,,,,,,,,,
6961,2.0279844604474456e-13,,,,,,,,,,
6962,1.0798220612884108e-13,,,,,,,,,,
6963,4.1702233425643385e-14,,,,,,,,,,
6964,3.2428065864105533e-14,,,,,,,,,,
6965,2.6344821453876462e-14,,,,,,,,,,
6966,1.233631341239616e-14,,,,,,,,,,
6967,5.608757330212086e-15,,,,,,,,,,
6968,2.6598641114865072e-15,,,,,,,,,,
6969,1.9675129087787705e-15,,,,,,,,,,
6970,1.1060178311079482e-15,,,,,,,,,,
6971,6.919611903162749e-16,,,,,,,,,,
6972,2.913704439161781e-16,,,,,,,,,,
6973,2.2092242141313415e-16,,,,,,,,,,
6974,1.8318411728332323e-16,,,,,,,,,,
6975,1.7663237139976489e-16,,,,,,,,,,
6976,6.535253724672551e-17,,,,,,,,,,
6977,3.240488269772952e-17,,,,,,,,,,
6978,3.0745339115381114e-17,,,,,,,,,,
6979,3.0745339115381114e-17,,,,,,,,,,
6980,3.0745339115381114e-17,,,,,,,,,,
6981,3.0745339115381114e-17,,,,,,,,,,
6982,3.0745339115381114e-17,,,,,,,,,,
6983,3.0745339115381114e-17,,,,,,,,,,
6984,3.0745339115381114e-17,,,,,,,,,,
6985,3.0745339115381114e-17,,,,,,,,,,
6986,3.0745339115381114e-17,,,,,,,,,,
6987,1.0403301276886921e-17,,,,,,,,,,
6988,0.3095914122781465,,,,,,,,,,
6989,0.0007601201977673972,,,,,,,,,,
6990,0.0004673053848881499,,,,,,,,,,
6991,0.00026092167983473853,,,,,,,,,,
6992,0.0002338179357520718,,,,,,,,,,
6993,1.352469050774984e-05,,,,,,,,,,
6994,6.318537356818749e-06,,,,,,,,,,
6995,3.320888920262615e-06,,,,,,,,,,
6996,2.419351947902291e-06,,,,,,,,,,
6997,1.124882837130448e-06,,,,,,,,,,
6998,7.923917845762119e-07,,,,,,,,,,
6999,4.482591033953288e-07,,,,,,,,,,
7000,2.663410775272607e-07,,,,,,,,,,
7001,7.376790063225897e-08,,,,,,,,,,
7002,3.309798850107308e-08,,,,,,,,,,
7003,2.457724894216124e-08,,,,,,,,,,
7004,1.5841346295135002e-08,,,,,,,,,,
7005,8.968975727805558e-09,,,,,,,,,,
7006,5.777420016539078e-09,,,,,,,,,,
7007,4.673014343760288e-09,,,,,,,,,,
7008,1.5318170081176183e-09,,,,,,,,,,
7009,1.058870920539668e-09,,,,,,,,,,
7010,5.654085605684116e-10,,,,,,,,,,
7011,3.292083113373974e-10,,,,,,,,,,
7012,1.314156260261432e-10,,,,,,,,,,
7013,5.086834857735029e-11,,,,,,,,,,
7014,3.755658065068382e-11,,,,,,,,,,
7015,2.395929308326169e-11,,,,,,,,,,
7016,1.071830675243414e-11,,,,,,,,,,
7017,9.296753970572919e-12,,,,,,,,,,
7018,5.9144894331025256e-12,,,,,,,,,,
7019,2.82780542213849e-12,,,,,,,,,,
7020,2.3707161236624752e-12,,,,,,,,,,
7021,1.1438638466281805e-12,,,,,,,,,,
7022,8.108016586587416e-13,,,,,,,,,,
7023,4.577959978510692e-13,,,,,,,,,,
7024,2.027986344892269e-13,,,,,,,,,,
7025,1.0798202609514822e-13,,,,,,,,,,
7026,4.170472535219134e-14,,,,,,,,,,
7027,3.2427841498289e-14,,,,,,,,,,
7028,2.6344721168174962e-14,,,,,,,,,,
7029,1.2336577575963969e-14,,,,,,,,,,
7030,5.61003164154412e-15,,,,,,,,,,
7031,2.6629393087543886e-15,,,,,,,,,,
7032,1.9672910763473617e-15,,,,,,,,,,
7033,1.106268922788354e-15,,,,,,,,,,
7034,6.924430686460309e-16,,,,,,,,,,
7035,2.911517393721601e-16,,,,,,,,,,
7036,2.208697986259217e-16,,,,,,,,,,
7037,1.8322326740077685e-16,,,,,,,,,,
7038,1.77178448172271e-16,,,,,,,,,,
7039,6.531669912125508e-17,,,,,,,,,,
7040,3.097932515978441e-17,,,,,,,,,,
7041,3.0745339193167285e-17,,,,,,,,,,
7042,3.0745339193167285e-17,,,,,,,,,,
7043,3.0745339193167285e-17,,,,,,,,,,
7044,3.0745339193167285e-17,,,,,,,,,,
7045,3.0745339193167285e-17,,,,,,,,,,
7046,3.0745339193167285e-17,,,,,,,,,,
7047,3.0745339193167285e-17,,,,,,,,,,
7048,3.0745339193167285e-17,,,,,,,,,,
7049,3.0745339193167285e-17,,,,,,,,,,
7050,1.189673330806945e-17,,,,,,,,,,
7051,0.31330985936718786,,,,,,,,,,
7052,0.0008314547966617679,,,,,,,,,,
7053,0.00030415644361092374,,,,,,,,,,
7054,0.00023731347381511942,,,,,,,,,,
7055,0.0001304577622251177,,,,,,,,,,
7056,6.522222823563164e-06,,,,,,,,,,
7057,2.470989925173523e-06,,,,,,,,,,
7058,1.3972145834456558e-06,,,,,,,,,,
7059,9.642301896683382e-07,,,,,,,,,,
7060,4.6990005704400377e-07,,,,,,,,,,
7061,4.5826797853144225e-07,,,,,,,,,,
7062,1.0809098854525177e-07,,,,,,,,,,
7063,6.198597107467714e-08,,,,,,,,,,
7064,1.9402238215737545e-08,,,,,,,,,,
7065,1.2244226222785596e-08,,,,,,,,,,
7066,4.895575817565457e-09,,,,,,,,,,
7067,3.037176554994012e-09,,,,,,,,,,
7068,2.0595664258596105e-09,,,,,,,,,,
7069,1.5500265645990854e-09,,,,,,,,,,
7070,1.0771932750287597e-09,,,,,,,,,,
7071,4.497499438661027e-10,,,,,,,,,,
7072,2.637106416910016e-10,,,,,,,,,,
7073,1.159583519358412e-10,,,,,,,,,,
7074,4.1094881314505013e-11,,,,,,,,,,
7075,2.7686782951499342e-11,,,,,,,,,,
7076,1.73116377591976e-11,,,,,,,,,,
7077,1.0413413057174815e-11,,,,,,,,,,
7078,4.9907057275501645e-12,,,,,,,,,,
7079,2.46983800443134e-12,,,,,,,,,,
7080,1.967189397102994e-12,,,,,,,,,,
7081,1.4350133089383463e-12,,,,,,,,,,
7082,9.119227910363389e-13,,,,,,,,,,
7083,6.504624336686944e-13,,,,,,,,,,
7084,3.605672460477335e-13,,,,,,,,,,
7085,1.5571695714102536e-13,,,,,,,,,,
7086,6.182045343310912e-14,,,,,,,,,,
7087,5.0171923981995345e-14,,,,,,,,,,
7088,1.4921553003158352e-14,,,,,,,,,,
7089,1.108227930870123e-14,,,,,,,,,,
7090,6.2609889008148825e-15,,,,,,,,,,
7091,4.628096615830465e-15,,,,,,,,,,
7092,2.1537961546818918e-15,,,,,,,,,,
7093,1.261980411775818e-15,,,,,,,,,,
7094,3.902820305155295e-16,,,,,,,,,,
7095,3.526613034855168e-16,,,,,,,,,,
7096,2.915100016183812e-16,,,,,,,,,,
7097,1.6560523267429627e-16,,,,,,,,,,
7098,1.4087108915670334e-16,,,,,,,,,,
7099,1.0593825018161422e-16,,,,,,,,,,
7100,3.7410847931441004e-17,,,,,,,,,,
7101,3.111805781348561e-17,,,,,,,,,,
7102,3.111805781348561e-17,,,,,,,,,,
7103,3.111805781348561e-17,,,,,,,,,,
7104,3.111805781348561e-17,,,,,,,,,,
7105,3.111805781348561e-17,,,,,,,,,,
7106,3.111805781348561e-17,,,,,,,,,,
7107,3.111805781348561e-17,,,,,,,,,,
7108,3.111805781348561e-17,,,,,,,,,,
7109,3.111805781348561e-17,,,,,,,,,,
7110,3.111805781348561e-17,,,,,,,,,,
7111,3.111805781348561e-17,,,,,,,,,,
7112,3.111805781348561e-17,,,,,,,,,,
7113,7.102806534053133e-18,,,,,,,,,,
7114,0.31330985739339895,,,,,,,,,,
7115,0.0008314548354003159,,,,,,,,,,
7116,0.0003041564418865086,,,,,,,,,,
7117,0.00023731347508589156,,,,,,,,,,
7118,0.00013045776718166417,,,,,,,,,,
7119,6.522222366657955e-06,,,,,,,,,,
7120,2.470989979569589e-06,,,,,,,,,,
7121,1.3972141958218181e-06,,,,,,,,,,
7122,9.642302280378562e-07,,,,,,,,,,
7123,4.699000856907066e-07,,,,,,,,,,
7124,4.5826801320396313e-07,,,,,,,,,,
7125,1.0809099010712114e-07,,,,,,,,,,
7126,6.198598317666966e-08,,,,,,,,,,
7127,1.940223207189878e-08,,,,,,,,,,
7128,1.2244224934431685e-08,,,,,,,,,,
7129,4.895577880737648e-09,,,,,,,,,,
7130,3.0371760586201704e-09,,,,,,,,,,
7131,2.059566372902601e-09,,,,,,,,,,
7132,1.550026848113121e-09,,,,,,,,,,
7133,1.0771930625540788e-09,,,,,,,,,,
7134,4.4975000353611773e-10,,,,,,,,,,
7135,2.637105473843401e-10,,,,,,,,,,
7136,1.1595828395756196e-10,,,,,,,,,,
7137,4.109490267740441e-11,,,,,,,,,,
7138,2.768678255790523e-11,,,,,,,,,,
7139,1.7311634320640288e-11,,,,,,,,,,
7140,1.0413418187806372e-11,,,,,,,,,,
7141,4.9907066082128625e-12,,,,,,,,,,
7142,2.4698386517775497e-12,,,,,,,,,,
7143,1.9671902570773125e-12,,,,,,,,,,
7144,1.4350127119964935e-12,,,,,,,,,,
7145,9.119228877106615e-13,,,,,,,,,,
7146,6.504616102480714e-13,,,,,,,,,,
7147,3.605672163714876e-13,,,,,,,,,,
7148,1.5571737192014765e-13,,,,,,,,,,
7149,6.182049923317971e-14,,,,,,,,,,
7150,5.017253310816143e-14,,,,,,,,,,
7151,1.49214239226773e-14,,,,,,,,,,
7152,1.1082328834407114e-14,,,,,,,,,,
7153,6.261518117090487e-15,,,,,,,,,,
7154,4.6287113452450375e-15,,,,,,,,,,
7155,2.1539031888318398e-15,,,,,,,,,,
7156,1.2626050540760756e-15,,,,,,,,,,
7157,3.907571587602145e-16,,,,,,,,,,
7158,3.544933531039559e-16,,,,,,,,,,
7159,2.915065107790762e-16,,,,,,,,,,
7160,1.6565656327961873e-16,,,,,,,,,,
7161,1.41308671142341e-16,,,,,,,,,,
7162,1.0601457612382872e-16,,,,,,,,,,
7163,3.717881197805995e-17,,,,,,,,,,
7164,3.1118057616575664e-17,,,,,,,,,,
7165,3.1118057616575664e-17,,,,,,,,,,
7166,3.1118057616575664e-17,,,,,,,,,,
7167,3.1118057616575664e-17,,,,,,,,,,
7168,3.1118057616575664e-17,,,,,,,,,,
7169,3.1118057616575664e-17,,,,,,,,,,
7170,3.1118057616575664e-17,,,,,,,,,,
7171,3.1118057616575664e-17,,,,,,,,,,
7172,3.1118057616575664e-17,,,,,,,,,,
7173,3.1118057616575664e-17,,,,,,,,,,
7174,3.1118057616575664e-17,,,,,,,,,,
7175,3.1118057616575664e-17,,,,,,,,,,
7176,8.001435439183018e-18,,,,,,,,,,


==> anc/stoichiometric.csv <==
BENCHMARK,REACTION,STOICH. COEFFS.
BSR36,BSR36_1,"5,BSR36_c2h6,-1,BSR36_h1,-4,BSR36_ch4"
BSR36,BSR36_2,"5,BSR36_c2h6,-1,BSR36_h2,-4,BSR36_ch4"
BSR36,BSR36_3,"5,BSR36_c2h6,-1,BSR36_h3,-4,BSR36_ch4"
BSR36,BSR36_4,"5,BSR36_c2h6,-1,BSR36_h4,-4,BSR36_ch4"
BSR36,BSR36_5,"5,BSR36_c2h6,-1,BSR36_h5,-4,BSR36_ch4"
BSR36,BSR36_6,"6,BSR36_c2h6,-1,BSR36_h6,-5,BSR36_ch4"
BSR36,BSR36_7,"6,BSR36_c2h6,-1,BSR36_h7,-5,BSR36_ch4"
BSR36,BSR36_8,"6,BSR36_c2h6,-1,BSR36_h8,-5,BSR36_ch4"
BSR36,BSR36_9,"6,BSR36_c2h6,-1,BSR36_h9,-5,BSR36_ch4"
BSR36,BSR36_10,"6,BSR36_c2h6,-1,BSR36_h10,-5,BSR36_ch4"
BSR36,BSR36_11,"6,BSR36_c2h6,-1,BSR36_h11,-5,BSR36_ch4"
BSR36,BSR36_12,"6,BSR36_c2h6,-1,BSR36_h12,-5,BSR36_ch4"
BSR36,BSR36_13,"6,BSR36_c2h6,-1,BSR36_h13,-5,BSR36_ch4"
BSR36,BSR36_14,"6,BSR36_c2h6,-1,BSR36_h14,-5,BSR36_ch4"
BSR36,BSR36_15,"7,BSR36_c2h6,-1,BSR36_h15,-6,BSR36_ch4"
BSR36,BSR36_16,"5,BSR36_c2h6,-1,BSR36_r1,-5,BSR36_ch4"
BSR36,BSR36_17,"6,BSR36_c2h6,-1,BSR36_r2,-6,BSR36_ch4"
BSR36,BSR36_18,"6,BSR36_c2h6,-1,BSR36_r3,-6,BSR36_ch4"
BSR36,BSR36_19,"7,BSR36_c2h6,-1,BSR36_r4,-7,BSR36_ch4"
BSR36,BSR36_20,"7,BSR36_c2h6,-1,BSR36_r5,-7,BSR36_ch4"
BSR36,BSR36_21,"7,BSR36_c2h6,-1,BSR36_r6,-7,BSR36_ch4"
BSR36,BSR36_22,"7,BSR36_c2h6,-1,BSR36_r7,-7,BSR36_ch4"
BSR36,BSR36_23,"7,BSR36_c2h6,-1,BSR36_r8,-7,BSR36_ch4"
BSR36,BSR36_24,"7,BSR36_c2h6,-1,BSR36_r9,-7,BSR36_ch4"
BSR36,BSR36_25,"11,BSR36_c2h6,-1,BSR36_r10,-12,BSR36_ch4"
BSR36,BSR36_26,"11,BSR36_c2h6,-1,BSR36_r11,-12,BSR36_ch4"
BSR36,BSR36_27,"11,BSR36_c2h6,-1,BSR36_r12,-12,BSR36_ch4"
BSR36,BSR36_28,"11,BSR36_c2h6,-1,BSR36_r13,-12,BSR36_ch4"
BSR36,BSR36_29,"11,BSR36_c2h6,-1,BSR36_r14,-12,BSR36_ch4"
BSR36,BSR36_30,"13,BSR36_c2h6,-1,BSR36_r15,-14,BSR36_ch4"
BSR36,BSR36_31,"12,BSR36_c2h6,-1,BSR36_r16,-12,BSR36_ch4"
BSR36,BSR36_32,"12,BSR36_c2h6,-1,BSR36_c1,-14,BSR36_ch4"
BSR36,BSR36_33,"14,BSR36_c2h6,-1,BSR36_c2,-16,BSR36_ch4"
BSR36,BSR36_34,"14,BSR36_c2h6,-1,BSR36_c3,-16,BSR36_ch4"
BSR36,BSR36_35,"16,BSR36_c2h6,-1,BSR36_c4,-18,BSR36_ch4"
BSR36,BSR36_36,"18,BSR36_c2h6,-1,BSR36_c5,-22,BSR36_ch4"
C20C246,C20C24_2,"1,14_C20CageD2h_C20C24,-1,11_C20BowlC5v_C20C24"
C20C246,C20C24_3,"1,15_C20CageD3h_C20C24,-1,11_C20BowlC5v_C20C24"
C20C246,C20C24_4,"1,16_C20RingC10h_C20C24,-1,11_C20BowlC5v_C20C24"
C20C246,C20C24_5,"1,17_C24CageOh_C20C24,-1,19_C24CoronaD6h_C20C24"
C20C246,C20C24_6,"1,18_C24CageD3d_C20C24,-1,19_C24CoronaD6h_C20C24"
C20C246,C20C24_8,"1,20_C24RingC12h_C20C24,-1,19_C24CoronaD6h_C20C24"
H2O20Rel9,H2O20Rel10_2,"1,12_isomer2_H2O20Bind10,-1,12_isomer2_mon1_H2O20Bind10,-1,12_isomer2_mon2_H2O20Bind10,-1,12_isomer2_mon3_H2O20Bind10,-1,12_isomer2_mon4_H2O20Bind10,-1,12_isomer2_mon5_H2O20Bind10,-1,12_isomer2_mon6_H2O20Bind10,-1,12_isomer2_mon7_H2O20Bind10,-1,12_isomer2_mon8_H2O20Bind10,-1,12_isomer2_mon9_H2O20Bind10,-1,12_isomer2_mon10_H2O20Bind10,-1,12_isomer2_mon11_H2O20Bind10,-1,12_isomer2_mon12_H2O20Bind10,-1,12_isomer2_mon13_H2O20Bind10,-1,12_isomer2_mon14_H2O20Bind10,-1,12_isomer2_mon15_H2O20Bind10,-1,12_isomer2_mon16_H2O20Bind10,-1,12_isomer2_mon17_H2O20Bind10,-1,12_isomer2_mon18_H2O20Bind10,-1,12_isomer2_mon19_H2O20Bind10,-1,12_isomer2_mon20_H2O20Bind10,-1,11_isomer1_H2O20Bind10,1,11_isomer1_mon1_H2O20Bind10,1,11_isomer1_mon2_H2O20Bind10,1,11_isomer1_mon3_H2O20Bind10,1,11_isomer1_mon4_H2O20Bind10,1,11_isomer1_mon5_H2O20Bind10,1,11_isomer1_mon6_H2O20Bind10,1,11_isomer1_mon7_H2O20Bind10,1,11_isomer1_mon8_H2O20Bind10,1,11_isomer1_mon9_H2O20Bind10,1,11_isomer1_mon10_H2O20Bind10,1,11_isomer1_mon11_H2O20Bind10,1,11_isomer1_mon12_H2O20Bind10,1,11_isomer1_mon13_H2O20Bind10,1,11_isomer1_mon14_H2O20Bind10,1,11_isomer1_mon15_H2O20Bind10,1,11_isomer1_mon16_H2O20Bind10,1,11_isomer1_mon17_H2O20Bind10,1,11_isomer1_mon18_H2O20Bind10,1,11_isomer1_mon19_H2O20Bind10,1,11_isomer1_mon20_H2O20Bind10"
H2O20Rel9,H2O20Rel10_3,"1,13_isomer3_H2O20Bind10,-1,13_isomer3_mon1_H2O20Bind10,-1,13_isomer3_mon2_H2O20Bind10,-1,13_isomer3_mon3_H2O20Bind10,-1,13_isomer3_mon4_H2O20Bind10,-1,13_isomer3_mon5_H2O20Bind10,-1,13_isomer3_mon6_H2O20Bind10,-1,13_isomer3_mon7_H2O20Bind10,-1,13_isomer3_mon8_H2O20Bind10,-1,13_isomer3_mon9_H2O20Bind10,-1,13_isomer3_mon10_H2O20Bind10,-1,13_isomer3_mon11_H2O20Bind10,-1,13_isomer3_mon12_H2O20Bind10,-1,13_isomer3_mon13_H2O20Bind10,-1,13_isomer3_mon14_H2O20Bind10,-1,13_isomer3_mon15_H2O20Bind10,-1,13_isomer3_mon16_H2O20Bind10,-1,13_isomer3_mon17_H2O20Bind10,-1,13_isomer3_mon18_H2O20Bind10,-1,13_isomer3_mon19_H2O20Bind10,-1,13_isomer3_mon20_H2O20Bind10,-1,11_isomer1_H2O20Bind10,1,11_isomer1_mon1_H2O20Bind10,1,11_isomer1_mon2_H2O20Bind10,1,11_isomer1_mon3_H2O20Bind10,1,11_isomer1_mon4_H2O20Bind10,1,11_isomer1_mon5_H2O20Bind10,1,11_isomer1_mon6_H2O20Bind10,1,11_isomer1_mon7_H2O20Bind10,1,11_isomer1_mon8_H2O20Bind10,1,11_isomer1_mon9_H2O20Bind10,1,11_isomer1_mon10_H2O20Bind10,1,11_isomer1_mon11_H2O20Bind10,1,11_isomer1_mon12_H2O20Bind10,1,11_isomer1_mon13_H2O20Bind10,1,11_isomer1_mon14_H2O20Bind10,1,11_isomer1_mon15_H2O20Bind10,1,11_isomer1_mon16_H2O20Bind10,1,11_isomer1_mon17_H2O20Bind10,1,11_isomer1_mon18_H2O20Bind10,1,11_isomer1_mon19_H2O20Bind10,1,11_isomer1_mon20_H2O20Bind10"
H2O20Rel9,H2O20Rel10_4,"1,14_isomer4_H2O20Bind10,-1,14_isomer4_mon1_H2O20Bind10,-1,14_isomer4_mon2_H2O20Bind10,-1,14_isomer4_mon3_H2O20Bind10,-1,14_isomer4_mon4_H2O20Bind10,-1,14_isomer4_mon5_H2O20Bind10,-1,14_isomer4_mon6_H2O20Bind10,-1,14_isomer4_mon7_H2O20Bind10,-1,14_isomer4_mon8_H2O20Bind10,-1,14_isomer4_mon9_H2O20Bind10,-1,14_isomer4_mon10_H2O20Bind10,-1,14_isomer4_mon11_H2O20Bind10,-1,14_isomer4_mon12_H2O20Bind10,-1,14_isomer4_mon13_H2O20Bind10,-1,14_isomer4_mon14_H2O20Bind10,-1,14_isomer4_mon15_H2O20Bind10,-1,14_isomer4_mon16_H2O20Bind10,-1,14_isomer4_mon17_H2O20Bind10,-1,14_isomer4_mon18_H2O20Bind10,-1,14_isomer4_mon19_H2O20Bind10,-1,14_isomer4_mon20_H2O20Bind10,-1,11_isomer1_H2O20Bind10,1,11_isomer1_mon1_H2O20Bind10,1,11_isomer1_mon2_H2O20Bind10,1,11_isomer1_mon3_H2O20Bind10,1,11_isomer1_mon4_H2O20Bind10,1,11_isomer1_mon5_H2O20Bind10,1,11_isomer1_mon6_H2O20Bind10,1,11_isomer1_mon7_H2O20Bind10,1,11_isomer1_mon8_H2O20Bind10,1,11_isomer1_mon9_H2O20Bind10,1,11_isomer1_mon10_H2O20Bind10,1,11_isomer1_mon11_H2O20Bind10,1,11_isomer1_mon12_H2O20Bind10,1,11_isomer1_mon13_H2O20Bind10,1,11_isomer1_mon14_H2O20Bind10,1,11_isomer1_mon15_H2O20Bind10,1,11_isomer1_mon16_H2O20Bind10,1,11_isomer1_mon17_H2O20Bind10,1,11_isomer1_mon18_H2O20Bind10,1,11_isomer1_mon19_H2O20Bind10,1,11_isomer1_mon20_H2O20Bind10"
H2O20Rel9,H2O20Rel10_5,"1,15_isomer5_H2O20Bind10,-1,15_isomer5_mon1_H2O20Bind10,-1,15_isomer5_mon2_H2O20Bind10,-1,15_isomer5_mon3_H2O20Bind10,-1,15_isomer5_mon4_H2O20Bind10,-1,15_isomer5_mon5_H2O20Bind10,-1,15_isomer5_mon6_H2O20Bind10,-1,15_isomer5_mon7_H2O20Bind10,-1,15_isomer5_mon8_H2O20Bind10,-1,15_isomer5_mon9_H2O20Bind10,-1,15_isomer5_mon10_H2O20Bind10,-1,15_isomer5_mon11_H2O20Bind10,-1,15_isomer5_mon12_H2O20Bind10,-1,15_isomer5_mon13_H2O20Bind10,-1,15_isomer5_mon14_H2O20Bind10,-1,15_isomer5_mon15_H2O20Bind10,-1,15_isomer5_mon16_H2O20Bind10,-1,15_isomer5_mon17_H2O20Bind10,-1,15_isomer5_mon18_H2O20Bind10,-1,15_isomer5_mon19_H2O20Bind10,-1,15_isomer5_mon20_H2O20Bind10,-1,11_isomer1_H2O20Bind10,1,11_isomer1_mon1_H2O20Bind10,1,11_isomer1_mon2_H2O20Bind10,1,11_isomer1_mon3_H2O20Bind10,1,11_isomer1_mon4_H2O20Bind10,1,11_isomer1_mon5_H2O20Bind10,1,11_isomer1_mon6_H2O20Bind10,1,11_isomer1_mon7_H2O20Bind10,1,11_isomer1_mon8_H2O20Bind10,1,11_isomer1_mon9_H2O20Bind10,1,11_isomer1_mon10_H2O20Bind10,1,11_isomer1_mon11_H2O20Bind10,1,11_isomer1_mon12_H2O20Bind10,1,11_isomer1_mon13_H2O20Bind10,1,11_isomer1_mon14_H2O20Bind10,1,11_isomer1_mon15_H2O20Bind10,1,11_isomer1_mon16_H2O20Bind10,1,11_isomer1_mon17_H2O20Bind10,1,11_isomer1_mon18_H2O20Bind10,1,11_isomer1_mon19_H2O20Bind10,1,11_isomer1_mon20_H2O20Bind10"
H2O20Rel9,H2O20Rel10_6,"1,16_isomer6_H2O20Bind10,-1,16_isomer6_mon1_H2O20Bind10,-1,16_isomer6_mon2_H2O20Bind10,-1,16_isomer6_mon3_H2O20Bind10,-1,16_isomer6_mon4_H2O20Bind10,-1,16_isomer6_mon5_H2O20Bind10,-1,16_isomer6_mon6_H2O20Bind10,-1,16_isomer6_mon7_H2O20Bind10,-1,16_isomer6_mon8_H2O20Bind10,-1,16_isomer6_mon9_H2O20Bind10,-1,16_isomer6_mon10_H2O20Bind10,-1,16_isomer6_mon11_H2O20Bind10,-1,16_isomer6_mon12_H2O20Bind10,-1,16_isomer6_mon13_H2O20Bind10,-1,16_isomer6_mon14_H2O20Bind10,-1,16_isomer6_mon15_H2O20Bind10,-1,16_isomer6_mon16_H2O20Bind10,-1,16_isomer6_mon17_H2O20Bind10,-1,16_isomer6_mon18_H2O20Bind10,-1,16_isomer6_mon19_H2O20Bind10,-1,16_isomer6_mon20_H2O20Bind10,-1,11_isomer1_H2O20Bind10,1,11_isomer1_mon1_H2O20Bind10,1,11_isomer1_mon2_H2O20Bind10,1,11_isomer1_mon3_H2O20Bind10,1,11_isomer1_mon4_H2O20Bind10,1,11_isomer1_mon5_H2O20Bind10,1,11_isomer1_mon6_H2O20Bind10,1,11_isomer1_mon7_H2O20Bind10,1,11_isomer1_mon8_H2O20Bind10,1,11_isomer1_mon9_H2O20Bind10,1,11_isomer1_mon10_H2O20Bind10,1,11_isomer1_mon11_H2O20Bind10,1,11_isomer1_mon12_H2O20Bind10,1,11_isomer1_mon13_H2O20Bind10,1,11_isomer1_mon14_H2O20Bind10,1,11_isomer1_mon15_H2O20Bind10,1,11_isomer1_mon16_H2O20Bind10,1,11_isomer1_mon17_H2O20Bind10,1,11_isomer1_mon18_H2O20Bind10,1,11_isomer1_mon19_H2O20Bind10,1,11_isomer1_mon20_H2O20Bind10"
H2O20Rel9,H2O20Rel10_7,"1,17_isomer7_H2O20Bind10,-1,17_isomer7_mon1_H2O20Bind10,-1,17_isomer7_mon2_H2O20Bind10,-1,17_isomer7_mon3_H2O20Bind10,-1,17_isomer7_mon4_H2O20Bind10,-1,17_isomer7_mon5_H2O20Bind10,-1,17_isomer7_mon6_H2O20Bind10,-1,17_isomer7_mon7_H2O20Bind10,-1,17_isomer7_mon8_H2O20Bind10,-1,17_isomer7_mon9_H2O20Bind10,-1,17_isomer7_mon10_H2O20Bind10,-1,17_isomer7_mon11_H2O20Bind10,-1,17_isomer7_mon12_H2O20Bind10,-1,17_isomer7_mon13_H2O20Bind10,-1,17_isomer7_mon14_H2O20Bind10,-1,17_isomer7_mon15_H2O20Bind10,-1,17_isomer7_mon16_H2O20Bind10,-1,17_isomer7_mon17_H2O20Bind10,-1,17_isomer7_mon18_H2O20Bind10,-1,17_isomer7_mon19_H2O20Bind10,-1,17_isomer7_mon20_H2O20Bind10,-1,11_isomer1_H2O20Bind10,1,11_isomer1_mon1_H2O20Bind10,1,11_isomer1_mon2_H2O20Bind10,1,11_isomer1_mon3_H2O20Bind10,1,11_isomer1_mon4_H2O20Bind10,1,11_isomer1_mon5_H2O20Bind10,1,11_isomer1_mon6_H2O20Bind10,1,11_isomer1_mon7_H2O20Bind10,1,11_isomer1_mon8_H2O20Bind10,1,11_isomer1_mon9_H2O20Bind10,1,11_isomer1_mon10_H2O20Bind10,1,11_isomer1_mon11_H2O20Bind10,1,11_isomer1_mon12_H2O20Bind10,1,11_isomer1_mon13_H2O20Bind10,1,11_isomer1_mon14_H2O20Bind10,1,11_isomer1_mon15_H2O20Bind10,1,11_isomer1_mon16_H2O20Bind10,1,11_isomer1_mon17_H2O20Bind10,1,11_isomer1_mon18_H2O20Bind10,1,11_isomer1_mon19_H2O20Bind10,1,11_isomer1_mon20_H2O20Bind10"
H2O20Rel9,H2O20Rel10_8,"1,18_isomer8_H2O20Bind10,-1,18_isomer8_mon1_H2O20Bind10,-1,18_isomer8_mon2_H2O20Bind10,-1,18_isomer8_mon3_H2O20Bind10,-1,18_isomer8_mon4_H2O20Bind10,-1,18_isomer8_mon5_H2O20Bind10,-1,18_isomer8_mon6_H2O20Bind10,-1,18_isomer8_mon7_H2O20Bind10,-1,18_isomer8_mon8_H2O20Bind10,-1,18_isomer8_mon9_H2O20Bind10,-1,18_isomer8_mon10_H2O20Bind10,-1,18_isomer8_mon11_H2O20Bind10,-1,18_isomer8_mon12_H2O20Bind10,-1,18_isomer8_mon13_H2O20Bind10,-1,18_isomer8_mon14_H2O20Bind10,-1,18_isomer8_mon15_H2O20Bind10,-1,18_isomer8_mon16_H2O20Bind10,-1,18_isomer8_mon17_H2O20Bind10,-1,18_isomer8_mon18_H2O20Bind10,-1,18_isomer8_mon19_H2O20Bind10,-1,18_isomer8_mon20_H2O20Bind10,-1,11_isomer1_H2O20Bind10,1,11_isomer1_mon1_H2O20Bind10,1,11_isomer1_mon2_H2O20Bind10,1,11_isomer1_mon3_H2O20Bind10,1,11_isomer1_mon4_H2O20Bind10,1,11_isomer1_mon5_H2O20Bind10,1,11_isomer1_mon6_H2O20Bind10,1,11_isomer1_mon7_H2O20Bind10,1,11_isomer1_mon8_H2O20Bind10,1,11_isomer1_mon9_H2O20Bind10,1,11_isomer1_mon10_H2O20Bind10,1,11_isomer1_mon11_H2O20Bind10,1,11_isomer1_mon12_H2O20Bind10,1,11_isomer1_mon13_H2O20Bind10,1,11_isomer1_mon14_H2O20Bind10,1,11_isomer1_mon15_H2O20Bind10,1,11_isomer1_mon16_H2O20Bind10,1,11_isomer1_mon17_H2O20Bind10,1,11_isomer1_mon18_H2O20Bind10,1,11_isomer1_mon19_H2O20Bind10,1,11_isomer1_mon20_H2O20Bind10"
H2O20Rel9,H2O20Rel10_9,"1,19_isomer9_H2O20Bind10,-1,19_isomer9_mon1_H2O20Bind10,-1,19_isomer9_mon2_H2O20Bind10,-1,19_isomer9_mon3_H2O20Bind10,-1,19_isomer9_mon4_H2O20Bind10,-1,19_isomer9_mon5_H2O20Bind10,-1,19_isomer9_mon6_H2O20Bind10,-1,19_isomer9_mon7_H2O20Bind10,-1,19_isomer9_mon8_H2O20Bind10,-1,19_isomer9_mon9_H2O20Bind10,-1,19_isomer9_mon10_H2O20Bind10,-1,19_isomer9_mon11_H2O20Bind10,-1,19_isomer9_mon12_H2O20Bind10,-1,19_isomer9_mon13_H2O20Bind10,-1,19_isomer9_mon14_H2O20Bind10,-1,19_isomer9_mon15_H2O20Bind10,-1,19_isomer9_mon16_H2O20Bind10,-1,19_isomer9_mon17_H2O20Bind10,-1,19_isomer9_mon18_H2O20Bind10,-1,19_isomer9_mon19_H2O20Bind10,-1,19_isomer9_mon20_H2O20Bind10,-1,11_isomer1_H2O20Bind10,1,11_isomer1_mon1_H2O20Bind10,1,11_isomer1_mon2_H2O20Bind10,1,11_isomer1_mon3_H2O20Bind10,1,11_isomer1_mon4_H2O20Bind10,1,11_isomer1_mon5_H2O20Bind10,1,11_isomer1_mon6_H2O20Bind10,1,11_isomer1_mon7_H2O20Bind10,1,11_isomer1_mon8_H2O20Bind10,1,11_isomer1_mon9_H2O20Bind10,1,11_isomer1_mon10_H2O20Bind10,1,11_isomer1_mon11_H2O20Bind10,1,11_isomer1_mon12_H2O20Bind10,1,11_isomer1_mon13_H2O20Bind10,1,11_isomer1_mon14_H2O20Bind10,1,11_isomer1_mon15_H2O20Bind10,1,11_isomer1_mon16_H2O20Bind10,1,11_isomer1_mon17_H2O20Bind10,1,11_isomer1_mon18_H2O20Bind10,1,11_isomer1_mon19_H2O20Bind10,1,11_isomer1_mon20_H2O20Bind10"
H2O20Rel9,H2O20Rel10_10,"1,20_isomer10_H2O20Bind10,-1,20_isomer10_mon1_H2O20Bind10,-1,20_isomer10_mon2_H2O20Bind10,-1,20_isomer10_mon3_H2O20Bind10,-1,20_isomer10_mon4_H2O20Bind10,-1,20_isomer10_mon5_H2O20Bind10,-1,20_isomer10_mon6_H2O20Bind10,-1,20_isomer10_mon7_H2O20Bind10,-1,20_isomer10_mon8_H2O20Bind10,-1,20_isomer10_mon9_H2O20Bind10,-1,20_isomer10_mon10_H2O20Bind10,-1,20_isomer10_mon11_H2O20Bind10,-1,20_isomer10_mon12_H2O20Bind10,-1,20_isomer10_mon13_H2O20Bind10,-1,20_isomer10_mon14_H2O20Bind10,-1,20_isomer10_mon15_H2O20Bind10,-1,20_isomer10_mon16_H2O20Bind10,-1,20_isomer10_mon17_H2O20Bind10,-1,20_isomer10_mon18_H2O20Bind10,-1,20_isomer10_mon19_H2O20Bind10,-1,20_isomer10_mon20_H2O20Bind10,-1,11_isomer1_H2O20Bind10,1,11_isomer1_mon1_H2O20Bind10,1,11_isomer1_mon2_H2O20Bind10,1,11_isomer1_mon3_H2O20Bind10,1,11_isomer1_mon4_H2O20Bind10,1,11_isomer1_mon5_H2O20Bind10,1,11_isomer1_mon6_H2O20Bind10,1,11_isomer1_mon7_H2O20Bind10,1,11_isomer1_mon8_H2O20Bind10,1,11_isomer1_mon9_H2O20Bind10,1,11_isomer1_mon10_H2O20Bind10,1,11_isomer1_mon11_H2O20Bind10,1,11_isomer1_mon12_H2O20Bind10,1,11_isomer1_mon13_H2O20Bind10,1,11_isomer1_mon14_H2O20Bind10,1,11_isomer1_mon15_H2O20Bind10,1,11_isomer1_mon16_H2O20Bind10,1,11_isomer1_mon17_H2O20Bind10,1,11_isomer1_mon18_H2O20Bind10,1,11_isomer1_mon19_H2O20Bind10,1,11_isomer1_mon20_H2O20Bind10"
HSG,HSG_1,"1,11_ala29-big_dim_HSG,-1,11_ala29-big_monA_HSG,-1,11_ala29-big_monB_HSG"
HSG,HSG_2,"1,12_ala128-small_dim_HSG,-1,12_ala128-small_monA_HSG,-1,12_ala128-small_monB_HSG"
HSG,HSG_3,"1,13_arg8_dim_HSG,-1,13_arg8_monA_HSG,-1,13_arg8_monB_HSG"
HSG,HSG_4,"1,14_ash26-asp125_dim_HSG,-1,14_ash26-asp125_monA_HSG,-1,14_ash26-asp125_monB_HSG"
HSG,HSG_5,"1,15_asp129-big_dim_HSG,-1,15_asp129-big_monA_HSG,-1,15_asp129-big_monB_HSG"
HSG,HSG_6,"1,16_asp130_dim_HSG,-1,16_asp130_monA_HSG,-1,16_asp130_monB_HSG"
HSG,HSG_7,"1,17_gly28-big_dim_HSG,-1,17_gly28-big_monA_HSG,-1,17_gly28-big_monB_HSG"
HSG,HSG_8,"1,18_gly50-ring-big_dim_HSG,-1,18_gly50-ring-big_monA_HSG,-1,18_gly50-ring-big_monB_HSG"
HSG,HSG_9,"1,19_gly50-v1_dim_HSG,-1,19_gly50-v1_monA_HSG,-1,19_gly50-v1_monB_HSG"
HSG,HSG_10,"1,20_gly127_dim_HSG,-1,20_gly127_monA_HSG,-1,20_gly127_monB_HSG"
HSG,HSG_11,"1,21_gly148_dim_HSG,-1,21_gly148_monA_HSG,-1,21_gly148_monB_HSG"
HSG,HSG_12,"1,22_ile48-big_dim_HSG,-1,22_ile48-big_monA_HSG,-1,22_ile48-big_monB_HSG"
HSG,HSG_13,"1,23_ile147_dim_HSG,-1,23_ile147_monA_HSG,-1,23_ile147_monB_HSG"
HSG,HSG_14,"1,24_ile150-big_dim_HSG,-1,24_ile150-big_monA_HSG,-1,24_ile150-big_monB_HSG"
HSG,HSG_15,"1,25_ile184_dim_HSG,-1,25_ile184_monA_HSG,-1,25_ile184_monB_HSG"
HSG,HSG_16,"1,26_leu23-big_dim_HSG,-1,26_leu23-big_monA_HSG,-1,26_leu23-big_monB_HSG"
HSG,HSG_17,"1,27_pro181_dim_HSG,-1,27_pro181_monA_HSG,-1,27_pro181_monB_HSG"
HSG,HSG_18,"1,28_val33-big_dim_HSG,-1,28_val33-big_monA_HSG,-1,28_val33-big_monB_HSG"
HSG,HSG_19,"1,29_val83_dim_HSG,-1,29_val83_monA_HSG,-1,29_val83_monB_HSG"
HSG,HSG_20,"1,30_val132_dim_HSG,-1,30_val132_monA_HSG,-1,30_val132_monB_HSG"
HSG,HSG_21,"1,31_wat200_dim_HSG,-1,31_wat200_monA_HSG,-1,31_wat200_monB_HSG"
INV23,INV24_1,"-1,INV24_H2O,1,INV24_H2O_TS"
INV23,INV24_2,"-1,INV24_H2S,1,INV24_H2S_TS"
INV23,INV24_3,"-1,INV24_SO2,1,INV24_SO2_TS"
INV23,INV24_4,"-1,INV24_Ether,1,INV24_Ether_TS"
INV23,INV24_5,"-1,INV24_Thioether,1,INV24_Thioether_TS"
INV23,INV24_6,"-1,INV24_NMe3,1,INV24_NMe3_TS"
INV23,INV24_7,"-1,INV24_NCl3,1,INV24_NCl3_TS"
INV23,INV24_8,"-1,INV24_PMe3,1,INV24_PMe3_TS"
INV23,INV24_10,"-1,INV24_PH2Ph,1,INV24_PH2Ph_TS"
INV23,INV24_11,"-1,INV24_PPh3,1,INV24_PPh3_TS"
INV23,INV24_12,"-1,INV24_Dibenzocycloheptene,1,INV24_Dibenzocycloheptene_TS"
INV23,INV24_13,"-1,INV24_Tetrahelicene,1,INV24_Tetrahelicene_TS"
INV23,INV24_14,"-1,INV24_Pentahelicene,1,INV24_Pentahelicene_TS"
INV23,INV24_15,"-1,INV24_Hexahelicene,1,INV24_Hexahelicene_TS"
INV23,INV24_16,"-1,INV24_Dibenzocarbazole,1,INV24_Dibenzocarbazole_TS"
INV23,INV24_17,"-1,INV24_Methinecyanine,1,INV24_Methinecyanine_TS"
INV23,INV24_18,"-1,INV24_Corannulene,1,INV24_Corannulene_TS"
INV23,INV24_19,"-1,INV24_BN_Corannulene,1,INV24_BN_Corannulene_TS"
INV23,INV24_20,"-1,INV24_Sumanene,1,INV24_Sumanene_TS"
INV23,INV24_21,"-1,INV24_Triazasumanene,1,INV24_Triazasumanene_TS"
INV23,INV24_22,"-1,INV24_BN_Sumanene,1,INV24_BN_Sumanene_TS"
INV23,INV24_23,"-1,INV24_Tetrabenzopyracylene,1,INV24_Tetrabenzopyracylene_TS"
INV23,INV24_24,"-1,INV24_Triindenotriphenylene,1,INV24_Triindenotriphenylene_TS"
ACONF20,A2000,"1,A200,-1,A2000"
ACONF20,A201,"1,A200,-1,A201"
ACONF20,A2010,"1,A200,-1,A2010"
ACONF20,A2011,"1,A200,-1,A2011"
ACONF20,A2012,"1,A200,-1,A2012"
ACONF20,A2013,"1,A200,-1,A2013"
ACONF20,A2014,"1,A200,-1,A2014"
ACONF20,A2015,"1,A200,-1,A2015"
ACONF20,A2016,"1,A200,-1,A2016"
ACONF20,A2017,"1,A200,-1,A2017"
ACONF20,A2018,"1,A200,-1,A2018"
ACONF20,A2019,"1,A200,-1,A2019"
ACONF20,A202,"1,A200,-1,A202"
ACONF20,A2020,"1,A200,-1,A2020"
ACONF20,A203,"1,A200,-1,A203"
ACONF20,A204,"1,A200,-1,A204"
ACONF20,A205,"1,A200,-1,A205"
ACONF20,A206,"1,A200,-1,A206"
ACONF20,A207,"1,A200,-1,A207"
ACONF20,A208,"1,A200,-1,A208"
ACONF20,A209,"1,A200,-1,A209"

